Precision measurement of reactor antineutrino oscillation at kilometer-scale baselines by Daya Bay

We present a new determination of the smallest neutrino mixing angle ${\theta}_{13}$ and the mass-squared difference ${\Delta}{\rm m}^{2}_{32}$ using a final sample of $5.55 \times 10^{6}$ inverse beta-decay (IBD) candidates with the final-state neutron captured on gadolinium. This sample was selected from the complete data set obtained by the Daya Bay reactor neutrino experiment in 3158 days of operation. Compared to the previous Daya Bay results, selection of IBD candidates has been optimized, energy calibration refined, and treatment of backgrounds further improved. The resulting oscillation parameters are ${\rm sin}^{2}2{\theta}_{13} = 0.0851 \pm 0.0024$, ${\Delta}{\rm m}^{2}_{32} = (2.466 \pm 0.060) \times 10^{-3}{\rm eV}^{2}$ for the normal mass ordering or ${\Delta}{\rm m}^{2}_{32} = -(2.571 \pm 0.060) \times 10^{-3} {\rm eV}^{2}$ for the inverted mass ordering.

==> anc/DayaBay_BackgroundSpectrum_EH1_3158days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 1 (EH1)
#
# The three data taking periods are provided separately.
#
# Emin:        Lower bin edge in prompt true energy [MeV]
# Emax:        Upper bin edge in prompt true energy [MeV]
# Ec:          Center of bin in prompt true energy [MeV]
# Nbkg:        Estimated background in the given energy bin
# Nacc:        Estimated number of accidental events in the given energy bin
# Nalphan:     Estimated number of Alpha-N events in the given energy bin
# Namc:        Estimated number of AmC events in the given energy bin
# Nlihe:       Estimated number of Li9/He8 events in the given energy bin
# Nfastn:      Estimated number of fast neutron and Muon-x events in the given energy bin

# Estimated number = Background rate in the given bin * DAQ time * muon veto efficiency * multiplicity cut efficiency

# Six-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    1232.47 1170.36 4.21    37.58   10.18   10.14   
1.30    1.55    1.43    441.71  411.21  2.40    12.34   10.35   5.41    
1.55    1.80    1.68    344.26  314.07  2.04    8.93    13.75   5.47    
1.80    2.05    1.92    192.15  161.75  1.59    6.41    16.91   5.49    
2.05    2.30    2.17    118.90  87.66   1.33    4.59    19.82   5.50    
2.30    2.55    2.42    126.95  94.91   0.76    3.28    22.50   5.50    
2.55    2.80    2.67    179.94  146.65  0.51    2.33    24.95   5.50    
2.80    3.05    2.92    102.45  67.76   0.40    1.67    27.13   5.50    
3.05    3.30    3.17    46.00   10.07   0.22    1.19    29.03   5.49    
3.30    3.55    3.42    39.89   2.69    0.15    0.85    30.71   5.49    
3.55    3.80    3.67    39.38   1.05    0.13    0.61    32.11   5.48    
3.80    4.05    3.92    40.05   0.77    0.09    0.43    33.27   5.48    
4.05    4.30    4.17    40.59   0.61    0.09    0.31    34.12   5.47    
4.30    4.55    4.42    40.94   0.39    0.15    0.22    34.72   5.47    
4.55    4.80    4.67    41.30   0.19    0.34    0.16    35.15   5.47    
4.80    5.05    4.92    41.25   0.07    0.32    0.11    35.28   5.47    
5.05    5.30    5.17    41.10   0.03    0.37    0.08    35.15   5.46    
5.30    5.55    5.42    40.88   0.03    0.54    0.06    34.80   5.46    
5.55    5.80    5.67    40.75   0.03    1.06    0.04    34.18   5.45    
5.80    6.05    5.92    40.21   0.03    1.30    0.03    33.40   5.45    
6.05    6.30    6.17    39.46   0.03    1.52    0.02    32.44   5.45    
6.30    6.55    6.42    38.37   0.03    1.61    0.02    31.26   5.45    
6.55    6.80    6.67    36.32   0.02    0.92    0.01    29.91   5.45    
6.80    7.05    6.92    34.60   0.02    0.73    0.01    28.39   5.45    
7.05    7.30    7.17    32.74   0.02    0.54    0.01    26.72   5.44    
7.30    12.00   9.65    269.53  0.23    0.54    0.01    174.46  94.28   

# Eight-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    6985.16 6675.88 25.68   137.60  70.92   75.07   
1.30    1.55    1.43    2571.84 2399.82 14.65   45.17   72.14   40.07   
1.55    1.80    1.68    2023.54 1842.09 12.45   32.71   95.76   40.52   
1.80    2.05    1.92    1140.24 948.59  9.72    23.47   117.77  40.69   
2.05    2.30    2.17    720.05  516.31  8.11    16.80   138.09  40.74   
2.30    2.55    2.42    776.29  562.15  4.61    12.01   156.76  40.76   
2.55    2.80    2.67    1091.69 865.50  3.10    8.55    173.79  40.74   
2.80    3.05    2.92    644.51  406.25  2.42    6.11    189.01  40.73   
3.05    3.30    3.17    309.17  60.57   1.33    4.36    202.24  40.67   
3.30    3.55    3.42    273.76  15.17   0.89    3.11    213.93  40.66   
3.55    3.80    3.67    272.01  4.71    0.76    2.22    223.70  40.62   
3.80    4.05    3.92    277.34  2.81    0.55    1.59    231.78  40.62   
4.05    4.30    4.17    282.01  2.12    0.52    1.13    237.69  40.55   
4.30    4.55    4.42    285.40  1.37    0.88    0.81    241.85  40.49   
4.55    4.80    4.67    288.70  0.67    2.05    0.58    244.87  40.53   
4.80    5.05    4.92    288.92  0.28    1.92    0.41    245.79  40.51   
5.05    5.30    5.17    288.08  0.16    2.27    0.30    244.88  40.47   
5.30    5.55    5.42    286.51  0.14    3.28    0.21    242.42  40.45   
5.55    5.80    5.67    285.20  0.14    6.45    0.15    238.09  40.37   
5.80    6.05    5.92    281.20  0.14    7.93    0.11    232.65  40.36   
6.05    6.30    6.17    275.86  0.14    9.29    0.08    225.96  40.38   
6.30    6.55    6.42    268.17  0.13    9.83    0.06    217.79  40.37   
6.55    6.80    6.67    254.50  0.12    5.62    0.04    208.36  40.37   
6.80    7.05    6.92    242.73  0.11    4.45    0.03    197.79  40.35   
7.05    7.30    7.17    229.90  0.12    3.29    0.02    186.16  40.32   
7.30    12.00   9.65    1918.26 1.19    3.28    0.05    1215.39 698.35  

# Seven-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    2729.03 2609.21 7.51    38.56   30.32   43.43   
1.30    1.55    1.43    1026.64 955.62  4.35    12.66   30.84   23.18   
1.55    1.80    1.68    821.72  744.45  3.72    9.17    40.94   23.44   
1.80    2.05    1.92    469.63  386.25  2.92    6.58    50.35   23.54   
2.05    2.30    2.17    301.58  211.82  2.45    4.71    59.03   23.57   
2.30    2.55    2.42    325.82  230.46  1.40    3.36    67.02   23.58   
2.55    2.80    2.67    447.33  346.11  0.95    2.40    74.30   23.57   
2.80    3.05    2.92    277.66  170.83  0.75    1.71    80.80   23.56   
3.05    3.30    3.17    137.42  25.80   0.41    1.22    86.46   23.53   
3.30    3.55    3.42    122.20  6.07    0.28    0.87    91.46   23.52   
3.55    3.80    3.67    121.64  1.64    0.24    0.62    95.63   23.50   
3.80    4.05    3.92    124.00  0.80    0.17    0.44    99.09   23.50   
4.05    4.30    4.17    126.12  0.57    0.16    0.32    101.61  23.46   
4.30    4.55    4.42    127.69  0.37    0.27    0.23    103.39  23.42   
4.55    4.80    4.67    129.12  0.19    0.63    0.16    104.69  23.45   
4.80    5.05    4.92    129.33  0.09    0.60    0.12    105.08  23.44   
5.05    5.30    5.17    128.97  0.06    0.72    0.08    104.69  23.41   
5.30    5.55    5.42    128.19  0.06    1.04    0.06    103.64  23.40   
5.55    5.80    5.67    127.28  0.05    2.04    0.04    101.79  23.36   
5.80    6.05    5.92    125.41  0.05    2.51    0.03    99.46   23.35   
6.05    6.30    6.17    122.98  0.05    2.94    0.02    96.60   23.36   
6.30    6.55    6.42    119.63  0.05    3.10    0.02    93.11   23.35   
6.55    6.80    6.67    114.25  0.05    1.77    0.01    89.08   23.35   
6.80    7.05    6.92    109.34  0.04    1.39    0.01    84.56   23.34   
7.05    7.30    7.17    103.98  0.04    1.03    0.01    79.59   23.32   
7.30    12.00   9.65    925.09  0.46    1.02    0.01    519.60  403.99  


==> anc/DayaBay_BackgroundSpectrum_EH2_3158days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 2 (EH2)
#
# The three data taking periods are provided separately.
#
# Emin:        Lower bin edge in prompt true energy [MeV]
# Emax:        Upper bin edge in prompt true energy [MeV]
# Ec:          Center of bin in prompt true energy [MeV]
# Nbkg:        Estimated background in the given energy bin
# Nacc:        Estimated number of accidental events in the given energy bin
# Nalphan:     Estimated number of Alpha-N events in the given energy bin
# Namc:        Estimated number of AmC events in the given energy bin
# Nlihe:       Estimated number of Li9/He8 events in the given energy bin
# Nfastn:      Estimated number of fast neutron and Muon-x events in the given energy bin

# Estimated number = Background rate in the given bin * DAQ time * muon veto efficiency * multiplicity cut efficiency

# Six-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    509.04  478.60  1.24    21.37   4.46    3.37    
1.30    1.55    1.43    190.53  176.45  0.73    7.01    4.54    1.80    
1.55    1.80    1.68    149.36  135.80  0.63    5.08    6.03    1.82    
1.80    2.05    1.92    83.08   69.69   0.50    3.64    7.41    1.83    
2.05    2.30    2.17    50.68   37.12   0.42    2.61    8.69    1.83    
2.30    2.55    2.42    53.93   40.12   0.25    1.86    9.87    1.83    
2.55    2.80    2.67    78.00   63.73   0.17    1.33    10.94   1.83    
2.80    3.05    2.92    44.94   30.13   0.13    0.95    11.90   1.83    
3.05    3.30    3.17    19.69   4.38    0.07    0.68    12.73   1.83    
3.30    3.55    3.42    17.01   1.18    0.05    0.48    13.47   1.83    
3.55    3.80    3.67    16.76   0.46    0.04    0.34    14.08   1.83    
3.80    4.05    3.92    17.03   0.34    0.03    0.25    14.59   1.83    
4.05    4.30    4.17    17.26   0.27    0.03    0.18    14.96   1.82    
4.30    4.55    4.42    17.39   0.17    0.05    0.13    15.22   1.82    
4.55    4.80    4.67    17.52   0.08    0.11    0.09    15.41   1.82    
4.80    5.05    4.92    17.49   0.03    0.11    0.06    15.47   1.82    
5.05    5.30    5.17    17.42   0.01    0.13    0.05    15.41   1.82    
5.30    5.55    5.42    17.31   0.01    0.19    0.03    15.26   1.82    
5.55    5.80    5.67    17.21   0.01    0.38    0.02    14.99   1.81    
5.80    6.05    5.92    16.95   0.01    0.46    0.02    14.65   1.81    
6.05    6.30    6.17    16.60   0.01    0.54    0.01    14.22   1.81    
6.30    6.55    6.42    16.11   0.01    0.57    0.01    13.71   1.81    
6.55    6.80    6.67    15.27   0.01    0.32    0.01    13.12   1.81    
6.80    7.05    6.92    14.53   0.01    0.25    0.00    12.45   1.81    
7.05    7.30    7.17    13.73   0.01    0.19    0.00    11.72   1.81    
7.30    12.00   9.65    108.17  0.09    0.18    0.01    76.51   31.38   

# Eight-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    5354.56 5092.36 17.40   130.01  62.70   52.09   
1.30    1.55    1.43    2039.62 1895.08 10.29   42.67   63.78   27.80   
1.55    1.80    1.68    1622.13 1469.55 8.90    30.90   84.66   28.12   
1.80    2.05    1.92    908.66  747.10  7.03    22.17   104.12  28.23   
2.05    2.30    2.17    571.38  399.19  5.97    15.87   122.08  28.27   
2.30    2.55    2.42    616.16  434.49  3.45    11.34   138.59  28.29   
2.55    2.80    2.67    883.97  691.62  2.35    8.08    153.65  28.27   
2.80    3.05    2.92    536.52  333.52  1.87    5.77    167.10  28.26   
3.05    3.30    3.17    260.51  48.33   1.04    4.12    178.80  28.22   
3.30    3.55    3.42    233.14  12.13   0.72    2.94    189.13  28.22   
3.55    3.80    3.67    232.44  3.76    0.63    2.10    197.77  28.19   
3.80    4.05    3.92    237.31  2.26    0.45    1.50    204.91  28.18   
4.05    4.30    4.17    241.48  1.72    0.42    1.07    210.14  28.14   
4.30    4.55    4.42    244.46  1.11    0.68    0.76    213.82  28.09   
4.55    4.80    4.67    247.26  0.54    1.56    0.55    216.49  28.12   
4.80    5.05    4.92    247.54  0.21    1.52    0.39    217.31  28.11   
5.05    5.30    5.17    246.83  0.11    1.85    0.28    216.50  28.08   
5.30    5.55    5.42    245.38  0.09    2.70    0.20    214.33  28.07   
5.55    5.80    5.67    244.04  0.09    5.30    0.14    210.49  28.02   
5.80    6.05    5.92    240.41  0.09    6.52    0.10    205.69  28.01   
6.05    6.30    6.17    235.58  0.09    7.61    0.07    199.77  28.02   
6.30    6.55    6.42    228.71  0.08    8.01    0.05    192.54  28.01   
6.55    6.80    6.67    216.87  0.07    4.53    0.04    184.21  28.01   
6.80    7.05    6.92    206.50  0.07    3.53    0.03    174.86  28.00   
7.05    7.30    7.17    195.25  0.07    2.60    0.02    164.58  27.98   
7.30    12.00   9.65    1562.49 0.74    2.59    0.05    1074.53 484.59  

# Seven-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    4060.69 3879.16 13.35   68.68   53.47   46.03   
1.30    1.55    1.43    1568.55 1459.16 7.90    22.54   54.38   24.56   
1.55    1.80    1.68    1267.80 1147.60 6.83    16.33   72.19   24.85   
1.80    2.05    1.92    718.01  587.17  5.40    11.71   88.79   24.95   
2.05    2.30    2.17    458.52  316.47  4.58    8.38    104.10  24.98   
2.30    2.55    2.42    496.00  344.18  2.65    5.99    118.18  24.99   
2.55    2.80    2.67    696.10  534.03  1.80    4.27    131.03  24.98   
2.80    3.05    2.92    444.08  272.13  1.43    3.05    142.49  24.97   
3.05    3.30    3.17    221.32  40.94   0.80    2.18    152.47  24.94   
3.30    3.55    3.42    198.05  9.73    0.55    1.55    161.28  24.93   
3.55    3.80    3.67    197.81  2.67    0.48    1.11    168.65  24.91   
3.80    4.05    3.92    202.08  1.30    0.35    0.79    174.74  24.90   
4.05    4.30    4.17    205.87  0.93    0.32    0.57    179.19  24.86   
4.30    4.55    4.42    208.69  0.61    0.52    0.40    182.33  24.82   
4.55    4.80    4.67    211.27  0.32    1.20    0.29    184.61  24.85   
4.80    5.05    4.92    211.67  0.15    1.17    0.21    185.31  24.84   
5.05    5.30    5.17    211.10  0.09    1.42    0.15    184.62  24.81   
5.30    5.55    5.42    209.82  0.08    2.07    0.11    182.77  24.80   
5.55    5.80    5.67    208.46  0.07    4.07    0.08    179.50  24.75   
5.80    6.05    5.92    205.27  0.06    5.00    0.05    175.40  24.75   
6.05    6.30    6.17    201.06  0.07    5.84    0.04    170.36  24.76   
6.30    6.55    6.42    195.18  0.06    6.15    0.03    164.19  24.75   
6.55    6.80    6.67    185.39  0.05    3.48    0.02    157.09  24.75   
6.80    7.05    6.92    176.63  0.05    2.71    0.01    149.11  24.74   
7.05    7.30    7.17    167.12  0.05    2.00    0.01    140.34  24.72   
7.30    12.00   9.65    1347.01 0.53    1.99    0.03    916.30  428.17  


==> anc/DayaBay_BackgroundSpectrum_EH3_3158days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 3 (EH3)
#
# The three data taking periods are provided separately.
#
# Emin:        Lower bin edge in prompt true energy [MeV]
# Emax:        Upper bin edge in prompt true energy [MeV]
# Ec:          Center of bin in prompt true energy [MeV]
# Nbkg:        Estimated background in the given energy bin
# Nacc:        Estimated number of accidental events in the given energy bin
# Nalphan:     Estimated number of Alpha-N events in the given energy bin
# Namc:        Estimated number of AmC events in the given energy bin
# Nlihe:       Estimated number of Li9/He8 events in the given energy bin
# Nfastn:      Estimated number of fast neutron and Muon-x events in the given energy bin

# Estimated number = Background rate in the given bin * DAQ time * muon veto efficiency * multiplicity cut efficiency

# Six-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    697.71  636.78  3.11    55.29   1.61    0.92    
1.30    1.55    1.43    259.83  237.60  1.96    18.15   1.64    0.49    
1.55    1.80    1.68    201.43  183.88  1.74    13.14   2.18    0.50    
1.80    2.05    1.92    110.81  96.80   1.40    9.43    2.68    0.50    
2.05    2.30    2.17    62.58   50.98   1.22    6.75    3.14    0.50    
2.30    2.55    2.42    62.64   53.03   0.72    4.82    3.56    0.50    
2.55    2.80    2.67    87.92   79.54   0.50    3.44    3.95    0.50    
2.80    3.05    2.92    44.83   37.18   0.41    2.45    4.29    0.50    
3.05    3.30    3.17    12.63   5.56    0.23    1.75    4.59    0.50    
3.30    3.55    3.42    8.31    1.53    0.16    1.25    4.86    0.50    
3.55    3.80    3.67    7.23    0.62    0.15    0.89    5.08    0.50    
3.80    4.05    3.92    6.97    0.46    0.11    0.64    5.27    0.50    
4.05    4.30    4.17    6.81    0.36    0.10    0.46    5.40    0.50    
4.30    4.55    4.42    6.70    0.23    0.15    0.33    5.50    0.50    
4.55    4.80    4.67    6.73    0.11    0.34    0.23    5.56    0.50    
4.80    5.05    4.92    6.62    0.03    0.34    0.17    5.58    0.50    
5.05    5.30    5.17    6.62    0.01    0.43    0.12    5.56    0.50    
5.30    5.55    5.42    6.73    0.00    0.64    0.09    5.51    0.50    
5.55    5.80    5.67    7.22    0.00    1.25    0.06    5.41    0.49    
5.80    6.05    5.92    7.36    0.01    1.54    0.04    5.29    0.49    
6.05    6.30    6.17    7.45    0.01    1.79    0.03    5.13    0.49    
6.30    6.55    6.42    7.34    0.00    1.87    0.02    4.95    0.49    
6.55    6.80    6.67    6.29    0.00    1.05    0.02    4.73    0.49    
6.80    7.05    6.92    5.80    0.00    0.80    0.01    4.49    0.49    
7.05    7.30    7.17    5.32    0.00    0.58    0.01    4.23    0.49    
7.30    12.00   9.65    36.81   0.04    0.58    0.02    27.61   8.55    

# Eight-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    1845.06 1709.55 25.80   84.48   15.50   9.72    
1.30    1.55    1.43    710.82  645.87  16.27   27.73   15.77   5.19    
1.55    1.80    1.68    559.52  498.80  14.47   20.08   20.93   5.25    
1.80    2.05    1.92    310.02  252.96  11.65   14.41   25.74   5.27    
2.05    2.30    2.17    191.49  135.58  10.14   10.31   30.18   5.28    
2.30    2.55    2.42    200.23  147.32  6.00    7.37    34.26   5.28    
2.55    2.80    2.67    283.08  230.41  4.16    5.25    37.98   5.28    
2.80    3.05    2.92    164.82  111.08  3.41    3.75    41.31   5.27    
3.05    3.30    3.17    70.63   16.57   1.92    2.68    44.20   5.27    
3.30    3.55    3.42    59.45   4.14    1.37    1.91    46.75   5.27    
3.55    3.80    3.67    58.01   1.28    1.22    1.36    48.89   5.26    
3.80    4.05    3.92    58.52   0.75    0.89    0.97    50.65   5.26    
4.05    4.30    4.17    59.24   0.56    0.79    0.70    51.95   5.25    
4.30    4.55    4.42    60.16   0.35    1.22    0.50    52.86   5.24    
4.55    4.80    4.67    62.07   0.15    2.80    0.36    53.52   5.25    
4.80    5.05    4.92    62.13   0.04    2.87    0.25    53.72   5.25    
5.05    5.30    5.17    62.56   0.01    3.61    0.18    53.52   5.24    
5.30    5.55    5.42    63.65   0.01    5.29    0.13    52.98   5.24    
5.55    5.80    5.67    67.78   0.01    10.42   0.09    52.03   5.23    
5.80    6.05    5.92    68.94   0.01    12.79   0.07    50.85   5.23    
6.05    6.30    6.17    69.57   0.01    14.91   0.05    49.38   5.23    
6.30    6.55    6.42    68.46   0.00    15.60   0.03    47.60   5.23    
6.55    6.80    6.67    59.50   0.00    8.71    0.02    45.54   5.23    
6.80    7.05    6.92    55.13   0.00    6.65    0.02    43.23   5.23    
7.05    7.30    7.17    50.79   0.00    4.87    0.01    40.68   5.22    
7.30    12.00   9.65    360.98  0.03    4.86    0.03    265.62  90.43   

# Seven-ADs period:
# Emin  Emax    Ec      Nbkg    Nacc    Nalphan Namc    Nlihe   Nfastn
0.70    1.30    1.00    1196.26 1119.39 17.60   34.75   13.22   11.31   
1.30    1.55    1.43    468.24  426.26  11.10   11.41   13.45   6.03    
1.55    1.80    1.68    377.47  335.39  9.87    8.26    17.85   6.10    
1.80    2.05    1.92    213.35  171.40  7.95    5.93    21.95   6.13    
2.05    2.30    2.17    134.95  91.92   6.92    4.24    25.74   6.14    
2.30    2.55    2.42    141.72  99.24   4.09    3.03    29.22   6.14    
2.55    2.80    2.67    196.10  152.57  2.84    2.16    32.39   6.14    
2.80    3.05    2.92    123.44  78.21   2.33    1.54    35.23   6.13    
3.05    3.30    3.17    58.30   12.08   1.31    1.10    37.69   6.13    
3.30    3.55    3.42    50.55   2.83    0.94    0.79    39.87   6.12    
3.55    3.80    3.67    49.96   0.75    0.83    0.56    41.69   6.12    
3.80    4.05    3.92    50.67   0.35    0.61    0.40    43.20   6.12    
4.05    4.30    4.17    51.47   0.24    0.54    0.29    44.30   6.11    
4.30    4.55    4.42    52.35   0.15    0.83    0.20    45.08   6.10    
4.55    4.80    4.67    53.86   0.06    1.91    0.15    45.64   6.10    
4.80    5.05    4.92    54.00   0.02    1.96    0.10    45.81   6.10    
5.05    5.30    5.17    54.28   0.01    2.46    0.07    45.64   6.10    
5.30    5.55    5.42    54.94   0.00    3.61    0.05    45.18   6.09    
5.55    5.80    5.67    57.61   0.00    7.11    0.04    44.38   6.08    
5.80    6.05    5.92    58.20   0.00    8.73    0.03    43.36   6.08    
6.05    6.30    6.17    58.39   0.00    10.17   0.02    42.12   6.08    
6.30    6.55    6.42    57.33   0.00    10.64   0.01    40.59   6.08    
6.55    6.80    6.67    50.87   0.00    5.94    0.01    38.83   6.08    
6.80    7.05    6.92    47.49   0.00    4.54    0.01    36.86   6.08    
7.05    7.30    7.17    44.10   0.00    3.32    0.01    34.70   6.07    
7.30    12.00   9.65    335.05  0.02    3.32    0.01    226.53  105.17  


==> anc/DayaBay_DeltaChiSq_IO_3158days.txt <==
# Delta chi^2 versus sin^2(2theta_13) and Delta m^2_32
#
# Assume inverted mass ordering
#
# Result of:
# "Precision measurement of reactor antineutrino oscillation at kilometer-scale baselines by Daya Bay"
#

# sin^2(2theta_13)    Delta m^2_32 [eV^2]   Delta chi^2
0.060000              0.002100              195.423000            
0.060000              0.002108              192.905000            
0.060000              0.002116              190.420000            
0.060000              0.002124              187.968000            
0.060000              0.002132              185.549000            
0.060000              0.002140              183.164000            
0.060000              0.002148              180.813000            
0.060000              0.002156              178.496000            
0.060000              0.002164              176.213000            
0.060000              0.002172              173.964000            
0.060000              0.002180              171.750000            
0.060000              0.002188              169.570000            
0.060000              0.002196              167.425000            
0.060000              0.002204              165.315000            
0.060000              0.002212              163.241000            
0.060000              0.002220              161.201000            
0.060000              0.002228              159.197000            
0.060000              0.002236              157.229000            
0.060000              0.002244              155.296000            
0.060000              0.002252              153.400000            
0.060000              0.002260              151.539000            
0.060000              0.002268              149.715000            
0.060000              0.002276              147.927000            
0.060000              0.002284              146.175000            
0.060000              0.002292              144.461000            
0.060000              0.002300              142.783000            
0.060000              0.002308              141.142000            
0.060000              0.002316              139.538000            
0.060000              0.002324              137.972000            
0.060000              0.002332              136.443000            
0.060000              0.002340              134.952000            
0.060000              0.002348              133.498000            
0.060000              0.002356              132.082000            
0.060000              0.002364              130.704000            
0.060000              0.002372              129.364000            
0.060000              0.002380              128.063000            
0.060000              0.002388              126.799000            
0.060000              0.002396              125.575000            
0.060000              0.002404              124.388000            
0.060000              0.002412              123.241000            
0.060000              0.002420              122.132000            
0.060000              0.002428              121.062000            
0.060000              0.002436              120.031000            
0.060000              0.002444              119.040000            
0.060000              0.002452              118.087000            
0.060000              0.002460              117.174000            
0.060000              0.002468              116.301000            
0.060000              0.002476              115.467000            
0.060000              0.002484              114.672000            
0.060000              0.002492              113.917000            
0.060000              0.002500              113.202000            
0.060000              0.002508              112.527000            
0.060000              0.002516              111.892000            
0.060000              0.002524              111.297000            
0.060000              0.002532              110.742000            
0.060000              0.002540              110.228000            
0.060000              0.002548              109.753000            
0.060000              0.002556              109.319000            
0.060000              0.002564              108.926000            
0.060000              0.002572              108.573000            
0.060000              0.002580              108.260000            
0.060000              0.002588              107.988000            
0.060000              0.002596              107.757000            
0.060000              0.002604              107.566000            
0.060000              0.002612              107.416000            
0.060000              0.002620              107.307000            
0.060000              0.002628              107.239000            
0.060000              0.002636              107.211000            
0.060000              0.002644              107.225000            
0.060000              0.002652              107.280000            
0.060000              0.002660              107.375000            
0.060000              0.002668              107.512000            
0.060000              0.002676              107.689000            
0.060000              0.002684              107.908000            
0.060000              0.002692              108.168000            
0.060000              0.002700              108.469000            
0.060000              0.002708              108.811000            
0.060000              0.002716              109.194000            
0.060000              0.002724              109.618000            
0.060000              0.002732              110.084000            
0.060000              0.002740              110.591000            
0.060000              0.002748              111.139000            
0.060000              0.002756              111.728000            
0.060000              0.002764              112.358000            
0.060000              0.002772              113.030000            
0.060000              0.002780              113.743000            
0.060000              0.002788              114.497000            
0.060000              0.002796              115.292000            
0.060000              0.002804              116.128000            
0.060000              0.002812              117.006000            
0.060000              0.002820              117.925000            
0.060000              0.002828              118.885000            
0.060000              0.002836              119.886000            
0.060000              0.002844              120.928000            
0.060000              0.002852              122.011000            
0.060000              0.002860              123.135000            
0.060000              0.002868              124.300000            
0.060000              0.002876              125.507000            
0.060000              0.002884              126.754000            
0.060000              0.002892              128.042000            
0.060500              0.002100              191.086000            
0.060500              0.002108              188.568000            
0.060500              0.002116              186.083000            
0.060500              0.002124              183.632000            
0.060500              0.002132              181.214000            
0.060500              0.002140              178.829000            
0.060500              0.002148              176.479000            
0.060500              0.002156              174.162000            
0.060500              0.002164              171.880000            
0.060500              0.002172              169.632000            
0.060500              0.002180              167.418000            
0.060500              0.002188              165.239000            
0.060500              0.002196              163.096000            
0.060500              0.002204              160.987000            
0.060500              0.002212              158.913000            
0.060500              0.002220              156.875000            
0.060500              0.002228              154.872000            
0.060500              0.002236              152.905000            
0.060500              0.002244              150.974000            
0.060500              0.002252              149.078000            
0.060500              0.002260              147.219000            
0.060500              0.002268              145.397000            
0.060500              0.002276              143.610000            
0.060500              0.002284              141.861000            
0.060500              0.002292              140.148000            
0.060500              0.002300              138.472000            
0.060500              0.002308              136.833000            
0.060500              0.002316              135.231000            
0.060500              0.002324              133.666000            
0.060500              0.002332              132.139000            
0.060500              0.002340              130.650000            
0.060500              0.002348              129.198000            
0.060500              0.002356              127.785000            
0.060500              0.002364              126.409000            
0.060500              0.002372              125.071000            
0.060500              0.002380              123.772000            
0.060500              0.002388              122.511000            
0.060500              0.002396              121.289000            
0.060500              0.002404              120.105000            
0.060500              0.002412              118.960000            
0.060500              0.002420              117.854000            
0.060500              0.002428              116.786000            
0.060500              0.002436              115.758000            
0.060500              0.002444              114.769000            
0.060500              0.002452              113.820000            
0.060500              0.002460              112.910000            
0.060500              0.002468              112.039000            
0.060500              0.002476              111.208000            
0.060500              0.002484              110.416000            
0.060500              0.002492              109.664000            
0.060500              0.002500              108.953000            
0.060500              0.002508              108.281000            
0.060500              0.002516              107.649000            
0.060500              0.002524              107.057000            
0.060500              0.002532              106.506000            
0.060500              0.002540              105.994000            
0.060500              0.002548              105.523000            
0.060500              0.002556              105.093000            
0.060500              0.002564              104.703000            
0.060500              0.002572              104.353000            
0.060500              0.002580              104.044000            
0.060500              0.002588              103.776000            
0.060500              0.002596              103.548000            
0.060500              0.002604              103.361000            
0.060500              0.002612              103.215000            
0.060500              0.002620              103.110000            
0.060500              0.002628              103.045000            
0.060500              0.002636              103.022000            
0.060500              0.002644              103.040000            
0.060500              0.002652              103.098000            
0.060500              0.002660              103.198000            
0.060500              0.002668              103.339000            
0.060500              0.002676              103.521000            
0.060500              0.002684              103.744000            
0.060500              0.002692              104.008000            
0.060500              0.002700              104.313000            
0.060500              0.002708              104.660000            
0.060500              0.002716              105.047000            
0.060500              0.002724              105.476000            
0.060500              0.002732              105.947000            
0.060500              0.002740              106.458000            
0.060500              0.002748              107.011000            
0.060500              0.002756              107.605000            
0.060500              0.002764              108.240000            
0.060500              0.002772              108.917000            
0.060500              0.002780              109.635000            
0.060500              0.002788              110.394000            
0.060500              0.002796              111.194000            
0.060500              0.002804              112.036000            
0.060500              0.002812              112.918000            
0.060500              0.002820              113.842000            
0.060500              0.002828              114.808000            
0.060500              0.002836              115.814000            
0.060500              0.002844              116.862000            
0.060500              0.002852              117.951000            
0.060500              0.002860              119.081000            
0.060500              0.002868              120.252000            
0.060500              0.002876              121.464000            
0.060500              0.002884              122.717000            
0.060500              0.002892              124.011000            
0.061000              0.002100              186.815000            
0.061000              0.002108              184.297000            
0.061000              0.002116              181.813000            
0.061000              0.002124              179.362000            
0.061000              0.002132              176.945000            
0.061000              0.002140              174.561000            
0.061000              0.002148              172.212000            
0.061000              0.002156              169.896000            
0.061000              0.002164              167.615000            
0.061000              0.002172              165.368000            
0.061000              0.002180              163.156000            
0.061000              0.002188              160.978000            
0.061000              0.002196              158.836000            
0.061000              0.002204              156.728000            
0.061000              0.002212              154.656000            
0.061000              0.002220              152.619000            
0.061000              0.002228              150.618000            
0.061000              0.002236              148.652000            
0.061000              0.002244              146.723000            
0.061000              0.002252              144.829000            
0.061000              0.002260              142.972000            
0.061000              0.002268              141.151000            
0.061000              0.002276              139.367000            
0.061000              0.002284              137.619000            
0.061000              0.002292              135.908000            
0.061000              0.002300              134.234000            
0.061000              0.002308              132.597000            
0.061000              0.002316              130.997000            
0.061000              0.002324              129.435000            
0.061000              0.002332              127.911000            
0.061000              0.002340              126.423000            
0.061000              0.002348              124.974000            
0.061000              0.002356              123.563000            
0.061000              0.002364              122.190000            
0.061000              0.002372              120.855000            
0.061000              0.002380              119.558000            
0.061000              0.002388              118.299000            
0.061000              0.002396              117.080000            
0.061000              0.002404              115.899000            
0.061000              0.002412              114.756000            
0.061000              0.002420              113.653000            
0.061000              0.002428              112.589000            
0.061000              0.002436              111.563000            
0.061000              0.002444              110.577000            
0.061000              0.002452              109.631000            
0.061000              0.002460              108.724000            
0.061000              0.002468              107.856000            
0.061000              0.002476              107.028000            
0.061000              0.002484              106.239000            
0.061000              0.002492              105.491000            
0.061000              0.002500              104.782000            
0.061000              0.002508              104.114000            
0.061000              0.002516              103.485000            
0.061000              0.002524              102.897000            
0.061000              0.002532              102.349000            
0.061000              0.002540              101.841000            
0.061000              0.002548              101.374000            
0.061000              0.002556              100.947000            
0.061000              0.002564              100.560000            
0.061000              0.002572              100.214000            
0.061000              0.002580              99.909000             
0.061000              0.002588              99.644000             
0.061000              0.002596              99.420000             
0.061000              0.002604              99.237000             
0.061000              0.002612              99.095000             
0.061000              0.002620              98.994000             
0.061000              0.002628              98.934000             
0.061000              0.002636              98.914000             
0.061000              0.002644              98.936000             
0.061000              0.002652              98.999000             
0.061000              0.002660              99.103000             
0.061000              0.002668              99.248000             
0.061000              0.002676              99.434000             
0.061000              0.002684              99.661000             
0.061000              0.002692              99.930000             
0.061000              0.002700              100.240000            
0.061000              0.002708              100.591000            
0.061000              0.002716              100.983000            
0.061000              0.002724              101.417000            
0.061000              0.002732              101.892000            
0.061000              0.002740              102.408000            
0.061000              0.002748              102.965000            
0.061000              0.002756              103.564000            
0.061000              0.002764              104.204000            
0.061000              0.002772              104.886000            
0.061000              0.002780              105.609000            
0.061000              0.002788              106.373000            
0.061000              0.002796              107.178000            
0.061000              0.002804              108.025000            
0.061000              0.002812              108.913000            
0.061000              0.002820              109.843000            
0.061000              0.002828              110.813000            
0.061000              0.002836              111.825000            
0.061000              0.002844              112.878000            
0.061000              0.002852              113.973000            
0.061000              0.002860              115.108000            
0.061000              0.002868              116.285000            
0.061000              0.002876              117.503000            
0.061000              0.002884              118.762000            
0.061000              0.002892              120.062000            
0.061500              0.002100              182.609000            
0.061500              0.002108              180.092000            
0.061500              0.002116              177.609000            
0.061500              0.002124              175.159000            
0.061500              0.002132              172.743000            
0.061500              0.002140              170.361000            
0.061500              0.002148              168.012000            
0.061500              0.002156              165.698000            
0.061500              0.002164              163.418000            
0.061500              0.002172              161.173000            
0.061500              0.002180              158.962000            
0.061500              0.002188              156.786000            
0.061500              0.002196              154.646000            
0.061500              0.002204              152.540000            
0.061500              0.002212              150.469000            
0.061500              0.002220              148.434000            
0.061500              0.002228              146.435000            
0.061500              0.002236              144.472000            
0.061500              0.002244              142.544000            
0.061500              0.002252              140.653000            
0.061500              0.002260              138.797000            
0.061500              0.002268              136.978000            
0.061500              0.002276              135.196000            
0.061500              0.002284              133.451000            
0.061500              0.002292              131.742000            
0.061500              0.002300              130.070000            
0.061500              0.002308              128.436000            
0.061500              0.002316              126.839000            
0.061500              0.002324              125.279000            
0.061500              0.002332              123.757000            
0.061500              0.002340              122.272000            
0.061500              0.002348              120.826000            
0.061500              0.002356              119.417000            
0.061500              0.002364              118.046000            
0.061500              0.002372              116.714000            
0.061500              0.002380              115.420000            
0.061500              0.002388              114.165000            
0.061500              0.002396              112.948000            
0.061500              0.002404              111.770000            
0.061500              0.002412              110.630000            
0.061500              0.002420              109.530000            
0.061500              0.002428              108.469000            
0.061500              0.002436              107.447000            
0.061500              0.002444              106.464000            
0.061500              0.002452              105.520000            
0.061500              0.002460              104.616000            
0.061500              0.002468              103.752000            
0.061500              0.002476              102.927000            
0.061500              0.002484              102.142000            
0.061500              0.002492              101.397000            
0.061500              0.002500              100.692000            
0.061500              0.002508              100.027000            
0.061500              0.002516              99.402000             
0.061500              0.002524              98.817000             
0.061500              0.002532              98.272000             
0.061500              0.002540              97.768000             
0.061500              0.002548              97.304000             
0.061500              0.002556              96.881000             
0.061500              0.002564              96.498000             
0.061500              0.002572              96.156000             
0.061500              0.002580              95.855000             
0.061500              0.002588              95.594000             
0.061500              0.002596              95.374000             
0.061500              0.002604              95.195000             
0.061500              0.002612              95.057000             
0.061500              0.002620              94.960000             
0.061500              0.002628              94.904000             
0.061500              0.002636              94.889000             
0.061500              0.002644              94.914000             
0.061500              0.002652              94.981000             
0.061500              0.002660              95.090000             
0.061500              0.002668              95.239000             
0.061500              0.002676              95.429000             
0.061500              0.002684              95.661000             
0.061500              0.002692              95.934000             
0.061500              0.002700              96.248000             
0.061500              0.002708              96.604000             
0.061500              0.002716              97.001000             
0.061500              0.002724              97.439000             
0.061500              0.002732              97.919000             
0.061500              0.002740              98.440000             
0.061500              0.002748              99.002000             
0.061500              0.002756              99.606000             
0.061500              0.002764              100.251000            
0.061500              0.002772              100.937000            
0.061500              0.002780              101.665000            
0.061500              0.002788              102.434000            
0.061500              0.002796              103.245000            
0.061500              0.002804              104.097000            
0.061500              0.002812              104.990000            
0.061500              0.002820              105.925000            
0.061500              0.002828              106.901000            
0.061500              0.002836              107.918000            
0.061500              0.002844              108.977000            
0.061500              0.002852              110.077000            
0.061500              0.002860              111.218000            
0.061500              0.002868              112.400000            
0.061500              0.002876              113.624000            
0.061500              0.002884              114.888000            
0.061500              0.002892              116.194000            
0.062000              0.002100              178.468000            
0.062000              0.002108              175.953000            
0.062000              0.002116              173.471000            
0.062000              0.002124              171.023000            
0.062000              0.002132              168.608000            
0.062000              0.002140              166.228000            
0.062000              0.002148              163.881000            
0.062000              0.002156              161.569000            
0.062000              0.002164              159.290000            
0.062000              0.002172              157.047000            
0.062000              0.002180              154.838000            
0.062000              0.002188              152.664000            
0.062000              0.002196              150.525000            
0.062000              0.002204              148.422000            
0.062000              0.002212              146.353000            
0.062000              0.002220              144.321000            
0.062000              0.002228              142.324000            
0.062000              0.002236              140.362000            
0.062000              0.002244              138.437000            
0.062000              0.002252              136.548000            
0.062000              0.002260              134.695000            
0.062000              0.002268              132.879000            
0.062000              0.002276              131.099000            
0.062000              0.002284              129.356000            
0.062000              0.002292              127.650000            
0.062000              0.002300              125.981000            
0.062000              0.002308              124.349000            
0.062000              0.002316              122.755000            
0.062000              0.002324              121.198000            
0.062000              0.002332              119.678000            
0.062000              0.002340              118.197000            
0.062000              0.002348              116.753000            
0.062000              0.002356              115.347000            
0.062000              0.002364              113.980000            
0.062000              0.002372              112.650000            
0.062000              0.002380              111.359000            
0.062000              0.002388              110.107000            
0.062000              0.002396              108.893000            
0.062000              0.002404              107.718000            
0.062000              0.002412              106.582000            
0.062000              0.002420              105.485000            
0.062000              0.002428              104.427000            
0.062000              0.002436              103.408000            
0.062000              0.002444              102.429000            
0.062000              0.002452              101.489000            
0.062000              0.002460              100.588000            
0.062000              0.002468              99.727000             
0.062000              0.002476              98.906000             
0.062000              0.002484              98.124000             
0.062000              0.002492              97.383000             
0.062000              0.002500              96.681000             
0.062000              0.002508              96.020000             
0.062000              0.002516              95.398000             
0.062000              0.002524              94.817000             
0.062000              0.002532              94.277000             
0.062000              0.002540              93.776000             
0.062000              0.002548              93.316000             
0.062000              0.002556              92.897000             
0.062000              0.002564              92.518000             
0.062000              0.002572              92.180000             
0.062000              0.002580              91.882000             
0.062000              0.002588              91.626000             
0.062000              0.002596              91.410000             
0.062000              0.002604              91.235000             
0.062000              0.002612              91.101000             
0.062000              0.002620              91.008000             
0.062000              0.002628              90.956000             
0.062000              0.002636              90.945000             
0.062000              0.002644              90.975000             
0.062000              0.002652              91.046000             
0.062000              0.002660              91.159000             
0.062000              0.002668              91.312000             
0.062000              0.002676              91.507000             
0.062000              0.002684              91.744000             
0.062000              0.002692              92.021000             
0.062000              0.002700              92.340000             
0.062000              0.002708              92.700000             
0.062000              0.002716              93.102000             
0.062000              0.002724              93.545000             
0.062000              0.002732              94.029000             
0.062000              0.002740              94.555000             
0.062000              0.002748              95.122000             
0.062000              0.002756              95.730000             
0.062000              0.002764              96.380000             
0.062000              0.002772              97.072000             
0.062000              0.002780              97.804000             
0.062000              0.002788              98.579000             
0.062000              0.002796              99.394000             
0.062000              0.002804              100.251000            
0.062000              0.002812              101.150000            
0.062000              0.002820              102.090000            
0.062000              0.002828              103.071000            
0.062000              0.002836              104.094000            
0.062000              0.002844              105.158000            
0.062000              0.002852              106.263000            
0.062000              0.002860              107.409000            
0.062000              0.002868              108.597000            
0.062000              0.002876              109.827000            
0.062000              0.002884              111.097000            
0.062000              0.002892              112.409000            
0.062500              0.002100              174.393000            
0.062500              0.002108              171.880000            
0.062500              0.002116              169.400000            
0.062500              0.002124              166.953000            
0.062500              0.002132              164.541000            
0.062500              0.002140              162.162000            
0.062500              0.002148              159.817000            
0.062500              0.002156              157.507000            
0.062500              0.002164              155.231000            
0.062500              0.002172              152.990000            
0.062500              0.002180              150.783000            
0.062500              0.002188              148.612000            
0.062500              0.002196              146.475000            
0.062500              0.002204              144.374000            
0.062500              0.002212              142.308000            
0.062500              0.002220              140.278000            
0.062500              0.002228              138.283000            
0.062500              0.002236              136.325000            
0.062500              0.002244              134.402000            
0.062500              0.002252              132.516000            
0.062500              0.002260              130.666000            
0.062500              0.002268              128.852000            
0.062500              0.002276              127.075000            
0.062500              0.002284              125.335000            
0.062500              0.002292              123.632000            
0.062500              0.002300              121.966000            
0.062500              0.002308              120.337000            
0.062500              0.002316              118.746000            
0.062500              0.002324              117.192000            
0.062500              0.002332              115.675000            
0.062500              0.002340              114.197000            
0.062500              0.002348              112.756000            
0.062500              0.002356              111.354000            
0.062500              0.002364              109.989000            
0.062500              0.002372              108.663000            
0.062500              0.002380              107.376000            
0.062500              0.002388              106.127000            
0.062500              0.002396              104.916000            
0.062500              0.002404              103.745000            
0.062500              0.002412              102.612000            
0.062500              0.002420              101.518000            
0.062500              0.002428              100.464000            
0.062500              0.002436              99.448000             
0.062500              0.002444              98.472000             
0.062500              0.002452              97.536000             
0.062500              0.002460              96.639000             
0.062500              0.002468              95.782000             
0.062500              0.002476              94.964000             
0.062500              0.002484              94.186000             
0.062500              0.002492              93.449000             
0.062500              0.002500              92.751000             
0.062500              0.002508              92.093000             
0.062500              0.002516              91.476000             
0.062500              0.002524              90.898000             
0.062500              0.002532              90.361000             
0.062500              0.002540              89.865000             
0.062500              0.002548              89.409000             
0.062500              0.002556              88.994000             
0.062500              0.002564              88.619000             
0.062500              0.002572              88.285000             
0.062500              0.002580              87.991000             
0.062500              0.002588              87.739000             
0.062500              0.002596              87.527000             
0.062500              0.002604              87.356000             
0.062500              0.002612              87.226000             
0.062500              0.002620              87.138000             
0.062500              0.002628              87.090000             
0.062500              0.002636              87.083000             
0.062500              0.002644              87.118000             
0.062500              0.002652              87.193000             
0.062500              0.002660              87.310000             
0.062500              0.002668              87.468000             
0.062500              0.002676              87.668000             
0.062500              0.002684              87.909000             
0.062500              0.002692              88.191000             
0.062500              0.002700              88.514000             
0.062500              0.002708              88.879000             
0.062500              0.002716              89.285000             
0.062500              0.002724              89.733000             
0.062500              0.002732              90.222000             
0.062500              0.002740              90.752000             
0.062500              0.002748              91.324000             
0.062500              0.002756              91.938000             
0.062500              0.002764              92.592000             
0.062500              0.002772              93.289000             
0.062500              0.002780              94.026000             
0.062500              0.002788              94.806000             
0.062500              0.002796              95.626000             
0.062500              0.002804              96.489000             
0.062500              0.002812              97.392000             
0.062500              0.002820              98.337000             
0.062500              0.002828              99.324000             
0.062500              0.002836              100.352000            
0.062500              0.002844              101.421000            
0.062500              0.002852              102.532000            
0.062500              0.002860              103.684000            
0.062500              0.002868              104.877000            
0.062500              0.002876              106.112000            
0.062500              0.002884              107.388000            
0.062500              0.002892              108.705000            
0.063000              0.002100              170.384000            
0.063000              0.002108              167.873000            
0.063000              0.002116              165.395000            
0.063000              0.002124              162.951000            
0.063000              0.002132              160.541000            
0.063000              0.002140              158.164000            
0.063000              0.002148              155.822000            
0.063000              0.002156              153.514000            
0.063000              0.002164              151.241000            
0.063000              0.002172              149.002000            
0.063000              0.002180              146.798000            
0.063000              0.002188              144.629000            
0.063000              0.002196              142.496000            
0.063000              0.002204              140.397000            
0.063000              0.002212              138.334000            
0.063000              0.002220              136.307000            
0.063000              0.002228              134.315000            
0.063000              0.002236              132.359000            
0.063000              0.002244              130.440000            
0.063000              0.002252              128.556000            
0.063000              0.002260              126.709000            
0.063000              0.002268              124.899000            
0.063000              0.002276              123.125000            
0.063000              0.002284              121.388000            
0.063000              0.002292              119.688000            
0.063000              0.002300              118.025000            
0.063000              0.002308              116.400000            
0.063000              0.002316              114.811000            
0.063000              0.002324              113.261000            
0.063000              0.002332              111.748000            
0.063000              0.002340              110.273000            
0.063000              0.002348              108.836000            
0.063000              0.002356              107.436000            
0.063000              0.002364              106.076000            
0.063000              0.002372              104.753000            
0.063000              0.002380              103.469000            
0.063000              0.002388              102.223000            
0.063000              0.002396              101.017000            
0.063000              0.002404              99.849000             
0.063000              0.002412              98.720000             
0.063000              0.002420              97.630000             
0.063000              0.002428              96.579000             
0.063000              0.002436              95.567000             
0.063000              0.002444              94.595000             
0.063000              0.002452              93.662000             
0.063000              0.002460              92.769000             
0.063000              0.002468              91.916000             
0.063000              0.002476              91.102000             
0.063000              0.002484              90.328000             
0.063000              0.002492              89.594000             
0.063000              0.002500              88.900000             
0.063000              0.002508              88.247000             
0.063000              0.002516              87.633000             
0.063000              0.002524              87.060000             
0.063000              0.002532              86.527000             
0.063000              0.002540              86.035000             
0.063000              0.002548              85.583000             
0.063000              0.002556              85.172000             
0.063000              0.002564              84.801000             
0.063000              0.002572              84.471000             
0.063000              0.002580              84.182000             
0.063000              0.002588              83.934000             
0.063000              0.002596              83.726000             
0.063000              0.002604              83.560000             
0.063000              0.002612              83.434000             
0.063000              0.002620              83.350000             
0.063000              0.002628              83.306000             
0.063000              0.002636              83.304000             
0.063000              0.002644              83.343000             
0.063000              0.002652              83.423000             
0.063000              0.002660              83.544000             
0.063000              0.002668              83.707000             
0.063000              0.002676              83.911000             
0.063000              0.002684              84.156000             
0.063000              0.002692              84.443000             
0.063000              0.002700              84.771000             
0.063000              0.002708              85.140000             
0.063000              0.002716              85.551000             
0.063000              0.002724              86.004000             
0.063000              0.002732              86.497000             
0.063000              0.002740              87.033000             
0.063000              0.002748              87.610000             
0.063000              0.002756              88.228000             
0.063000              0.002764              88.887000             
0.063000              0.002772              89.589000             
0.063000              0.002780              90.331000             
0.063000              0.002788              91.116000             
0.063000              0.002796              91.941000             
0.063000              0.002804              92.809000             
0.063000              0.002812              93.717000             
0.063000              0.002820              94.668000             
0.063000              0.002828              95.659000             
0.063000              0.002836              96.692000             
0.063000              0.002844              97.767000             
0.063000              0.002852              98.883000             
0.063000              0.002860              100.040000            
0.063000              0.002868              101.239000            
0.063000              0.002876              102.479000            
0.063000              0.002884              103.761000            
0.063000              0.002892              105.084000            
0.063500              0.002100              166.441000            
0.063500              0.002108              163.932000            
0.063500              0.002116              161.457000            
0.063500              0.002124              159.015000            
0.063500              0.002132              156.608000            
0.063500              0.002140              154.234000            
0.063500              0.002148              151.895000            
0.063500              0.002156              149.590000            
0.063500              0.002164              147.319000            
0.063500              0.002172              145.084000            
0.063500              0.002180              142.883000            
0.063500              0.002188              140.717000            
0.063500              0.002196              138.586000            
0.063500              0.002204              136.491000            
0.063500              0.002212              134.431000            
0.063500              0.002220              132.407000            
0.063500              0.002228              130.418000            
0.063500              0.002236              128.466000            
0.063500              0.002244              126.549000            
0.063500              0.002252              124.669000            
0.063500              0.002260              122.826000            
0.063500              0.002268              121.019000            
0.063500              0.002276              119.248000            
0.063500              0.002284              117.515000            
0.063500              0.002292              115.818000            
0.063500              0.002300              114.159000            
0.063500              0.002308              112.537000            
0.063500              0.002316              110.952000            
0.063500              0.002324              109.405000            
0.063500              0.002332              107.896000            
0.063500              0.002340              106.425000            
0.063500              0.002348              104.991000            
0.063500              0.002356              103.596000            
0.063500              0.002364              102.239000            
0.063500              0.002372              100.920000            
0.063500              0.002380              99.639000             
0.063500              0.002388              98.398000             
0.063500              0.002396              97.195000             
0.063500              0.002404              96.031000             
0.063500              0.002412              94.906000             
0.063500              0.002420              93.819000             
0.063500              0.002428              92.773000             
0.063500              0.002436              91.765000             
0.063500              0.002444              90.797000             
0.063500              0.002452              89.868000             
0.063500              0.002460              88.979000             
0.063500              0.002468              88.129000             
0.063500              0.002476              87.320000             
0.063500              0.002484              86.550000             
0.063500              0.002492              85.820000             
0.063500              0.002500              85.131000             
0.063500              0.002508              84.481000             
0.063500              0.002516              83.872000             
0.063500              0.002524              83.303000             
0.063500              0.002532              82.774000             
0.063500              0.002540              82.286000             
0.063500              0.002548              81.838000             
0.063500              0.002556              81.431000             
0.063500              0.002564              81.065000             
0.063500              0.002572              80.739000             
0.063500              0.002580              80.454000             
0.063500              0.002588              80.210000             
0.063500              0.002596              80.007000             
0.063500              0.002604              79.845000             
0.063500              0.002612              79.724000             
0.063500              0.002620              79.644000             
0.063500              0.002628              79.605000             
0.063500              0.002636              79.607000             
0.063500              0.002644              79.651000             
0.063500              0.002652              79.735000             
0.063500              0.002660              79.861000             
0.063500              0.002668              80.028000             
0.063500              0.002676              80.237000             
0.063500              0.002684              80.487000             
0.063500              0.002692              80.778000             
0.063500              0.002700              81.111000             
0.063500              0.002708              81.485000             
0.063500              0.002716              81.901000             
0.063500              0.002724              82.358000             
0.063500              0.002732              82.856000             
0.063500              0.002740              83.396000             
0.063500              0.002748              83.978000             
0.063500              0.002756              84.601000             
0.063500              0.002764              85.266000             
0.063500              0.002772              85.972000             
0.063500              0.002780              86.720000             
0.063500              0.002788              87.509000             
0.063500              0.002796              88.340000             
0.063500              0.002804              89.212000             
0.063500              0.002812              90.126000             
0.063500              0.002820              91.081000             
0.063500              0.002828              92.078000             
0.063500              0.002836              93.116000             
0.063500              0.002844              94.196000             
0.063500              0.002852              95.317000             
0.063500              0.002860              96.480000             
0.063500              0.002868              97.684000             
0.063500              0.002876              98.930000             
0.063500              0.002884              100.217000            
0.063500              0.002892              101.545000            
0.064000              0.002100              162.563000            
0.064000              0.002108              160.058000            
0.064000              0.002116              157.586000            
0.064000              0.002124              155.147000            
0.064000              0.002132              152.743000            
0.064000              0.002140              150.372000            
0.064000              0.002148              148.036000            
0.064000              0.002156              145.734000            
0.064000              0.002164              143.467000            
0.064000              0.002172              141.235000            
0.064000              0.002180              139.037000            
0.064000              0.002188              136.875000            
0.064000              0.002196              134.747000            
0.064000              0.002204              132.655000            
0.064000              0.002212              130.599000            
0.064000              0.002220              128.578000            
0.064000              0.002228              126.593000            
0.064000              0.002236              124.645000            
0.064000              0.002244              122.732000            
0.064000              0.002252              120.855000            
0.064000              0.002260              119.015000            
0.064000              0.002268              117.212000            
0.064000              0.002276              115.445000            
0.064000              0.002284              113.716000            
0.064000              0.002292              112.023000            
0.064000              0.002300              110.368000            
0.064000              0.002308              108.749000            
0.064000              0.002316              107.169000            
0.064000              0.002324              105.625000            
0.064000              0.002332              104.120000            
0.064000              0.002340              102.653000            
0.064000              0.002348              101.223000            
0.064000              0.002356              99.832000             
0.064000              0.002364              98.478000             
0.064000              0.002372              97.164000             
0.064000              0.002380              95.887000             
0.064000              0.002388              94.650000             
0.064000              0.002396              93.451000             
0.064000              0.002404              92.291000             
0.064000              0.002412              91.170000             
0.064000              0.002420              90.088000             
0.064000              0.002428              89.045000             
0.064000              0.002436              88.042000             
0.064000              0.002444              87.078000             
0.064000              0.002452              86.153000             
0.064000              0.002460              85.268000             
0.064000              0.002468              84.423000             
0.064000              0.002476              83.618000             
0.064000              0.002484              82.852000             
0.064000              0.002492              82.127000             
0.064000              0.002500              81.441000             
0.064000              0.002508              80.796000             
0.064000              0.002516              80.191000             
0.064000              0.002524              79.626000             
0.064000              0.002532              79.102000             
0.064000              0.002540              78.618000             
0.064000              0.002548              78.175000             
0.064000              0.002556              77.772000             
0.064000              0.002564              77.410000             
0.064000              0.002572              77.089000             
0.064000              0.002580              76.809000             
0.064000              0.002588              76.569000             
0.064000              0.002596              76.371000             
0.064000              0.002604              76.213000             
0.064000              0.002612              76.096000             
0.064000              0.002620              76.021000             
0.064000              0.002628              75.987000             
0.064000              0.002636              75.993000             
0.064000              0.002644              76.041000             
0.064000              0.002652              76.131000             
0.064000              0.002660              76.261000             
0.064000              0.002668              76.433000             
0.064000              0.002676              76.646000             
0.064000              0.002684              76.901000             
0.064000              0.002692              77.197000             
0.064000              0.002700              77.534000             
0.064000              0.002708              77.913000             
0.064000              0.002716              78.333000             
0.064000              0.002724              78.795000             
0.064000              0.002732              79.299000             
0.064000              0.002740              79.844000             
0.064000              0.002748              80.430000             
0.064000              0.002756              81.058000             
0.064000              0.002764              81.727000             
0.064000              0.002772              82.439000             
0.064000              0.002780              83.191000             
0.064000              0.002788              83.985000             
0.064000              0.002796              84.821000             
0.064000              0.002804              85.698000             
0.064000              0.002812              86.617000             
0.064000              0.002820              87.578000             
0.064000              0.002828              88.580000             
0.064000              0.002836              89.623000             
0.064000              0.002844              90.708000             
0.064000              0.002852              91.835000             
0.064000              0.002860              93.003000             
0.064000              0.002868              94.212000             
0.064000              0.002876              95.463000             
0.064000              0.002884              96.755000             
0.064000              0.002892              98.089000             
0.064500              0.002100              158.752000            
0.064500              0.002108              156.250000            
0.064500              0.002116              153.781000            
0.064500              0.002124              151.346000            
0.064500              0.002132              148.945000            
0.064500              0.002140              146.578000            
0.064500              0.002148              144.246000            
0.064500              0.002156              141.948000            
0.064500              0.002164              139.684000            
0.064500              0.002172              137.455000            
0.064500              0.002180              135.261000            
0.064500              0.002188              133.103000            
0.064500              0.002196              130.979000            
0.064500              0.002204              128.891000            
0.064500              0.002212              126.838000            
0.064500              0.002220              124.822000            
0.064500              0.002228              122.841000            
0.064500              0.002236              120.896000            
0.064500              0.002244              118.987000            
0.064500              0.002252              117.114000            
0.064500              0.002260              115.278000            
0.064500              0.002268              113.479000            
0.064500              0.002276              111.717000            
0.064500              0.002284              109.991000            
0.064500              0.002292              108.302000            
0.064500              0.002300              106.651000            
0.064500              0.002308              105.037000            
0.064500              0.002316              103.460000            
0.064500              0.002324              101.921000            
0.064500              0.002332              100.420000            
0.064500              0.002340              98.957000             
0.064500              0.002348              97.531000             
0.064500              0.002356              96.144000             
0.064500              0.002364              94.795000             
0.064500              0.002372              93.485000             
0.064500              0.002380              92.213000             
0.064500              0.002388              90.980000             
0.064500              0.002396              89.785000             
0.064500              0.002404              88.629000             
0.064500              0.002412              87.513000             
0.064500              0.002420              86.435000             
0.064500              0.002428              85.397000             
0.064500              0.002436              84.398000             
0.064500              0.002444              83.438000             
0.064500              0.002452              82.518000             
0.064500              0.002460              81.637000             
0.064500              0.002468              80.797000             
0.064500              0.002476              79.996000             
0.064500              0.002484              79.235000             
0.064500              0.002492              78.514000             
0.064500              0.002500              77.833000             
0.064500              0.002508              77.192000             
0.064500              0.002516              76.591000             
0.064500              0.002524              76.031000             
0.064500              0.002532              75.511000             
0.064500              0.002540              75.032000             
0.064500              0.002548              74.593000             
0.064500              0.002556              74.195000             
0.064500              0.002564              73.838000             
0.064500              0.002572              73.521000             
0.064500              0.002580              73.245000             
0.064500              0.002588              73.010000             
0.064500              0.002596              72.816000             
0.064500              0.002604              72.663000             
0.064500              0.002612              72.551000             
0.064500              0.002620              72.481000             
0.064500              0.002628              72.451000             
0.064500              0.002636              72.462000             
0.064500              0.002644              72.515000             
0.064500              0.002652              72.609000             
0.064500              0.002660              72.744000             
0.064500              0.002668              72.921000             
0.064500              0.002676              73.139000             
0.064500              0.002684              73.398000             
0.064500              0.002692              73.699000             
0.064500              0.002700              74.041000             
0.064500              0.002708              74.424000             
0.064500              0.002716              74.850000             
0.064500              0.002724              75.316000             
0.064500              0.002732              75.824000             
0.064500              0.002740              76.374000             
0.064500              0.002748              76.965000             
0.064500              0.002756              77.598000             
0.064500              0.002764              78.273000             
0.064500              0.002772              78.989000             
0.064500              0.002780              79.746000             
0.064500              0.002788              80.545000             
0.064500              0.002796              81.386000             
0.064500              0.002804              82.268000             
0.064500              0.002812              83.192000             
0.064500              0.002820              84.158000             
0.064500              0.002828              85.165000             
0.064500              0.002836              86.213000             
0.064500              0.002844              87.303000             
0.064500              0.002852              88.435000             
0.064500              0.002860              89.608000             
0.064500              0.002868              90.823000             
0.064500              0.002876              92.079000             
0.064500              0.002884              93.377000             
0.064500              0.002892              94.716000             
0.065000              0.002100              155.008000            
0.065000              0.002108              152.509000            
0.065000              0.002116              150.044000            
0.065000              0.002124              147.613000            
0.065000              0.002132              145.216000            
0.065000              0.002140              142.853000            
0.065000              0.002148              140.524000            
0.065000              0.002156              138.230000            
0.065000              0.002164              135.970000            
0.065000              0.002172              133.745000            
0.065000              0.002180              131.556000            
0.065000              0.002188              129.401000            
0.065000              0.002196              127.282000            
0.065000              0.002204              125.198000            
0.065000              0.002212              123.149000            
0.065000              0.002220              121.137000            
0.065000              0.002228              119.160000            
0.065000              0.002236              117.219000            
0.065000              0.002244              115.315000            
0.065000              0.002252              113.447000            
0.065000              0.002260              111.615000            
0.065000              0.002268              109.820000            
0.065000              0.002276              108.062000            
0.065000              0.002284              106.340000            
0.065000              0.002292              104.656000            
0.065000              0.002300              103.009000            
0.065000              0.002308              101.400000            
0.065000              0.002316              99.828000             
0.065000              0.002324              98.293000             
0.065000              0.002332              96.796000             
0.065000              0.002340              95.337000             
0.065000              0.002348              93.917000             
0.065000              0.002356              92.534000             
0.065000              0.002364              91.190000             
0.065000              0.002372              89.884000             
0.065000              0.002380              88.616000             
0.065000              0.002388              87.387000             
0.065000              0.002396              86.197000             
0.065000              0.002404              85.046000             
0.065000              0.002412              83.934000             
0.065000              0.002420              82.861000             
0.065000              0.002428              81.827000             
0.065000              0.002436              80.833000             
0.065000              0.002444              79.878000             
0.065000              0.002452              78.962000             
0.065000              0.002460              78.086000             
0.065000              0.002468              77.250000             
0.065000              0.002476              76.454000             
0.065000              0.002484              75.698000             
0.065000              0.002492              74.981000             
0.065000              0.002500              74.305000             
0.065000              0.002508              73.669000             
0.065000              0.002516              73.073000             
0.065000              0.002524              72.517000             
0.065000              0.002532              72.002000             
0.065000              0.002540              71.528000             
0.065000              0.002548              71.094000             
0.065000              0.002556              70.700000             
0.065000              0.002564              70.347000             
0.065000              0.002572              70.035000             
0.065000              0.002580              69.764000             
0.065000              0.002588              69.534000             
0.065000              0.002596              69.345000             
0.065000              0.002604              69.197000             
0.065000              0.002612              69.089000             
0.065000              0.002620              69.023000             
0.065000              0.002628              68.998000             
0.065000              0.002636              69.014000             
0.065000              0.002644              69.072000             
0.065000              0.002652              69.170000             
0.065000              0.002660              69.310000             
0.065000              0.002668              69.492000             
0.065000              0.002676              69.714000             
0.065000              0.002684              69.978000             
0.065000              0.002692              70.284000             
0.065000              0.002700              70.631000             
0.065000              0.002708              71.019000             
0.065000              0.002716              71.449000             
0.065000              0.002724              71.921000             
0.065000              0.002732              72.434000             
0.065000              0.002740              72.988000             
0.065000              0.002748              73.585000             
0.065000              0.002756              74.222000             
0.065000              0.002764              74.902000             
0.065000              0.002772              75.622000             
0.065000              0.002780              76.385000             
0.065000              0.002788              77.189000             
0.065000              0.002796              78.035000             
0.065000              0.002804              78.922000             
0.065000              0.002812              79.851000             
0.065000              0.002820              80.821000             
0.065000              0.002828              81.833000             
0.065000              0.002836              82.887000             
0.065000              0.002844              83.982000             
0.065000              0.002852              85.119000             
0.065000              0.002860              86.297000             
0.065000              0.002868              87.517000             
0.065000              0.002876              88.778000             
0.065000              0.002884              90.081000             
0.065000              0.002892              91.426000             
0.065500              0.002100              151.329000            
0.065500              0.002108              148.835000            
0.065500              0.002116              146.374000            
0.065500              0.002124              143.947000            
0.065500              0.002132              141.554000            
0.065500              0.002140              139.195000            
0.065500              0.002148              136.871000            
0.065500              0.002156              134.581000            
0.065500              0.002164              132.326000            
0.065500              0.002172              130.105000            
0.065500              0.002180              127.920000            
0.065500              0.002188              125.770000            
0.065500              0.002196              123.655000            
0.065500              0.002204              121.576000            
0.065500              0.002212              119.532000            
0.065500              0.002220              117.524000            
0.065500              0.002228              115.551000            
0.065500              0.002236              113.615000            
0.065500              0.002244              111.715000            
0.065500              0.002252              109.852000            
0.065500              0.002260              108.025000            
0.065500              0.002268              106.235000            
0.065500              0.002276              104.481000            
0.065500              0.002284              102.765000            
0.065500              0.002292              101.085000            
0.065500              0.002300              99.443000             
0.065500              0.002308              97.838000             
0.065500              0.002316              96.271000             
0.065500              0.002324              94.741000             
0.065500              0.002332              93.249000             
0.065500              0.002340              91.795000             
0.065500              0.002348              90.379000             
0.065500              0.002356              89.001000             
0.065500              0.002364              87.661000             
0.065500              0.002372              86.360000             
0.065500              0.002380              85.097000             
0.065500              0.002388              83.873000             
0.065500              0.002396              82.688000             
0.065500              0.002404              81.542000             
0.065500              0.002412              80.435000             
0.065500              0.002420              79.366000             
0.065500              0.002428              78.337000             
0.065500              0.002436              77.348000             
0.065500              0.002444              76.397000             
0.065500              0.002452              75.487000             
0.065500              0.002460              74.616000             
0.065500              0.002468              73.784000             
0.065500              0.002476              72.993000             
0.065500              0.002484              72.241000             
0.065500              0.002492              71.530000             
0.065500              0.002500              70.858000             
0.065500              0.002508              70.227000             
0.065500              0.002516              69.636000             
0.065500              0.002524              69.085000             
0.065500              0.002532              68.575000             
0.065500              0.002540              68.105000             
0.065500              0.002548              67.676000             
0.065500              0.002556              67.287000             
0.065500              0.002564              66.939000             
0.065500              0.002572              66.632000             
0.065500              0.002580              66.366000             
0.065500              0.002588              66.140000             
0.065500              0.002596              65.956000             
0.065500              0.002604              65.812000             
0.065500              0.002612              65.710000             
0.065500              0.002620              65.649000             
0.065500              0.002628              65.628000             
0.065500              0.002636              65.649000             
0.065500              0.002644              65.712000             
0.065500              0.002652              65.815000             
0.065500              0.002660              65.960000             
0.065500              0.002668              66.146000             
0.065500              0.002676              66.374000             
0.065500              0.002684              66.643000             
0.065500              0.002692              66.953000             
0.065500              0.002700              67.305000             
0.065500              0.002708              67.698000             
0.065500              0.002716              68.133000             
0.065500              0.002724              68.609000             
0.065500              0.002732              69.127000             
0.065500              0.002740              69.687000             
0.065500              0.002748              70.288000             
0.065500              0.002756              70.930000             
0.065500              0.002764              71.614000             
0.065500              0.002772              72.340000             
0.065500              0.002780              73.108000             
0.065500              0.002788              73.917000             
0.065500              0.002796              74.767000             
0.065500              0.002804              75.659000             
0.065500              0.002812              76.593000             
0.065500              0.002820              77.569000             
0.065500              0.002828              78.586000             
0.065500              0.002836              79.644000             
0.065500              0.002844              80.745000             
0.065500              0.002852              81.886000             
0.065500              0.002860              83.070000             
0.065500              0.002868              84.295000             
0.065500              0.002876              85.561000             
0.065500              0.002884              86.869000             
0.065500              0.002892              88.219000             
0.066000              0.002100              147.717000            
0.066000              0.002108              145.227000            
0.066000              0.002116              142.771000            
0.066000              0.002124              140.349000            
0.066000              0.002132              137.960000            
0.066000              0.002140              135.606000            
0.066000              0.002148              133.287000            
0.066000              0.002156              131.001000            
0.066000              0.002164              128.751000            
0.066000              0.002172              126.535000            
0.066000              0.002180              124.355000            
0.066000              0.002188              122.210000            
0.066000              0.002196              120.099000            
0.066000              0.002204              118.025000            
0.066000              0.002212              115.986000            
0.066000              0.002220              113.983000            
0.066000              0.002228              112.016000            
0.066000              0.002236              110.084000            
0.066000              0.002244              108.189000            
0.066000              0.002252              106.331000            
0.066000              0.002260              104.509000            
0.066000              0.002268              102.723000            
0.066000              0.002276              100.975000            
0.066000              0.002284              99.263000             
0.066000              0.002292              97.589000             
0.066000              0.002300              95.952000             
0.066000              0.002308              94.352000             
0.066000              0.002316              92.789000             
0.066000              0.002324              91.265000             
0.066000              0.002332              89.778000             
0.066000              0.002340              88.329000             
0.066000              0.002348              86.918000             
0.066000              0.002356              85.545000             
0.066000              0.002364              84.210000             
0.066000              0.002372              82.914000             
0.066000              0.002380              81.657000             
0.066000              0.002388              80.438000             
0.066000              0.002396              79.257000             
0.066000              0.002404              78.116000             
0.066000              0.002412              77.014000             
0.066000              0.002420              75.951000             
0.066000              0.002428              74.927000             
0.066000              0.002436              73.942000             
0.066000              0.002444              72.997000             
0.066000              0.002452              72.091000             
0.066000              0.002460              71.225000             
0.066000              0.002468              70.399000             
0.066000              0.002476              69.612000             
0.066000              0.002484              68.866000             
0.066000              0.002492              68.159000             
0.066000              0.002500              67.493000             
0.066000              0.002508              66.866000             
0.066000              0.002516              66.280000             
0.066000              0.002524              65.735000             
0.066000              0.002532              65.229000             
0.066000              0.002540              64.765000             
0.066000              0.002548              64.340000             
0.066000              0.002556              63.957000             
0.066000              0.002564              63.614000             
0.066000              0.002572              63.311000             
0.066000              0.002580              63.050000             
0.066000              0.002588              62.830000             
0.066000              0.002596              62.650000             
0.066000              0.002604              62.511000             
0.066000              0.002612              62.414000             
0.066000              0.002620              62.357000             
0.066000              0.002628              62.342000             
0.066000              0.002636              62.368000             
0.066000              0.002644              62.435000             
0.066000              0.002652              62.544000             
0.066000              0.002660              62.693000             
0.066000              0.002668              62.884000             
0.066000              0.002676              63.117000             
0.066000              0.002684              63.391000             
0.066000              0.002692              63.706000             
0.066000              0.002700              64.063000             
0.066000              0.002708              64.461000             
0.066000              0.002716              64.900000             
0.066000              0.002724              65.382000             
0.066000              0.002732              65.904000             
0.066000              0.002740              66.469000             
0.066000              0.002748              67.075000             
0.066000              0.002756              67.722000             
0.066000              0.002764              68.411000             
0.066000              0.002772              69.142000             
0.066000              0.002780              69.914000             
0.066000              0.002788              70.728000             
0.066000              0.002796              71.584000             
0.066000              0.002804              72.481000             
0.066000              0.002812              73.420000             
0.066000              0.002820              74.400000             
0.066000              0.002828              75.422000             
0.066000              0.002836              76.486000             
0.066000              0.002844              77.591000             
0.066000              0.002852              78.738000             
0.066000              0.002860              79.926000             
0.066000              0.002868              81.156000             
0.066000              0.002876              82.427000             
0.066000              0.002884              83.740000             
0.066000              0.002892              85.095000             
0.066500              0.002100              144.172000            
0.066500              0.002108              141.687000            
0.066500              0.002116              139.236000            
0.066500              0.002124              136.818000            
0.066500              0.002132              134.435000            
0.066500              0.002140              132.086000            
0.066500              0.002148              129.771000            
0.066500              0.002156              127.491000            
0.066500              0.002164              125.246000            
0.066500              0.002172              123.036000            
0.066500              0.002180              120.860000            
0.066500              0.002188              118.720000            
0.066500              0.002196              116.615000            
0.066500              0.002204              114.546000            
0.066500              0.002212              112.512000            
0.066500              0.002220              110.514000            
0.066500              0.002228              108.552000            
0.066500              0.002236              106.626000            
0.066500              0.002244              104.737000            
0.066500              0.002252              102.883000            
0.066500              0.002260              101.067000            
0.066500              0.002268              99.286000             
0.066500              0.002276              97.543000             
0.066500              0.002284              95.837000             
0.066500              0.002292              94.168000             
0.066500              0.002300              92.536000             
0.066500              0.002308              90.941000             
0.066500              0.002316              89.384000             
0.066500              0.002324              87.865000             
0.066500              0.002332              86.383000             
0.066500              0.002340              84.939000             
0.066500              0.002348              83.534000             
0.066500              0.002356              82.166000             
0.066500              0.002364              80.837000             
0.066500              0.002372              79.546000             
0.066500              0.002380              78.294000             
0.066500              0.002388              77.080000             
0.066500              0.002396              75.905000             
0.066500              0.002404              74.769000             
0.066500              0.002412              73.672000             
0.066500              0.002420              72.614000             
0.066500              0.002428              71.596000             
0.066500              0.002436              70.616000             
0.066500              0.002444              69.676000             
0.066500              0.002452              68.776000             
0.066500              0.002460              67.915000             
0.066500              0.002468              67.094000             
0.066500              0.002476              66.313000             
0.066500              0.002484              65.571000             
0.066500              0.002492              64.870000             
0.066500              0.002500              64.209000             
0.066500              0.002508              63.588000             
0.066500              0.002516              63.007000             
0.066500              0.002524              62.466000             
0.066500              0.002532              61.966000             
0.066500              0.002540              61.506000             
0.066500              0.002548              61.087000             
0.066500              0.002556              60.708000             
0.066500              0.002564              60.371000             
0.066500              0.002572              60.073000             
0.066500              0.002580              59.817000             
0.066500              0.002588              59.602000             
0.066500              0.002596              59.427000             
0.066500              0.002604              59.294000             
0.066500              0.002612              59.201000             
0.066500              0.002620              59.150000             
0.066500              0.002628              59.139000             
0.066500              0.002636              59.170000             
0.066500              0.002644              59.242000             
0.066500              0.002652              59.356000             
0.066500              0.002660              59.510000             
0.066500              0.002668              59.706000             
0.066500              0.002676              59.944000             
0.066500              0.002684              60.223000             
0.066500              0.002692              60.543000             
0.066500              0.002700              60.904000             
0.066500              0.002708              61.308000             
0.066500              0.002716              61.752000             
0.066500              0.002724              62.238000             
0.066500              0.002732              62.766000             
0.066500              0.002740              63.335000             
0.066500              0.002748              63.946000             
0.066500              0.002756              64.598000             
0.066500              0.002764              65.292000             
0.066500              0.002772              66.028000             
0.066500              0.002780              66.805000             
0.066500              0.002788              67.624000             
0.066500              0.002796              68.484000             
0.066500              0.002804              69.386000             
0.066500              0.002812              70.330000             
0.066500              0.002820              71.315000             
0.066500              0.002828              72.342000             
0.066500              0.002836              73.411000             
0.066500              0.002844              74.521000             
0.066500              0.002852              75.673000             
0.066500              0.002860              76.866000             
0.066500              0.002868              78.101000             
0.066500              0.002876              79.377000             
0.066500              0.002884              80.695000             
0.066500              0.002892              82.055000             
0.067000              0.002100              140.693000            
0.067000              0.002108              138.214000            
0.067000              0.002116              135.768000            
0.067000              0.002124              133.356000            
0.067000              0.002132              130.978000            
0.067000              0.002140              128.634000            
0.067000              0.002148              126.325000            
0.067000              0.002156              124.051000            
0.067000              0.002164              121.811000            
0.067000              0.002172              119.606000            
0.067000              0.002180              117.436000            
0.067000              0.002188              115.301000            
0.067000              0.002196              113.202000            
0.067000              0.002204              111.138000            
0.067000              0.002212              109.110000            
0.067000              0.002220              107.118000            
0.067000              0.002228              105.161000            
0.067000              0.002236              103.241000            
0.067000              0.002244              101.357000            
0.067000              0.002252              99.509000             
0.067000              0.002260              97.698000             
0.067000              0.002268              95.924000             
0.067000              0.002276              94.186000             
0.067000              0.002284              92.486000             
0.067000              0.002292              90.822000             
0.067000              0.002300              89.196000             
0.067000              0.002308              87.607000             
0.067000              0.002316              86.055000             
0.067000              0.002324              84.541000             
0.067000              0.002332              83.065000             
0.067000              0.002340              81.627000             
0.067000              0.002348              80.227000             
0.067000              0.002356              78.865000             
0.067000              0.002364              77.542000             
0.067000              0.002372              76.256000             
0.067000              0.002380              75.010000             
0.067000              0.002388              73.801000             
0.067000              0.002396              72.632000             
0.067000              0.002404              71.502000             
0.067000              0.002412              70.410000             
0.067000              0.002420              69.358000             
0.067000              0.002428              68.344000             
0.067000              0.002436              67.371000             
0.067000              0.002444              66.436000             
0.067000              0.002452              65.541000             
0.067000              0.002460              64.686000             
0.067000              0.002468              63.870000             
0.067000              0.002476              63.094000             
0.067000              0.002484              62.358000             
0.067000              0.002492              61.662000             
0.067000              0.002500              61.006000             
0.067000              0.002508              60.390000             
0.067000              0.002516              59.815000             
0.067000              0.002524              59.279000             
0.067000              0.002532              58.785000             
0.067000              0.002540              58.330000             
0.067000              0.002548              57.916000             
0.067000              0.002556              57.543000             
0.067000              0.002564              57.210000             
0.067000              0.002572              56.918000             
0.067000              0.002580              56.667000             
0.067000              0.002588              56.457000             
0.067000              0.002596              56.288000             
0.067000              0.002604              56.159000             
0.067000              0.002612              56.072000             
0.067000              0.002620              56.026000             
0.067000              0.002628              56.020000             
0.067000              0.002636              56.056000             
0.067000              0.002644              56.133000             
0.067000              0.002652              56.252000             
0.067000              0.002660              56.412000             
0.067000              0.002668              56.613000             
0.067000              0.002676              56.855000             
0.067000              0.002684              57.139000             
0.067000              0.002692              57.464000             
0.067000              0.002700              57.830000             
0.067000              0.002708              58.239000             
0.067000              0.002716              58.688000             
0.067000              0.002724              59.179000             
0.067000              0.002732              59.712000             
0.067000              0.002740              60.286000             
0.067000              0.002748              60.902000             
0.067000              0.002756              61.559000             
0.067000              0.002764              62.258000             
0.067000              0.002772              62.998000             
0.067000              0.002780              63.780000             
0.067000              0.002788              64.604000             
0.067000              0.002796              65.469000             
0.067000              0.002804              66.376000             
0.067000              0.002812              67.325000             
0.067000              0.002820              68.315000             
0.067000              0.002828              69.347000             
0.067000              0.002836              70.420000             
0.067000              0.002844              71.535000             
0.067000              0.002852              72.692000             
0.067000              0.002860              73.890000             
0.067000              0.002868              75.130000             
0.067000              0.002876              76.411000             
0.067000              0.002884              77.734000             
0.067000              0.002892              79.098000             
0.067500              0.002100              137.282000            
0.067500              0.002108              134.808000            
0.067500              0.002116              132.368000            
0.067500              0.002124              129.961000            
0.067500              0.002132              127.589000            
0.067500              0.002140              125.252000            
0.067500              0.002148              122.948000            
0.067500              0.002156              120.680000            
0.067500              0.002164              118.446000            
0.067500              0.002172              116.247000            
0.067500              0.002180              114.083000            
0.067500              0.002188              111.954000            
0.067500              0.002196              109.861000            
0.067500              0.002204              107.803000            
0.067500              0.002212              105.780000            
0.067500              0.002220              103.794000            
0.067500              0.002228              101.844000            
0.067500              0.002236              99.929000             
0.067500              0.002244              98.051000             
0.067500              0.002252              96.209000             
0.067500              0.002260              94.404000             
0.067500              0.002268              92.636000             
0.067500              0.002276              90.904000             
0.067500              0.002284              89.209000             
0.067500              0.002292              87.552000             
0.067500              0.002300              85.931000             
0.067500              0.002308              84.348000             
0.067500              0.002316              82.803000             
0.067500              0.002324              81.295000             
0.067500              0.002332              79.825000             
0.067500              0.002340              78.392000             
0.067500              0.002348              76.998000             
0.067500              0.002356              75.642000             
0.067500              0.002364              74.324000             
0.067500              0.002372              73.045000             
0.067500              0.002380              71.804000             
0.067500              0.002388              70.601000             
0.067500              0.002396              69.438000             
0.067500              0.002404              68.313000             
0.067500              0.002412              67.227000             
0.067500              0.002420              66.181000             
0.067500              0.002428              65.173000             
0.067500              0.002436              64.205000             
0.067500              0.002444              63.276000             
0.067500              0.002452              62.387000             
0.067500              0.002460              61.537000             
0.067500              0.002468              60.727000             
0.067500              0.002476              59.957000             
0.067500              0.002484              59.226000             
0.067500              0.002492              58.536000             
0.067500              0.002500              57.885000             
0.067500              0.002508              57.275000             
0.067500              0.002516              56.705000             
0.067500              0.002524              56.175000             
0.067500              0.002532              55.686000             
0.067500              0.002540              55.237000             
0.067500              0.002548              54.828000             
0.067500              0.002556              54.460000             
0.067500              0.002564              54.133000             
0.067500              0.002572              53.846000             
0.067500              0.002580              53.600000             
0.067500              0.002588              53.396000             
0.067500              0.002596              53.231000             
0.067500              0.002604              53.108000             
0.067500              0.002612              53.026000             
0.067500              0.002620              52.985000             
0.067500              0.002628              52.985000             
0.067500              0.002636              53.026000             
0.067500              0.002644              53.109000             
0.067500              0.002652              53.232000             
0.067500              0.002660              53.397000             
0.067500              0.002668              53.603000             
0.067500              0.002676              53.850000             
0.067500              0.002684              54.139000             
0.067500              0.002692              54.469000             
0.067500              0.002700              54.841000             
0.067500              0.002708              55.254000             
0.067500              0.002716              55.709000             
0.067500              0.002724              56.205000             
0.067500              0.002732              56.742000             
0.067500              0.002740              57.321000             
0.067500              0.002748              57.942000             
0.067500              0.002756              58.604000             
0.067500              0.002764              59.308000             
0.067500              0.002772              60.053000             
0.067500              0.002780              60.840000             
0.067500              0.002788              61.669000             
0.067500              0.002796              62.539000             
0.067500              0.002804              63.451000             
0.067500              0.002812              64.404000             
0.067500              0.002820              65.399000             
0.067500              0.002828              66.436000             
0.067500              0.002836              67.514000             
0.067500              0.002844              68.634000             
0.067500              0.002852              69.795000             
0.067500              0.002860              70.998000             
0.067500              0.002868              72.243000             
0.067500              0.002876              73.529000             
0.067500              0.002884              74.856000             
0.067500              0.002892              76.226000             
0.068000              0.002100              133.937000            
0.068000              0.002108              131.469000            
0.068000              0.002116              129.035000            
0.068000              0.002124              126.635000            
0.068000              0.002132              124.269000            
0.068000              0.002140              121.938000            
0.068000              0.002148              119.641000            
0.068000              0.002156              117.378000            
0.068000              0.002164              115.151000            
0.068000              0.002172              112.958000            
0.068000              0.002180              110.800000            
0.068000              0.002188              108.678000            
0.068000              0.002196              106.591000            
0.068000              0.002204              104.539000            
0.068000              0.002212              102.523000            
0.068000              0.002220              100.543000            
0.068000              0.002228              98.599000             
0.068000              0.002236              96.691000             
0.068000              0.002244              94.819000             
0.068000              0.002252              92.983000             
0.068000              0.002260              91.184000             
0.068000              0.002268              89.422000             
0.068000              0.002276              87.697000             
0.068000              0.002284              86.008000             
0.068000              0.002292              84.357000             
0.068000              0.002300              82.743000             
0.068000              0.002308              81.166000             
0.068000              0.002316              79.626000             
0.068000              0.002324              78.125000             
0.068000              0.002332              76.661000             
0.068000              0.002340              75.235000             
0.068000              0.002348              73.846000             
0.068000              0.002356              72.496000             
0.068000              0.002364              71.185000             
0.068000              0.002372              69.911000             
0.068000              0.002380              68.676000             
0.068000              0.002388              67.480000             
0.068000              0.002396              66.323000             
0.068000              0.002404              65.204000             
0.068000              0.002412              64.124000             
0.068000              0.002420              63.083000             
0.068000              0.002428              62.082000             
0.068000              0.002436              61.120000             
0.068000              0.002444              60.197000             
0.068000              0.002452              59.313000             
0.068000              0.002460              58.469000             
0.068000              0.002468              57.665000             
0.068000              0.002476              56.900000             
0.068000              0.002484              56.176000             
0.068000              0.002492              55.491000             
0.068000              0.002500              54.846000             
0.068000              0.002508              54.242000             
0.068000              0.002516              53.677000             
0.068000              0.002524              53.153000             
0.068000              0.002532              52.669000             
0.068000              0.002540              52.226000             
0.068000              0.002548              51.823000             
0.068000              0.002556              51.460000             
0.068000              0.002564              51.139000             
0.068000              0.002572              50.857000             
0.068000              0.002580              50.617000             
0.068000              0.002588              50.418000             
0.068000              0.002596              50.259000             
0.068000              0.002604              50.141000             
0.068000              0.002612              50.064000             
0.068000              0.002620              50.029000             
0.068000              0.002628              50.034000             
0.068000              0.002636              50.080000             
0.068000              0.002644              50.168000             
0.068000              0.002652              50.296000             
0.068000              0.002660              50.466000             
0.068000              0.002668              50.678000             
0.068000              0.002676              50.930000             
0.068000              0.002684              51.224000             
0.068000              0.002692              51.560000             
0.068000              0.002700              51.936000             
0.068000              0.002708              52.354000             
0.068000              0.002716              52.814000             
0.068000              0.002724              53.315000             
0.068000              0.002732              53.857000             
0.068000              0.002740              54.441000             
0.068000              0.002748              55.067000             
0.068000              0.002756              55.734000             
0.068000              0.002764              56.443000             
0.068000              0.002772              57.193000             
0.068000              0.002780              57.985000             
0.068000              0.002788              58.818000             
0.068000              0.002796              59.693000             
0.068000              0.002804              60.610000             
0.068000              0.002812              61.568000             
0.068000              0.002820              62.568000             
0.068000              0.002828              63.609000             
0.068000              0.002836              64.692000             
0.068000              0.002844              65.817000             
0.068000              0.002852              66.983000             
0.068000              0.002860              68.191000             
0.068000              0.002868              69.440000             
0.068000              0.002876              70.731000             
0.068000              0.002884              72.063000             
0.068000              0.002892              73.437000             
0.068500              0.002100              130.660000            
0.068500              0.002108              128.198000            
0.068500              0.002116              125.771000            
0.068500              0.002124              123.377000            
0.068500              0.002132              121.018000            
0.068500              0.002140              118.693000            
0.068500              0.002148              116.403000            
0.068500              0.002156              114.147000            
0.068500              0.002164              111.926000            
0.068500              0.002172              109.740000            
0.068500              0.002180              107.589000            
0.068500              0.002188              105.473000            
0.068500              0.002196              103.392000            
0.068500              0.002204              101.347000            
0.068500              0.002212              99.338000             
0.068500              0.002220              97.365000             
0.068500              0.002228              95.427000             
0.068500              0.002236              93.526000             
0.068500              0.002244              91.660000             
0.068500              0.002252              89.831000             
0.068500              0.002260              88.039000             
0.068500              0.002268              86.283000             
0.068500              0.002276              84.565000             
0.068500              0.002284              82.883000             
0.068500              0.002292              81.238000             
0.068500              0.002300              79.630000             
0.068500              0.002308              78.060000             
0.068500              0.002316              76.527000             
0.068500              0.002324              75.032000             
0.068500              0.002332              73.574000             
0.068500              0.002340              72.154000             
0.068500              0.002348              70.773000             
0.068500              0.002356              69.429000             
0.068500              0.002364              68.124000             
0.068500              0.002372              66.857000             
0.068500              0.002380              65.628000             
0.068500              0.002388              64.438000             
0.068500              0.002396              63.287000             
0.068500              0.002404              62.174000             
0.068500              0.002412              61.101000             
0.068500              0.002420              60.066000             
0.068500              0.002428              59.071000             
0.068500              0.002436              58.115000             
0.068500              0.002444              57.198000             
0.068500              0.002452              56.320000             
0.068500              0.002460              55.482000             
0.068500              0.002468              54.684000             
0.068500              0.002476              53.926000             
0.068500              0.002484              53.207000             
0.068500              0.002492              52.528000             
0.068500              0.002500              51.889000             
0.068500              0.002508              51.291000             
0.068500              0.002516              50.732000             
0.068500              0.002524              50.214000             
0.068500              0.002532              49.735000             
0.068500              0.002540              49.298000             
0.068500              0.002548              48.900000             
0.068500              0.002556              48.544000             
0.068500              0.002564              48.228000             
0.068500              0.002572              47.952000             
0.068500              0.002580              47.717000             
0.068500              0.002588              47.523000             
0.068500              0.002596              47.370000             
0.068500              0.002604              47.258000             
0.068500              0.002612              47.186000             
0.068500              0.002620              47.156000             
0.068500              0.002628              47.167000             
0.068500              0.002636              47.218000             
0.068500              0.002644              47.311000             
0.068500              0.002652              47.445000             
0.068500              0.002660              47.621000             
0.068500              0.002668              47.837000             
0.068500              0.002676              48.095000             
0.068500              0.002684              48.394000             
0.068500              0.002692              48.734000             
0.068500              0.002700              49.116000             
0.068500              0.002708              49.539000             
0.068500              0.002716              50.004000             
0.068500              0.002724              50.510000             
0.068500              0.002732              51.058000             
0.068500              0.002740              51.647000             
0.068500              0.002748              52.277000             
0.068500              0.002756              52.949000             
0.068500              0.002764              53.663000             
0.068500              0.002772              54.418000             
0.068500              0.002780              55.214000             
0.068500              0.002788              56.053000             
0.068500              0.002796              56.932000             
0.068500              0.002804              57.854000             
0.068500              0.002812              58.817000             
0.068500              0.002820              59.821000             
0.068500              0.002828              60.867000             
0.068500              0.002836              61.955000             
0.068500              0.002844              63.084000             
0.068500              0.002852              64.255000             
0.068500              0.002860              65.468000             
0.068500              0.002868              66.722000             
0.068500              0.002876              68.017000             
0.068500              0.002884              69.354000             
0.068500              0.002892              70.733000             
0.069000              0.002100              127.450000            
0.069000              0.002108              124.995000            
0.069000              0.002116              122.575000            
0.069000              0.002124              120.188000            
0.069000              0.002132              117.836000            
0.069000              0.002140              115.518000            
0.069000              0.002148              113.234000            
0.069000              0.002156              110.986000            
0.069000              0.002164              108.771000            
0.069000              0.002172              106.592000            
0.069000              0.002180              104.448000            
0.069000              0.002188              102.339000            
0.069000              0.002196              100.266000            
0.069000              0.002204              98.228000             
0.069000              0.002212              96.226000             
0.069000              0.002220              94.259000             
0.069000              0.002228              92.329000             
0.069000              0.002236              90.434000             
0.069000              0.002244              88.576000             
0.069000              0.002252              86.754000             
0.069000              0.002260              84.968000             
0.069000              0.002268              83.220000             
0.069000              0.002276              81.508000             
0.069000              0.002284              79.833000             
0.069000              0.002292              78.195000             
0.069000              0.002300              76.594000             
0.069000              0.002308              75.030000             
0.069000              0.002316              73.504000             
0.069000              0.002324              72.016000             
0.069000              0.002332              70.565000             
0.069000              0.002340              69.152000             
0.069000              0.002348              67.777000             
0.069000              0.002356              66.440000             
0.069000              0.002364              65.141000             
0.069000              0.002372              63.881000             
0.069000              0.002380              62.659000             
0.069000              0.002388              61.475000             
0.069000              0.002396              60.330000             
0.069000              0.002404              59.224000             
0.069000              0.002412              58.157000             
0.069000              0.002420              57.129000             
0.069000              0.002428              56.140000             
0.069000              0.002436              55.190000             
0.069000              0.002444              54.280000             
0.069000              0.002452              53.409000             
0.069000              0.002460              52.577000             
0.069000              0.002468              51.785000             
0.069000              0.002476              51.033000             
0.069000              0.002484              50.320000             
0.069000              0.002492              49.647000             
0.069000              0.002500              49.015000             
0.069000              0.002508              48.422000             
0.069000              0.002516              47.869000             
0.069000              0.002524              47.357000             
0.069000              0.002532              46.885000             
0.069000              0.002540              46.453000             
0.069000              0.002548              46.061000             
0.069000              0.002556              45.710000             
0.069000              0.002564              45.400000             
0.069000              0.002572              45.130000             
0.069000              0.002580              44.901000             
0.069000              0.002588              44.713000             
0.069000              0.002596              44.565000             
0.069000              0.002604              44.459000             
0.069000              0.002612              44.393000             
0.069000              0.002620              44.368000             
0.069000              0.002628              44.384000             
0.069000              0.002636              44.441000             
0.069000              0.002644              44.539000             
0.069000              0.002652              44.679000             
0.069000              0.002660              44.859000             
0.069000              0.002668              45.081000             
0.069000              0.002676              45.344000             
0.069000              0.002684              45.648000             
0.069000              0.002692              45.994000             
0.069000              0.002700              46.381000             
0.069000              0.002708              46.809000             
0.069000              0.002716              47.279000             
0.069000              0.002724              47.790000             
0.069000              0.002732              48.343000             
0.069000              0.002740              48.937000             
0.069000              0.002748              49.572000             
0.069000              0.002756              50.249000             
0.069000              0.002764              50.968000             
0.069000              0.002772              51.728000             
0.069000              0.002780              52.529000             
0.069000              0.002788              53.372000             
0.069000              0.002796              54.257000             
0.069000              0.002804              55.183000             
0.069000              0.002812              56.151000             
0.069000              0.002820              57.160000             
0.069000              0.002828              58.211000             
0.069000              0.002836              59.303000             
0.069000              0.002844              60.437000             
0.069000              0.002852              61.612000             
0.069000              0.002860              62.830000             
0.069000              0.002868              64.088000             
0.069000              0.002876              65.388000             
0.069000              0.002884              66.730000             
0.069000              0.002892              68.113000             
0.069500              0.002100              124.307000            
0.069500              0.002108              121.860000            
0.069500              0.002116              119.446000            
0.069500              0.002124              117.067000            
0.069500              0.002132              114.722000            
0.069500              0.002140              112.412000            
0.069500              0.002148              110.136000            
0.069500              0.002156              107.894000            
0.069500              0.002164              105.688000            
0.069500              0.002172              103.516000            
0.069500              0.002180              101.379000            
0.069500              0.002188              99.278000             
0.069500              0.002196              97.212000             
0.069500              0.002204              95.181000             
0.069500              0.002212              93.186000             
0.069500              0.002220              91.227000             
0.069500              0.002228              89.303000             
0.069500              0.002236              87.416000             
0.069500              0.002244              85.565000             
0.069500              0.002252              83.751000             
0.069500              0.002260              81.972000             
0.069500              0.002268              80.231000             
0.069500              0.002276              78.526000             
0.069500              0.002284              76.858000             
0.069500              0.002292              75.227000             
0.069500              0.002300              73.634000             
0.069500              0.002308              72.077000             
0.069500              0.002316              70.558000             
0.069500              0.002324              69.077000             
0.069500              0.002332              67.633000             
0.069500              0.002340              66.227000             
0.069500              0.002348              64.859000             
0.069500              0.002356              63.529000             
0.069500              0.002364              62.237000             
0.069500              0.002372              60.983000             
0.069500              0.002380              59.768000             
0.069500              0.002388              58.592000             
0.069500              0.002396              57.454000             
0.069500              0.002404              56.354000             
0.069500              0.002412              55.294000             
0.069500              0.002420              54.272000             
0.069500              0.002428              53.290000             
0.069500              0.002436              52.347000             
0.069500              0.002444              51.443000             
0.069500              0.002452              50.578000             
0.069500              0.002460              49.753000             
0.069500              0.002468              48.967000             
0.069500              0.002476              48.221000             
0.069500              0.002484              47.515000             
0.069500              0.002492              46.849000             
0.069500              0.002500              46.222000             
0.069500              0.002508              45.636000             
0.069500              0.002516              45.089000             
0.069500              0.002524              44.583000             
0.069500              0.002532              44.117000             
0.069500              0.002540              43.691000             
0.069500              0.002548              43.306000             
0.069500              0.002556              42.961000             
0.069500              0.002564              42.656000             
0.069500              0.002572              42.392000             
0.069500              0.002580              42.169000             
0.069500              0.002588              41.986000             
0.069500              0.002596              41.845000             
0.069500              0.002604              41.744000             
0.069500              0.002612              41.683000             
0.069500              0.002620              41.664000             
0.069500              0.002628              41.686000             
0.069500              0.002636              41.749000             
0.069500              0.002644              41.852000             
0.069500              0.002652              41.997000             
0.069500              0.002660              42.183000             
0.069500              0.002668              42.410000             
0.069500              0.002676              42.679000             
0.069500              0.002684              42.988000             
0.069500              0.002692              43.339000             
0.069500              0.002700              43.731000             
0.069500              0.002708              44.165000             
0.069500              0.002716              44.639000             
0.069500              0.002724              45.156000             
0.069500              0.002732              45.713000             
0.069500              0.002740              46.312000             
0.069500              0.002748              46.953000             
0.069500              0.002756              47.634000             
0.069500              0.002764              48.358000             
0.069500              0.002772              49.123000             
0.069500              0.002780              49.929000             
0.069500              0.002788              50.777000             
0.069500              0.002796              51.666000             
0.069500              0.002804              52.597000             
0.069500              0.002812              53.570000             
0.069500              0.002820              54.584000             
0.069500              0.002828              55.639000             
0.069500              0.002836              56.736000             
0.069500              0.002844              57.875000             
0.069500              0.002852              59.055000             
0.069500              0.002860              60.276000             
0.069500              0.002868              61.540000             
0.069500              0.002876              62.844000             
0.069500              0.002884              64.190000             
0.069500              0.002892              65.578000             
0.070000              0.002100              121.231000            
0.070000              0.002108              118.792000            
0.070000              0.002116              116.387000            
0.070000              0.002124              114.015000            
0.070000              0.002132              111.678000            
0.070000              0.002140              109.375000            
0.070000              0.002148              107.107000            
0.070000              0.002156              104.873000            
0.070000              0.002164              102.674000            
0.070000              0.002172              100.510000            
0.070000              0.002180              98.381000             
0.070000              0.002188              96.288000             
0.070000              0.002196              94.229000             
0.070000              0.002204              92.206000             
0.070000              0.002212              90.219000             
0.070000              0.002220              88.268000             
0.070000              0.002228              86.352000             
0.070000              0.002236              84.472000             
0.070000              0.002244              82.629000             
0.070000              0.002252              80.822000             
0.070000              0.002260              79.051000             
0.070000              0.002268              77.317000             
0.070000              0.002276              75.620000             
0.070000              0.002284              73.960000             
0.070000              0.002292              72.336000             
0.070000              0.002300              70.750000             
0.070000              0.002308              69.201000             
0.070000              0.002316              67.689000             
0.070000              0.002324              66.215000             
0.070000              0.002332              64.779000             
0.070000              0.002340              63.380000             
0.070000              0.002348              62.019000             
0.070000              0.002356              60.696000             
0.070000              0.002364              59.412000             
0.070000              0.002372              58.165000             
0.070000              0.002380              56.957000             
0.070000              0.002388              55.788000             
0.070000              0.002396              54.657000             
0.070000              0.002404              53.564000             
0.070000              0.002412              52.511000             
0.070000              0.002420              51.496000             
0.070000              0.002428              50.521000             
0.070000              0.002436              49.584000             
0.070000              0.002444              48.687000             
0.070000              0.002452              47.829000             
0.070000              0.002460              47.011000             
0.070000              0.002468              46.232000             
0.070000              0.002476              45.492000             
0.070000              0.002484              44.792000             
0.070000              0.002492              44.132000             
0.070000              0.002500              43.512000             
0.070000              0.002508              42.932000             
0.070000              0.002516              42.392000             
0.070000              0.002524              41.892000             
0.070000              0.002532              41.432000             
0.070000              0.002540              41.013000             
0.070000              0.002548              40.633000             
0.070000              0.002556              40.294000             
0.070000              0.002564              39.996000             
0.070000              0.002572              39.738000             
0.070000              0.002580              39.521000             
0.070000              0.002588              39.344000             
0.070000              0.002596              39.208000             
0.070000              0.002604              39.113000             
0.070000              0.002612              39.059000             
0.070000              0.002620              39.045000             
0.070000              0.002628              39.072000             
0.070000              0.002636              39.141000             
0.070000              0.002644              39.250000             
0.070000              0.002652              39.400000             
0.070000              0.002660              39.592000             
0.070000              0.002668              39.824000             
0.070000              0.002676              40.098000             
0.070000              0.002684              40.413000             
0.070000              0.002692              40.769000             
0.070000              0.002700              41.166000             
0.070000              0.002708              41.605000             
0.070000              0.002716              42.085000             
0.070000              0.002724              42.606000             
0.070000              0.002732              43.169000             
0.070000              0.002740              43.773000             
0.070000              0.002748              44.418000             
0.070000              0.002756              45.105000             
0.070000              0.002764              45.834000             
0.070000              0.002772              46.603000             
0.070000              0.002780              47.414000             
0.070000              0.002788              48.267000             
0.070000              0.002796              49.161000             
0.070000              0.002804              50.097000             
0.070000              0.002812              51.074000             
0.070000              0.002820              52.093000             
0.070000              0.002828              53.153000             
0.070000              0.002836              54.254000             
0.070000              0.002844              55.397000             
0.070000              0.002852              56.582000             
0.070000              0.002860              57.808000             
0.070000              0.002868              59.076000             
0.070000              0.002876              60.385000             
0.070000              0.002884              61.736000             
0.070000              0.002892              63.128000             
0.070500              0.002100              118.224000            
0.070500              0.002108              115.792000            
0.070500              0.002116              113.395000            
0.070500              0.002124              111.032000            
0.070500              0.002132              108.703000            
0.070500              0.002140              106.408000            
0.070500              0.002148              104.148000            
0.070500              0.002156              101.923000            
0.070500              0.002164              99.732000             
0.070500              0.002172              97.576000             
0.070500              0.002180              95.455000             
0.070500              0.002188              93.370000             
0.070500              0.002196              91.319000             
0.070500              0.002204              89.304000             
0.070500              0.002212              87.325000             
0.070500              0.002220              85.382000             
0.070500              0.002228              83.474000             
0.070500              0.002236              81.602000             
0.070500              0.002244              79.767000             
0.070500              0.002252              77.968000             
0.070500              0.002260              76.205000             
0.070500              0.002268              74.479000             
0.070500              0.002276              72.790000             
0.070500              0.002284              71.137000             
0.070500              0.002292              69.522000             
0.070500              0.002300              67.943000             
0.070500              0.002308              66.402000             
0.070500              0.002316              64.898000             
0.070500              0.002324              63.431000             
0.070500              0.002332              62.002000             
0.070500              0.002340              60.611000             
0.070500              0.002348              59.258000             
0.070500              0.002356              57.943000             
0.070500              0.002364              56.665000             
0.070500              0.002372              55.426000             
0.070500              0.002380              54.226000             
0.070500              0.002388              53.063000             
0.070500              0.002396              51.940000             
0.070500              0.002404              50.854000             
0.070500              0.002412              49.808000             
0.070500              0.002420              48.801000             
0.070500              0.002428              47.832000             
0.070500              0.002436              46.903000             
0.070500              0.002444              46.012000             
0.070500              0.002452              45.161000             
0.070500              0.002460              44.350000             
0.070500              0.002468              43.578000             
0.070500              0.002476              42.845000             
0.070500              0.002484              42.152000             
0.070500              0.002492              41.499000             
0.070500              0.002500              40.885000             
0.070500              0.002508              40.312000             
0.070500              0.002516              39.778000             
0.070500              0.002524              39.284000             
0.070500              0.002532              38.831000             
0.070500              0.002540              38.418000             
0.070500              0.002548              38.045000             
0.070500              0.002556              37.712000             
0.070500              0.002564              37.420000             
0.070500              0.002572              37.168000             
0.070500              0.002580              36.957000             
0.070500              0.002588              36.786000             
0.070500              0.002596              36.656000             
0.070500              0.002604              36.567000             
0.070500              0.002612              36.518000             
0.070500              0.002620              36.511000             
0.070500              0.002628              36.544000             
0.070500              0.002636              36.618000             
0.070500              0.002644              36.733000             
0.070500              0.002652              36.889000             
0.070500              0.002660              37.086000             
0.070500              0.002668              37.324000             
0.070500              0.002676              37.603000             
0.070500              0.002684              37.923000             
0.070500              0.002692              38.285000             
0.070500              0.002700              38.687000             
0.070500              0.002708              39.131000             
0.070500              0.002716              39.616000             
0.070500              0.002724              40.143000             
0.070500              0.002732              40.711000             
0.070500              0.002740              41.320000             
0.070500              0.002748              41.970000             
0.070500              0.002756              42.662000             
0.070500              0.002764              43.395000             
0.070500              0.002772              44.170000             
0.070500              0.002780              44.986000             
0.070500              0.002788              45.843000             
0.070500              0.002796              46.742000             
0.070500              0.002804              47.682000             
0.070500              0.002812              48.664000             
0.070500              0.002820              49.687000             
0.070500              0.002828              50.752000             
0.070500              0.002836              51.858000             
0.070500              0.002844              53.006000             
0.070500              0.002852              54.195000             
0.070500              0.002860              55.425000             
0.070500              0.002868              56.697000             
0.070500              0.002876              58.011000             
0.070500              0.002884              59.366000             
0.070500              0.002892              60.762000             
0.071000              0.002100              115.284000            
0.071000              0.002108              112.861000            
0.071000              0.002116              110.472000            
0.071000              0.002124              108.118000            
0.071000              0.002132              105.797000            
0.071000              0.002140              103.511000            
0.071000              0.002148              101.260000            
0.071000              0.002156              99.043000             
0.071000              0.002164              96.860000             
0.071000              0.002172              94.713000             
0.071000              0.002180              92.601000             
0.071000              0.002188              90.523000             
0.071000              0.002196              88.482000             
0.071000              0.002204              86.475000             
0.071000              0.002212              84.504000             
0.071000              0.002220              82.569000             
0.071000              0.002228              80.670000             
0.071000              0.002236              78.807000             
0.071000              0.002244              76.980000             
0.071000              0.002252              75.189000             
0.071000              0.002260              73.434000             
0.071000              0.002268              71.716000             
0.071000              0.002276              70.035000             
0.071000              0.002284              68.391000             
0.071000              0.002292              66.783000             
0.071000              0.002300              65.213000             
0.071000              0.002308              63.679000             
0.071000              0.002316              62.183000             
0.071000              0.002324              60.725000             
0.071000              0.002332              59.304000             
0.071000              0.002340              57.921000             
0.071000              0.002348              56.575000             
0.071000              0.002356              55.268000             
0.071000              0.002364              53.998000             
0.071000              0.002372              52.767000             
0.071000              0.002380              51.574000             
0.071000              0.002388              50.419000             
0.071000              0.002396              49.303000             
0.071000              0.002404              48.225000             
0.071000              0.002412              47.186000             
0.071000              0.002420              46.186000             
0.071000              0.002428              45.225000             
0.071000              0.002436              44.302000             
0.071000              0.002444              43.419000             
0.071000              0.002452              42.576000             
0.071000              0.002460              41.771000             
0.071000              0.002468              41.006000             
0.071000              0.002476              40.280000             
0.071000              0.002484              39.594000             
0.071000              0.002492              38.948000             
0.071000              0.002500              38.341000             
0.071000              0.002508              37.774000             
0.071000              0.002516              37.247000             
0.071000              0.002524              36.760000             
0.071000              0.002532              36.313000             
0.071000              0.002540              35.907000             
0.071000              0.002548              35.540000             
0.071000              0.002556              35.214000             
0.071000              0.002564              34.928000             
0.071000              0.002572              34.682000             
0.071000              0.002580              34.477000             
0.071000              0.002588              34.313000             
0.071000              0.002596              34.189000             
0.071000              0.002604              34.106000             
0.071000              0.002612              34.063000             
0.071000              0.002620              34.061000             
0.071000              0.002628              34.100000             
0.071000              0.002636              34.180000             
0.071000              0.002644              34.301000             
0.071000              0.002652              34.462000             
0.071000              0.002660              34.665000             
0.071000              0.002668              34.909000             
0.071000              0.002676              35.193000             
0.071000              0.002684              35.519000             
0.071000              0.002692              35.886000             
0.071000              0.002700              36.294000             
0.071000              0.002708              36.743000             
0.071000              0.002716              37.233000             
0.071000              0.002724              37.765000             
0.071000              0.002732              38.338000             
0.071000              0.002740              38.952000             
0.071000              0.002748              39.607000             
0.071000              0.002756              40.304000             
0.071000              0.002764              41.042000             
0.071000              0.002772              41.822000             
0.071000              0.002780              42.643000             
0.071000              0.002788              43.505000             
0.071000              0.002796              44.408000             
0.071000              0.002804              45.353000             
0.071000              0.002812              46.340000             
0.071000              0.002820              47.367000             
0.071000              0.002828              48.437000             
0.071000              0.002836              49.547000             
0.071000              0.002844              50.699000             
0.071000              0.002852              51.893000             
0.071000              0.002860              53.128000             
0.071000              0.002868              54.404000             
0.071000              0.002876              55.722000             
0.071000              0.002884              57.082000             
0.071000              0.002892              58.482000             
0.071500              0.002100              112.412000            
0.071500              0.002108              109.998000            
0.071500              0.002116              107.618000            
0.071500              0.002124              105.273000            
0.071500              0.002132              102.961000            
0.071500              0.002140              100.684000            
0.071500              0.002148              98.441000             
0.071500              0.002156              96.233000             
0.071500              0.002164              94.060000             
0.071500              0.002172              91.921000             
0.071500              0.002180              89.818000             
0.071500              0.002188              87.750000             
0.071500              0.002196              85.717000             
0.071500              0.002204              83.719000             
0.071500              0.002212              81.757000             
0.071500              0.002220              79.831000             
0.071500              0.002228              77.940000             
0.071500              0.002236              76.085000             
0.071500              0.002244              74.267000             
0.071500              0.002252              72.485000             
0.071500              0.002260              70.739000             
0.071500              0.002268              69.029000             
0.071500              0.002276              67.357000             
0.071500              0.002284              65.721000             
0.071500              0.002292              64.122000             
0.071500              0.002300              62.559000             
0.071500              0.002308              61.034000             
0.071500              0.002316              59.547000             
0.071500              0.002324              58.096000             
0.071500              0.002332              56.684000             
0.071500              0.002340              55.308000             
0.071500              0.002348              53.971000             
0.071500              0.002356              52.671000             
0.071500              0.002364              51.410000             
0.071500              0.002372              50.186000             
0.071500              0.002380              49.001000             
0.071500              0.002388              47.854000             
0.071500              0.002396              46.746000             
0.071500              0.002404              45.676000             
0.071500              0.002412              44.645000             
0.071500              0.002420              43.652000             
0.071500              0.002428              42.698000             
0.071500              0.002436              41.784000             
0.071500              0.002444              40.908000             
0.071500              0.002452              40.071000             
0.071500              0.002460              39.274000             
0.071500              0.002468              38.516000             
0.071500              0.002476              37.798000             
0.071500              0.002484              37.119000             
0.071500              0.002492              36.479000             
0.071500              0.002500              35.880000             
0.071500              0.002508              35.320000             
0.071500              0.002516              34.800000             
0.071500              0.002524              34.320000             
0.071500              0.002532              33.879000             
0.071500              0.002540              33.479000             
0.071500              0.002548              33.119000             
0.071500              0.002556              32.800000             
0.071500              0.002564              32.520000             
0.071500              0.002572              32.281000             
0.071500              0.002580              32.082000             
0.071500              0.002588              31.924000             
0.071500              0.002596              31.806000             
0.071500              0.002604              31.729000             
0.071500              0.002612              31.693000             
0.071500              0.002620              31.697000             
0.071500              0.002628              31.742000             
0.071500              0.002636              31.828000             
0.071500              0.002644              31.954000             
0.071500              0.002652              32.121000             
0.071500              0.002660              32.330000             
0.071500              0.002668              32.579000             
0.071500              0.002676              32.869000             
0.071500              0.002684              33.200000             
0.071500              0.002692              33.573000             
0.071500              0.002700              33.986000             
0.071500              0.002708              34.441000             
0.071500              0.002716              34.936000             
0.071500              0.002724              35.473000             
0.071500              0.002732              36.051000             
0.071500              0.002740              36.670000             
0.071500              0.002748              37.331000             
0.071500              0.002756              38.033000             
0.071500              0.002764              38.776000             
0.071500              0.002772              39.560000             
0.071500              0.002780              40.385000             
0.071500              0.002788              41.252000             
0.071500              0.002796              42.161000             
0.071500              0.002804              43.110000             
0.071500              0.002812              44.101000             
0.071500              0.002820              45.134000             
0.071500              0.002828              46.207000             
0.071500              0.002836              47.323000             
0.071500              0.002844              48.479000             
0.071500              0.002852              49.677000             
0.071500              0.002860              50.916000             
0.071500              0.002868              52.197000             
0.071500              0.002876              53.519000             
0.071500              0.002884              54.883000             
0.071500              0.002892              56.287000             
0.072000              0.002100              109.607000            
0.072000              0.002108              107.203000            
0.072000              0.002116              104.833000            
0.072000              0.002124              102.497000            
0.072000              0.002132              100.194000            
0.072000              0.002140              97.927000             
0.072000              0.002148              95.693000             
0.072000              0.002156              93.495000             
0.072000              0.002164              91.331000             
0.072000              0.002172              89.201000             
0.072000              0.002180              87.107000             
0.072000              0.002188              85.048000             
0.072000              0.002196              83.024000             
0.072000              0.002204              81.036000             
0.072000              0.002212              79.083000             
0.072000              0.002220              77.165000             
0.072000              0.002228              75.284000             
0.072000              0.002236              73.438000             
0.072000              0.002244              71.629000             
0.072000              0.002252              69.856000             
0.072000              0.002260              68.119000             
0.072000              0.002268              66.418000             
0.072000              0.002276              64.754000             
0.072000              0.002284              63.127000             
0.072000              0.002292              61.537000             
0.072000              0.002300              59.983000             
0.072000              0.002308              58.467000             
0.072000              0.002316              56.988000             
0.072000              0.002324              55.546000             
0.072000              0.002332              54.142000             
0.072000              0.002340              52.775000             
0.072000              0.002348              51.446000             
0.072000              0.002356              50.154000             
0.072000              0.002364              48.901000             
0.072000              0.002372              47.686000             
0.072000              0.002380              46.509000             
0.072000              0.002388              45.370000             
0.072000              0.002396              44.269000             
0.072000              0.002404              43.207000             
0.072000              0.002412              42.184000             
0.072000              0.002420              41.199000             
0.072000              0.002428              40.253000             
0.072000              0.002436              39.346000             
0.072000              0.002444              38.478000             
0.072000              0.002452              37.649000             
0.072000              0.002460              36.860000             
0.072000              0.002468              36.109000             
0.072000              0.002476              35.398000             
0.072000              0.002484              34.726000             
0.072000              0.002492              34.094000             
0.072000              0.002500              33.502000             
0.072000              0.002508              32.949000             
0.072000              0.002516              32.436000             
0.072000              0.002524              31.963000             
0.072000              0.002532              31.529000             
0.072000              0.002540              31.136000             
0.072000              0.002548              30.783000             
0.072000              0.002556              30.470000             
0.072000              0.002564              30.197000             
0.072000              0.002572              29.964000             
0.072000              0.002580              29.772000             
0.072000              0.002588              29.620000             
0.072000              0.002596              29.509000             
0.072000              0.002604              29.438000             
0.072000              0.002612              29.408000             
0.072000              0.002620              29.418000             
0.072000              0.002628              29.469000             
0.072000              0.002636              29.561000             
0.072000              0.002644              29.693000             
0.072000              0.002652              29.866000             
0.072000              0.002660              30.080000             
0.072000              0.002668              30.335000             
0.072000              0.002676              30.631000             
0.072000              0.002684              30.968000             
0.072000              0.002692              31.346000             
0.072000              0.002700              31.765000             
0.072000              0.002708              32.224000             
0.072000              0.002716              32.725000             
0.072000              0.002724              33.267000             
0.072000              0.002732              33.851000             
0.072000              0.002740              34.475000             
0.072000              0.002748              35.140000             
0.072000              0.002756              35.847000             
0.072000              0.002764              36.595000             
0.072000              0.002772              37.384000             
0.072000              0.002780              38.215000             
0.072000              0.002788              39.086000             
0.072000              0.002796              39.999000             
0.072000              0.002804              40.954000             
0.072000              0.002812              41.949000             
0.072000              0.002820              42.986000             
0.072000              0.002828              44.064000             
0.072000              0.002836              45.184000             
0.072000              0.002844              46.345000             
0.072000              0.002852              47.547000             
0.072000              0.002860              48.790000             
0.072000              0.002868              50.075000             
0.072000              0.002876              51.402000             
0.072000              0.002884              52.769000             
0.072000              0.002892              54.178000             
0.072500              0.002100              106.871000            
0.072500              0.002108              104.477000            
0.072500              0.002116              102.117000            
0.072500              0.002124              99.790000             
0.072500              0.002132              97.498000             
0.072500              0.002140              95.240000             
0.072500              0.002148              93.016000             
0.072500              0.002156              90.827000             
0.072500              0.002164              88.672000             
0.072500              0.002172              86.553000             
0.072500              0.002180              84.468000             
0.072500              0.002188              82.419000             
0.072500              0.002196              80.405000             
0.072500              0.002204              78.426000             
0.072500              0.002212              76.482000             
0.072500              0.002220              74.574000             
0.072500              0.002228              72.702000             
0.072500              0.002236              70.866000             
0.072500              0.002244              69.066000             
0.072500              0.002252              67.302000             
0.072500              0.002260              65.574000             
0.072500              0.002268              63.883000             
0.072500              0.002276              62.228000             
0.072500              0.002284              60.610000             
0.072500              0.002292              59.029000             
0.072500              0.002300              57.484000             
0.072500              0.002308              55.977000             
0.072500              0.002316              54.506000             
0.072500              0.002324              53.073000             
0.072500              0.002332              51.678000             
0.072500              0.002340              50.320000             
0.072500              0.002348              48.999000             
0.072500              0.002356              47.717000             
0.072500              0.002364              46.472000             
0.072500              0.002372              45.265000             
0.072500              0.002380              44.096000             
0.072500              0.002388              42.966000             
0.072500              0.002396              41.874000             
0.072500              0.002404              40.820000             
0.072500              0.002412              39.805000             
0.072500              0.002420              38.828000             
0.072500              0.002428              37.890000             
0.072500              0.002436              36.991000             
0.072500              0.002444              36.131000             
0.072500              0.002452              35.310000             
0.072500              0.002460              34.528000             
0.072500              0.002468              33.785000             
0.072500              0.002476              33.081000             
0.072500              0.002484              32.417000             
0.072500              0.002492              31.792000             
0.072500              0.002500              31.207000             
0.072500              0.002508              30.661000             
0.072500              0.002516              30.156000             
0.072500              0.002524              29.689000             
0.072500              0.002532              29.263000             
0.072500              0.002540              28.877000             
0.072500              0.002548              28.531000             
0.072500              0.002556              28.224000             
0.072500              0.002564              27.958000             
0.072500              0.002572              27.732000             
0.072500              0.002580              27.547000             
0.072500              0.002588              27.402000             
0.072500              0.002596              27.297000             
0.072500              0.002604              27.232000             
0.072500              0.002612              27.208000             
0.072500              0.002620              27.225000             
0.072500              0.002628              27.282000             
0.072500              0.002636              27.379000             
0.072500              0.002644              27.518000             
0.072500              0.002652              27.697000             
0.072500              0.002660              27.917000             
0.072500              0.002668              28.178000             
0.072500              0.002676              28.479000             
0.072500              0.002684              28.822000             
0.072500              0.002692              29.205000             
0.072500              0.002700              29.629000             
0.072500              0.002708              30.094000             
0.072500              0.002716              30.601000             
0.072500              0.002724              31.148000             
0.072500              0.002732              31.736000             
0.072500              0.002740              32.366000             
0.072500              0.002748              33.036000             
0.072500              0.002756              33.748000             
0.072500              0.002764              34.501000             
0.072500              0.002772              35.295000             
0.072500              0.002780              36.130000             
0.072500              0.002788              37.007000             
0.072500              0.002796              37.924000             
0.072500              0.002804              38.883000             
0.072500              0.002812              39.883000             
0.072500              0.002820              40.925000             
0.072500              0.002828              42.007000             
0.072500              0.002836              43.131000             
0.072500              0.002844              44.296000             
0.072500              0.002852              45.503000             
0.072500              0.002860              46.750000             
0.072500              0.002868              48.039000             
0.072500              0.002876              49.370000             
0.072500              0.002884              50.742000             
0.072500              0.002892              52.155000             
0.073000              0.002100              104.204000            
0.073000              0.002108              101.820000            
0.073000              0.002116              99.469000             
0.073000              0.002124              97.153000             
0.073000              0.002132              94.871000             
0.073000              0.002140              92.623000             
0.073000              0.002148              90.409000             
0.073000              0.002156              88.230000             
0.073000              0.002164              86.086000             
0.073000              0.002172              83.976000             
0.073000              0.002180              81.902000             
0.073000              0.002188              79.862000             
0.073000              0.002196              77.858000             
0.073000              0.002204              75.889000             
0.073000              0.002212              73.955000             
0.073000              0.002220              72.057000             
0.073000              0.002228              70.195000             
0.073000              0.002236              68.368000             
0.073000              0.002244              66.578000             
0.073000              0.002252              64.824000             
0.073000              0.002260              63.105000             
0.073000              0.002268              61.424000             
0.073000              0.002276              59.778000             
0.073000              0.002284              58.170000             
0.073000              0.002292              56.598000             
0.073000              0.002300              55.062000             
0.073000              0.002308              53.564000             
0.073000              0.002316              52.103000             
0.073000              0.002324              50.679000             
0.073000              0.002332              49.293000             
0.073000              0.002340              47.944000             
0.073000              0.002348              46.632000             
0.073000              0.002356              45.358000             
0.073000              0.002364              44.122000             
0.073000              0.002372              42.924000             
0.073000              0.002380              41.764000             
0.073000              0.002388              40.642000             
0.073000              0.002396              39.559000             
0.073000              0.002404              38.513000             
0.073000              0.002412              37.506000             
0.073000              0.002420              36.538000             
0.073000              0.002428              35.608000             
0.073000              0.002436              34.717000             
0.073000              0.002444              33.865000             
0.073000              0.002452              33.052000             
0.073000              0.002460              32.278000             
0.073000              0.002468              31.543000             
0.073000              0.002476              30.847000             
0.073000              0.002484              30.191000             
0.073000              0.002492              29.573000             
0.073000              0.002500              28.996000             
0.073000              0.002508              28.458000             
0.073000              0.002516              27.959000             
0.073000              0.002524              27.500000             
0.073000              0.002532              27.081000             
0.073000              0.002540              26.702000             
0.073000              0.002548              26.363000             
0.073000              0.002556              26.064000             
0.073000              0.002564              25.805000             
0.073000              0.002572              25.586000             
0.073000              0.002580              25.407000             
0.073000              0.002588              25.268000             
0.073000              0.002596              25.170000             
0.073000              0.002604              25.112000             
0.073000              0.002612              25.094000             
0.073000              0.002620              25.117000             
0.073000              0.002628              25.180000             
0.073000              0.002636              25.284000             
0.073000              0.002644              25.428000             
0.073000              0.002652              25.614000             
0.073000              0.002660              25.839000             
0.073000              0.002668              26.106000             
0.073000              0.002676              26.413000             
0.073000              0.002684              26.761000             
0.073000              0.002692              27.150000             
0.073000              0.002700              27.580000             
0.073000              0.002708              28.051000             
0.073000              0.002716              28.563000             
0.073000              0.002724              29.115000             
0.073000              0.002732              29.709000             
0.073000              0.002740              30.343000             
0.073000              0.002748              31.019000             
0.073000              0.002756              31.736000             
0.073000              0.002764              32.493000             
0.073000              0.002772              33.292000             
0.073000              0.002780              34.132000             
0.073000              0.002788              35.013000             
0.073000              0.002796              35.936000             
0.073000              0.002804              36.899000             
0.073000              0.002812              37.904000             
0.073000              0.002820              38.950000             
0.073000              0.002828              40.037000             
0.073000              0.002836              41.165000             
0.073000              0.002844              42.334000             
0.073000              0.002852              43.545000             
0.073000              0.002860              44.797000             
0.073000              0.002868              46.090000             
0.073000              0.002876              47.424000             
0.073000              0.002884              48.800000             
0.073000              0.002892              50.217000             
0.073500              0.002100              101.604000            
0.073500              0.002108              99.231000             
0.073500              0.002116              96.891000             
0.073500              0.002124              94.585000             
0.073500              0.002132              92.314000             
0.073500              0.002140              90.076000             
0.073500              0.002148              87.873000             
0.073500              0.002156              85.705000             
0.073500              0.002164              83.571000             
0.073500              0.002172              81.472000             
0.073500              0.002180              79.408000             
0.073500              0.002188              77.378000             
0.073500              0.002196              75.384000             
0.073500              0.002204              73.425000             
0.073500              0.002212              71.502000             
0.073500              0.002220              69.614000             
0.073500              0.002228              67.762000             
0.073500              0.002236              65.946000             
0.073500              0.002244              64.165000             
0.073500              0.002252              62.421000             
0.073500              0.002260              60.713000             
0.073500              0.002268              59.041000             
0.073500              0.002276              57.405000             
0.073500              0.002284              55.806000             
0.073500              0.002292              54.244000             
0.073500              0.002300              52.718000             
0.073500              0.002308              51.230000             
0.073500              0.002316              49.778000             
0.073500              0.002324              48.364000             
0.073500              0.002332              46.986000             
0.073500              0.002340              45.647000             
0.073500              0.002348              44.344000             
0.073500              0.002356              43.080000             
0.073500              0.002364              41.853000             
0.073500              0.002372              40.664000             
0.073500              0.002380              39.512000             
0.073500              0.002388              38.399000             
0.073500              0.002396              37.324000             
0.073500              0.002404              36.288000             
0.073500              0.002412              35.289000             
0.073500              0.002420              34.330000             
0.073500              0.002428              33.408000             
0.073500              0.002436              32.526000             
0.073500              0.002444              31.682000             
0.073500              0.002452              30.877000             
0.073500              0.002460              30.111000             
0.073500              0.002468              29.384000             
0.073500              0.002476              28.696000             
0.073500              0.002484              28.048000             
0.073500              0.002492              27.438000             
0.073500              0.002500              26.868000             
0.073500              0.002508              26.338000             
0.073500              0.002516              25.847000             
0.073500              0.002524              25.396000             
0.073500              0.002532              24.984000             
0.073500              0.002540              24.612000             
0.073500              0.002548              24.280000             
0.073500              0.002556              23.988000             
0.073500              0.002564              23.736000             
0.073500              0.002572              23.524000             
0.073500              0.002580              23.352000             
0.073500              0.002588              23.220000             
0.073500              0.002596              23.128000             
0.073500              0.002604              23.077000             
0.073500              0.002612              23.066000             
0.073500              0.002620              23.095000             
0.073500              0.002628              23.164000             
0.073500              0.002636              23.275000             
0.073500              0.002644              23.425000             
0.073500              0.002652              23.617000             
0.073500              0.002660              23.848000             
0.073500              0.002668              24.121000             
0.073500              0.002676              24.434000             
0.073500              0.002684              24.788000             
0.073500              0.002692              25.182000             
0.073500              0.002700              25.618000             
0.073500              0.002708              26.094000             
0.073500              0.002716              26.611000             
0.073500              0.002724              27.169000             
0.073500              0.002732              27.768000             
0.073500              0.002740              28.408000             
0.073500              0.002748              29.088000             
0.073500              0.002756              29.810000             
0.073500              0.002764              30.573000             
0.073500              0.002772              31.376000             
0.073500              0.002780              32.221000             
0.073500              0.002788              33.107000             
0.073500              0.002796              34.034000             
0.073500              0.002804              35.002000             
0.073500              0.002812              36.011000             
0.073500              0.002820              37.061000             
0.073500              0.002828              38.152000             
0.073500              0.002836              39.285000             
0.073500              0.002844              40.459000             
0.073500              0.002852              41.673000             
0.073500              0.002860              42.929000             
0.073500              0.002868              44.227000             
0.073500              0.002876              45.565000             
0.073500              0.002884              46.944000             
0.073500              0.002892              48.365000             
0.074000              0.002100              99.073000             
0.074000              0.002108              96.711000             
0.074000              0.002116              94.382000             
0.074000              0.002124              92.087000             
0.074000              0.002132              89.827000             
0.074000              0.002140              87.600000             
0.074000              0.002148              85.408000             
0.074000              0.002156              83.251000             
0.074000              0.002164              81.128000             
0.074000              0.002172              79.039000             
0.074000              0.002180              76.986000             
0.074000              0.002188              74.967000             
0.074000              0.002196              72.984000             
0.074000              0.002204              71.036000             
0.074000              0.002212              69.123000             
0.074000              0.002220              67.246000             
0.074000              0.002228              65.404000             
0.074000              0.002236              63.598000             
0.074000              0.002244              61.828000             
0.074000              0.002252              60.094000             
0.074000              0.002260              58.396000             
0.074000              0.002268              56.734000             
0.074000              0.002276              55.108000             
0.074000              0.002284              53.520000             
0.074000              0.002292              51.967000             
0.074000              0.002300              50.452000             
0.074000              0.002308              48.973000             
0.074000              0.002316              47.531000             
0.074000              0.002324              46.126000             
0.074000              0.002332              44.759000             
0.074000              0.002340              43.429000             
0.074000              0.002348              42.136000             
0.074000              0.002356              40.881000             
0.074000              0.002364              39.663000             
0.074000              0.002372              38.483000             
0.074000              0.002380              37.341000             
0.074000              0.002388              36.237000             
0.074000              0.002396              35.171000             
0.074000              0.002404              34.144000             
0.074000              0.002412              33.154000             
0.074000              0.002420              32.203000             
0.074000              0.002428              31.291000             
0.074000              0.002436              30.417000             
0.074000              0.002444              29.581000             
0.074000              0.002452              28.785000             
0.074000              0.002460              28.027000             
0.074000              0.002468              27.308000             
0.074000              0.002476              26.629000             
0.074000              0.002484              25.988000             
0.074000              0.002492              25.387000             
0.074000              0.002500              24.825000             
0.074000              0.002508              24.302000             
0.074000              0.002516              23.819000             
0.074000              0.002524              23.375000             
0.074000              0.002532              22.971000             
0.074000              0.002540              22.607000             
0.074000              0.002548              22.282000             
0.074000              0.002556              21.997000             
0.074000              0.002564              21.752000             
0.074000              0.002572              21.547000             
0.074000              0.002580              21.382000             
0.074000              0.002588              21.257000             
0.074000              0.002596              21.172000             
0.074000              0.002604              21.128000             
0.074000              0.002612              21.123000             
0.074000              0.002620              21.159000             
0.074000              0.002628              21.235000             
0.074000              0.002636              21.351000             
0.074000              0.002644              21.508000             
0.074000              0.002652              21.706000             
0.074000              0.002660              21.944000             
0.074000              0.002668              22.222000             
0.074000              0.002676              22.541000             
0.074000              0.002684              22.901000             
0.074000              0.002692              23.301000             
0.074000              0.002700              23.742000             
0.074000              0.002708              24.224000             
0.074000              0.002716              24.746000             
0.074000              0.002724              25.310000             
0.074000              0.002732              25.914000             
0.074000              0.002740              26.559000             
0.074000              0.002748              27.245000             
0.074000              0.002756              27.971000             
0.074000              0.002764              28.739000             
0.074000              0.002772              29.547000             
0.074000              0.002780              30.397000             
0.074000              0.002788              31.287000             
0.074000              0.002796              32.219000             
0.074000              0.002804              33.191000             
0.074000              0.002812              34.205000             
0.074000              0.002820              35.260000             
0.074000              0.002828              36.355000             
0.074000              0.002836              37.492000             
0.074000              0.002844              38.670000             
0.074000              0.002852              39.889000             
0.074000              0.002860              41.149000             
0.074000              0.002868              42.450000             
0.074000              0.002876              43.792000             
0.074000              0.002884              45.175000             
0.074000              0.002892              46.600000             
0.074500              0.002100              96.611000             
0.074500              0.002108              94.260000             
0.074500              0.002116              91.943000             
0.074500              0.002124              89.659000             
0.074500              0.002132              87.410000             
0.074500              0.002140              85.195000             
0.074500              0.002148              83.014000             
0.074500              0.002156              80.868000             
0.074500              0.002164              78.756000             
0.074500              0.002172              76.679000             
0.074500              0.002180              74.637000             
0.074500              0.002188              72.629000             
0.074500              0.002196              70.657000             
0.074500              0.002204              68.720000             
0.074500              0.002212              66.818000             
0.074500              0.002220              64.951000             
0.074500              0.002228              63.121000             
0.074500              0.002236              61.325000             
0.074500              0.002244              59.566000             
0.074500              0.002252              57.842000             
0.074500              0.002260              56.155000             
0.074500              0.002268              54.504000             
0.074500              0.002276              52.889000             
0.074500              0.002284              51.310000             
0.074500              0.002292              49.768000             
0.074500              0.002300              48.263000             
0.074500              0.002308              46.794000             
0.074500              0.002316              45.363000             
0.074500              0.002324              43.968000             
0.074500              0.002332              42.610000             
0.074500              0.002340              41.290000             
0.074500              0.002348              40.007000             
0.074500              0.002356              38.761000             
0.074500              0.002364              37.553000             
0.074500              0.002372              36.383000             
0.074500              0.002380              35.251000             
0.074500              0.002388              34.156000             
0.074500              0.002396              33.099000             
0.074500              0.002404              32.081000             
0.074500              0.002412              31.100000             
0.074500              0.002420              30.158000             
0.074500              0.002428              29.255000             
0.074500              0.002436              28.390000             
0.074500              0.002444              27.563000             
0.074500              0.002452              26.775000             
0.074500              0.002460              26.026000             
0.074500              0.002468              25.316000             
0.074500              0.002476              24.645000             
0.074500              0.002484              24.012000             
0.074500              0.002492              23.419000             
0.074500              0.002500              22.865000             
0.074500              0.002508              22.351000             
0.074500              0.002516              21.875000             
0.074500              0.002524              21.439000             
0.074500              0.002532              21.043000             
0.074500              0.002540              20.686000             
0.074500              0.002548              20.369000             
0.074500              0.002556              20.092000             
0.074500              0.002564              19.854000             
0.074500              0.002572              19.656000             
0.074500              0.002580              19.498000             
0.074500              0.002588              19.380000             
0.074500              0.002596              19.302000             
0.074500              0.002604              19.264000             
0.074500              0.002612              19.267000             
0.074500              0.002620              19.309000             
0.074500              0.002628              19.392000             
0.074500              0.002636              19.515000             
0.074500              0.002644              19.678000             
0.074500              0.002652              19.882000             
0.074500              0.002660              20.126000             
0.074500              0.002668              20.410000             
0.074500              0.002676              20.735000             
0.074500              0.002684              21.101000             
0.074500              0.002692              21.507000             
0.074500              0.002700              21.953000             
0.074500              0.002708              22.441000             
0.074500              0.002716              22.969000             
0.074500              0.002724              23.537000             
0.074500              0.002732              24.147000             
0.074500              0.002740              24.797000             
0.074500              0.002748              25.488000             
0.074500              0.002756              26.220000             
0.074500              0.002764              26.992000             
0.074500              0.002772              27.806000             
0.074500              0.002780              28.660000             
0.074500              0.002788              29.555000             
0.074500              0.002796              30.491000             
0.074500              0.002804              31.468000             
0.074500              0.002812              32.486000             
0.074500              0.002820              33.545000             
0.074500              0.002828              34.645000             
0.074500              0.002836              35.786000             
0.074500              0.002844              36.968000             
0.074500              0.002852              38.191000             
0.074500              0.002860              39.455000             
0.074500              0.002868              40.760000             
0.074500              0.002876              42.106000             
0.074500              0.002884              43.493000             
0.074500              0.002892              44.921000             
0.075000              0.002100              94.218000             
0.075000              0.002108              91.878000             
0.075000              0.002116              89.573000             
0.075000              0.002124              87.302000             
0.075000              0.002132              85.064000             
0.075000              0.002140              82.861000             
0.075000              0.002148              80.692000             
0.075000              0.002156              78.557000             
0.075000              0.002164              76.457000             
0.075000              0.002172              74.391000             
0.075000              0.002180              72.360000             
0.075000              0.002188              70.364000             
0.075000              0.002196              68.403000             
0.075000              0.002204              66.478000             
0.075000              0.002212              64.587000             
0.075000              0.002220              62.732000             
0.075000              0.002228              60.912000             
0.075000              0.002236              59.128000             
0.075000              0.002244              57.380000             
0.075000              0.002252              55.667000             
0.075000              0.002260              53.991000             
0.075000              0.002268              52.350000             
0.075000              0.002276              50.746000             
0.075000              0.002284              49.178000             
0.075000              0.002292              47.647000             
0.075000              0.002300              46.152000             
0.075000              0.002308              44.694000             
0.075000              0.002316              43.273000             
0.075000              0.002324              41.888000             
0.075000              0.002332              40.541000             
0.075000              0.002340              39.231000             
0.075000              0.002348              37.958000             
0.075000              0.002356              36.722000             
0.075000              0.002364              35.524000             
0.075000              0.002372              34.364000             
0.075000              0.002380              33.241000             
0.075000              0.002388              32.156000             
0.075000              0.002396              31.109000             
0.075000              0.002404              30.100000             
0.075000              0.002412              29.129000             
0.075000              0.002420              28.196000             
0.075000              0.002428              27.301000             
0.075000              0.002436              26.445000             
0.075000              0.002444              25.628000             
0.075000              0.002452              24.849000             
0.075000              0.002460              24.108000             
0.075000              0.002468              23.407000             
0.075000              0.002476              22.744000             
0.075000              0.002484              22.120000             
0.075000              0.002492              21.536000             
0.075000              0.002500              20.990000             
0.075000              0.002508              20.484000             
0.075000              0.002516              20.016000             
0.075000              0.002524              19.588000             
0.075000              0.002532              19.200000             
0.075000              0.002540              18.851000             
0.075000              0.002548              18.541000             
0.075000              0.002556              18.272000             
0.075000              0.002564              18.041000             
0.075000              0.002572              17.851000             
0.075000              0.002580              17.700000             
0.075000              0.002588              17.589000             
0.075000              0.002596              17.518000             
0.075000              0.002604              17.487000             
0.075000              0.002612              17.497000             
0.075000              0.002620              17.546000             
0.075000              0.002628              17.635000             
0.075000              0.002636              17.764000             
0.075000              0.002644              17.934000             
0.075000              0.002652              18.144000             
0.075000              0.002660              18.394000             
0.075000              0.002668              18.685000             
0.075000              0.002676              19.016000             
0.075000              0.002684              19.387000             
0.075000              0.002692              19.799000             
0.075000              0.002700              20.252000             
0.075000              0.002708              20.745000             
0.075000              0.002716              21.278000             
0.075000              0.002724              21.852000             
0.075000              0.002732              22.467000             
0.075000              0.002740              23.122000             
0.075000              0.002748              23.818000             
0.075000              0.002756              24.555000             
0.075000              0.002764              25.333000             
0.075000              0.002772              26.151000             
0.075000              0.002780              27.010000             
0.075000              0.002788              27.910000             
0.075000              0.002796              28.851000             
0.075000              0.002804              29.832000             
0.075000              0.002812              30.854000             
0.075000              0.002820              31.918000             
0.075000              0.002828              33.022000             
0.075000              0.002836              34.167000             
0.075000              0.002844              35.353000             
0.075000              0.002852              36.580000             
0.075000              0.002860              37.847000             
0.075000              0.002868              39.156000             
0.075000              0.002876              40.506000             
0.075000              0.002884              41.897000             
0.075000              0.002892              43.328000             
0.075500              0.002100              91.893000             
0.075500              0.002108              89.566000             
0.075500              0.002116              87.273000             
0.075500              0.002124              85.014000             
0.075500              0.002132              82.788000             
0.075500              0.002140              80.597000             
0.075500              0.002148              78.440000             
0.075500              0.002156              76.317000             
0.075500              0.002164              74.229000             
0.075500              0.002172              72.176000             
0.075500              0.002180              70.157000             
0.075500              0.002188              68.173000             
0.075500              0.002196              66.224000             
0.075500              0.002204              64.309000             
0.075500              0.002212              62.431000             
0.075500              0.002220              60.587000             
0.075500              0.002228              58.779000             
0.075500              0.002236              57.006000             
0.075500              0.002244              55.269000             
0.075500              0.002252              53.568000             
0.075500              0.002260              51.903000             
0.075500              0.002268              50.274000             
0.075500              0.002276              48.681000             
0.075500              0.002284              47.124000             
0.075500              0.002292              45.603000             
0.075500              0.002300              44.119000             
0.075500              0.002308              42.672000             
0.075500              0.002316              41.261000             
0.075500              0.002324              39.888000             
0.075500              0.002332              38.551000             
0.075500              0.002340              37.251000             
0.075500              0.002348              35.988000             
0.075500              0.002356              34.763000             
0.075500              0.002364              33.575000             
0.075500              0.002372              32.425000             
0.075500              0.002380              31.312000             
0.075500              0.002388              30.237000             
0.075500              0.002396              29.200000             
0.075500              0.002404              28.200000             
0.075500              0.002412              27.239000             
0.075500              0.002420              26.316000             
0.075500              0.002428              25.431000             
0.075500              0.002436              24.584000             
0.075500              0.002444              23.775000             
0.075500              0.002452              23.005000             
0.075500              0.002460              22.274000             
0.075500              0.002468              21.582000             
0.075500              0.002476              20.928000             
0.075500              0.002484              20.312000             
0.075500              0.002492              19.736000             
0.075500              0.002500              19.199000             
0.075500              0.002508              18.701000             
0.075500              0.002516              18.242000             
0.075500              0.002524              17.822000             
0.075500              0.002532              17.442000             
0.075500              0.002540              17.101000             
0.075500              0.002548              16.799000             
0.075500              0.002556              16.537000             
0.075500              0.002564              16.314000             
0.075500              0.002572              16.131000             
0.075500              0.002580              15.988000             
0.075500              0.002588              15.884000             
0.075500              0.002596              15.821000             
0.075500              0.002604              15.797000             
0.075500              0.002612              15.813000             
0.075500              0.002620              15.869000             
0.075500              0.002628              15.965000             
0.075500              0.002636              16.101000             
0.075500              0.002644              16.277000             
0.075500              0.002652              16.494000             
0.075500              0.002660              16.750000             
0.075500              0.002668              17.047000             
0.075500              0.002676              17.384000             
0.075500              0.002684              17.762000             
0.075500              0.002692              18.179000             
0.075500              0.002700              18.637000             
0.075500              0.002708              19.136000             
0.075500              0.002716              19.675000             
0.075500              0.002724              20.255000             
0.075500              0.002732              20.875000             
0.075500              0.002740              21.535000             
0.075500              0.002748              22.237000             
0.075500              0.002756              22.978000             
0.075500              0.002764              23.761000             
0.075500              0.002772              24.584000             
0.075500              0.002780              25.448000             
0.075500              0.002788              26.352000             
0.075500              0.002796              27.297000             
0.075500              0.002804              28.283000             
0.075500              0.002812              29.310000             
0.075500              0.002820              30.378000             
0.075500              0.002828              31.486000             
0.075500              0.002836              32.635000             
0.075500              0.002844              33.825000             
0.075500              0.002852              35.056000             
0.075500              0.002860              36.327000             
0.075500              0.002868              37.640000             
0.075500              0.002876              38.993000             
0.075500              0.002884              40.388000             
0.075500              0.002892              41.823000             
0.076000              0.002100              89.637000             
0.076000              0.002108              87.323000             
0.076000              0.002116              85.043000             
0.076000              0.002124              82.796000             
0.076000              0.002132              80.583000             
0.076000              0.002140              78.405000             
0.076000              0.002148              76.260000             
0.076000              0.002156              74.150000             
0.076000              0.002164              72.074000             
0.076000              0.002172              70.033000             
0.076000              0.002180              68.026000             
0.076000              0.002188              66.054000             
0.076000              0.002196              64.117000             
0.076000              0.002204              62.215000             
0.076000              0.002212              60.349000             
0.076000              0.002220              58.517000             
0.076000              0.002228              56.721000             
0.076000              0.002236              54.960000             
0.076000              0.002244              53.235000             
0.076000              0.002252              51.545000             
0.076000              0.002260              49.892000             
0.076000              0.002268              48.274000             
0.076000              0.002276              46.692000             
0.076000              0.002284              45.147000             
0.076000              0.002292              43.638000             
0.076000              0.002300              42.165000             
0.076000              0.002308              40.729000             
0.076000              0.002316              39.329000             
0.076000              0.002324              37.966000             
0.076000              0.002332              36.640000             
0.076000              0.002340              35.351000             
0.076000              0.002348              34.099000             
0.076000              0.002356              32.884000             
0.076000              0.002364              31.707000             
0.076000              0.002372              30.567000             
0.076000              0.002380              29.464000             
0.076000              0.002388              28.399000             
0.076000              0.002396              27.372000             
0.076000              0.002404              26.383000             
0.076000              0.002412              25.431000             
0.076000              0.002420              24.518000             
0.076000              0.002428              23.642000             
0.076000              0.002436              22.805000             
0.076000              0.002444              22.006000             
0.076000              0.002452              21.246000             
0.076000              0.002460              20.523000             
0.076000              0.002468              19.840000             
0.076000              0.002476              19.195000             
0.076000              0.002484              18.589000             
0.076000              0.002492              18.021000             
0.076000              0.002500              17.493000             
0.076000              0.002508              17.003000             
0.076000              0.002516              16.553000             
0.076000              0.002524              16.141000             
0.076000              0.002532              15.769000             
0.076000              0.002540              15.436000             
0.076000              0.002548              15.142000             
0.076000              0.002556              14.888000             
0.076000              0.002564              14.673000             
0.076000              0.002572              14.498000             
0.076000              0.002580              14.362000             
0.076000              0.002588              14.266000             
0.076000              0.002596              14.209000             
0.076000              0.002604              14.193000             
0.076000              0.002612              14.216000             
0.076000              0.002620              14.279000             
0.076000              0.002628              14.382000             
0.076000              0.002636              14.524000             
0.076000              0.002644              14.707000             
0.076000              0.002652              14.930000             
0.076000              0.002660              15.193000             
0.076000              0.002668              15.496000             
0.076000              0.002676              15.839000             
0.076000              0.002684              16.223000             
0.076000              0.002692              16.647000             
0.076000              0.002700              17.111000             
0.076000              0.002708              17.615000             
0.076000              0.002716              18.160000             
0.076000              0.002724              18.745000             
0.076000              0.002732              19.370000             
0.076000              0.002740              20.036000             
0.076000              0.002748              20.742000             
0.076000              0.002756              21.489000             
0.076000              0.002764              22.277000             
0.076000              0.002772              23.104000             
0.076000              0.002780              23.973000             
0.076000              0.002788              24.882000             
0.076000              0.002796              25.832000             
0.076000              0.002804              26.822000             
0.076000              0.002812              27.853000             
0.076000              0.002820              28.925000             
0.076000              0.002828              30.037000             
0.076000              0.002836              31.191000             
0.076000              0.002844              32.385000             
0.076000              0.002852              33.619000             
0.076000              0.002860              34.895000             
0.076000              0.002868              36.211000             
0.076000              0.002876              37.568000             
0.076000              0.002884              38.966000             
0.076000              0.002892              40.404000             
0.076500              0.002100              87.451000             
0.076500              0.002108              85.150000             
0.076500              0.002116              82.882000             
0.076500              0.002124              80.649000             
0.076500              0.002132              78.449000             
0.076500              0.002140              76.283000             
0.076500              0.002148              74.152000             
0.076500              0.002156              72.054000             
0.076500              0.002164              69.991000             
0.076500              0.002172              67.963000             
0.076500              0.002180              65.969000             
0.076500              0.002188              64.010000             
0.076500              0.002196              62.085000             
0.076500              0.002204              60.196000             
0.076500              0.002212              58.341000             
0.076500              0.002220              56.522000             
0.076500              0.002228              54.738000             
0.076500              0.002236              52.989000             
0.076500              0.002244              51.276000             
0.076500              0.002252              49.599000             
0.076500              0.002260              47.957000             
0.076500              0.002268              46.351000             
0.076500              0.002276              44.781000             
0.076500              0.002284              43.248000             
0.076500              0.002292              41.750000             
0.076500              0.002300              40.289000             
0.076500              0.002308              38.864000             
0.076500              0.002316              37.476000             
0.076500              0.002324              36.124000             
0.076500              0.002332              34.809000             
0.076500              0.002340              33.531000             
0.076500              0.002348              32.290000             
0.076500              0.002356              31.086000             
0.076500              0.002364              29.920000             
0.076500              0.002372              28.790000             
0.076500              0.002380              27.698000             
0.076500              0.002388              26.644000             
0.076500              0.002396              25.627000             
0.076500              0.002404              24.647000             
0.076500              0.002412              23.706000             
0.076500              0.002420              22.802000             
0.076500              0.002428              21.937000             
0.076500              0.002436              21.109000             
0.076500              0.002444              20.320000             
0.076500              0.002452              19.569000             
0.076500              0.002460              18.856000             
0.076500              0.002468              18.182000             
0.076500              0.002476              17.546000             
0.076500              0.002484              16.949000             
0.076500              0.002492              16.391000             
0.076500              0.002500              15.871000             
0.076500              0.002508              15.390000             
0.076500              0.002516              14.948000             
0.076500              0.002524              14.545000             
0.076500              0.002532              14.182000             
0.076500              0.002540              13.857000             
0.076500              0.002548              13.571000             
0.076500              0.002556              13.325000             
0.076500              0.002564              13.118000             
0.076500              0.002572              12.950000             
0.076500              0.002580              12.822000             
0.076500              0.002588              12.734000             
0.076500              0.002596              12.685000             
0.076500              0.002604              12.675000             
0.076500              0.002612              12.706000             
0.076500              0.002620              12.776000             
0.076500              0.002628              12.885000             
0.076500              0.002636              13.035000             
0.076500              0.002644              13.225000             
0.076500              0.002652              13.454000             
0.076500              0.002660              13.723000             
0.076500              0.002668              14.033000             
0.076500              0.002676              14.382000             
0.076500              0.002684              14.772000             
0.076500              0.002692              15.201000             
0.076500              0.002700              15.671000             
0.076500              0.002708              16.181000             
0.076500              0.002716              16.732000             
0.076500              0.002724              17.322000             
0.076500              0.002732              17.953000             
0.076500              0.002740              18.624000             
0.076500              0.002748              19.336000             
0.076500              0.002756              20.088000             
0.076500              0.002764              20.880000             
0.076500              0.002772              21.713000             
0.076500              0.002780              22.586000             
0.076500              0.002788              23.500000             
0.076500              0.002796              24.454000             
0.076500              0.002804              25.449000             
0.076500              0.002812              26.484000             
0.076500              0.002820              27.560000             
0.076500              0.002828              28.677000             
0.076500              0.002836              29.834000             
0.076500              0.002844              31.032000             
0.076500              0.002852              32.270000             
0.076500              0.002860              33.549000             
0.076500              0.002868              34.869000             
0.076500              0.002876              36.230000             
0.076500              0.002884              37.631000             
0.076500              0.002892              39.073000             
0.077000              0.002100              85.334000             
0.077000              0.002108              83.046000             
0.077000              0.002116              80.792000             
0.077000              0.002124              78.572000             
0.077000              0.002132              76.386000             
0.077000              0.002140              74.233000             
0.077000              0.002148              72.115000             
0.077000              0.002156              70.031000             
0.077000              0.002164              67.981000             
0.077000              0.002172              65.966000             
0.077000              0.002180              63.985000             
0.077000              0.002188              62.039000             
0.077000              0.002196              60.127000             
0.077000              0.002204              58.250000             
0.077000              0.002212              56.409000             
0.077000              0.002220              54.602000             
0.077000              0.002228              52.831000             
0.077000              0.002236              51.095000             
0.077000              0.002244              49.394000             
0.077000              0.002252              47.729000             
0.077000              0.002260              46.100000             
0.077000              0.002268              44.506000             
0.077000              0.002276              42.948000             
0.077000              0.002284              41.426000             
0.077000              0.002292              39.941000             
0.077000              0.002300              38.491000             
0.077000              0.002308              37.078000             
0.077000              0.002316              35.702000             
0.077000              0.002324              34.361000             
0.077000              0.002332              33.058000             
0.077000              0.002340              31.791000             
0.077000              0.002348              30.562000             
0.077000              0.002356              29.369000             
0.077000              0.002364              28.213000             
0.077000              0.002372              27.095000             
0.077000              0.002380              26.013000             
0.077000              0.002388              24.969000             
0.077000              0.002396              23.963000             
0.077000              0.002404              22.994000             
0.077000              0.002412              22.063000             
0.077000              0.002420              21.170000             
0.077000              0.002428              20.314000             
0.077000              0.002436              19.497000             
0.077000              0.002444              18.718000             
0.077000              0.002452              17.976000             
0.077000              0.002460              17.273000             
0.077000              0.002468              16.609000             
0.077000              0.002476              15.982000             
0.077000              0.002484              15.394000             
0.077000              0.002492              14.845000             
0.077000              0.002500              14.334000             
0.077000              0.002508              13.862000             
0.077000              0.002516              13.429000             
0.077000              0.002524              13.035000             
0.077000              0.002532              12.680000             
0.077000              0.002540              12.363000             
0.077000              0.002548              12.086000             
0.077000              0.002556              11.848000             
0.077000              0.002564              11.649000             
0.077000              0.002572              11.489000             
0.077000              0.002580              11.369000             
0.077000              0.002588              11.288000             
0.077000              0.002596              11.247000             
0.077000              0.002604              11.245000             
0.077000              0.002612              11.282000             
0.077000              0.002620              11.359000             
0.077000              0.002628              11.476000             
0.077000              0.002636              11.633000             
0.077000              0.002644              11.829000             
0.077000              0.002652              12.065000             
0.077000              0.002660              12.341000             
0.077000              0.002668              12.657000             
0.077000              0.002676              13.013000             
0.077000              0.002684              13.408000             
0.077000              0.002692              13.844000             
0.077000              0.002700              14.320000             
0.077000              0.002708              14.836000             
0.077000              0.002716              15.392000             
0.077000              0.002724              15.988000             
0.077000              0.002732              16.624000             
0.077000              0.002740              17.301000             
0.077000              0.002748              18.017000             
0.077000              0.002756              18.774000             
0.077000              0.002764              19.572000             
0.077000              0.002772              20.409000             
0.077000              0.002780              21.287000             
0.077000              0.002788              22.206000             
0.077000              0.002796              23.165000             
0.077000              0.002804              24.164000             
0.077000              0.002812              25.203000             
0.077000              0.002820              26.283000             
0.077000              0.002828              27.404000             
0.077000              0.002836              28.565000             
0.077000              0.002844              29.767000             
0.077000              0.002852              31.009000             
0.077000              0.002860              32.292000             
0.077000              0.002868              33.615000             
0.077000              0.002876              34.979000             
0.077000              0.002884              36.384000             
0.077000              0.002892              37.829000             
0.077500              0.002100              83.286000             
0.077500              0.002108              81.012000             
0.077500              0.002116              78.772000             
0.077500              0.002124              76.566000             
0.077500              0.002132              74.393000             
0.077500              0.002140              72.255000             
0.077500              0.002148              70.150000             
0.077500              0.002156              68.080000             
0.077500              0.002164              66.044000             
0.077500              0.002172              64.042000             
0.077500              0.002180              62.074000             
0.077500              0.002188              60.141000             
0.077500              0.002196              58.243000             
0.077500              0.002204              56.380000             
0.077500              0.002212              54.551000             
0.077500              0.002220              52.758000             
0.077500              0.002228              50.999000             
0.077500              0.002236              49.276000             
0.077500              0.002244              47.588000             
0.077500              0.002252              45.936000             
0.077500              0.002260              44.319000             
0.077500              0.002268              42.738000             
0.077500              0.002276              41.193000             
0.077500              0.002284              39.683000             
0.077500              0.002292              38.210000             
0.077500              0.002300              36.773000             
0.077500              0.002308              35.371000             
0.077500              0.002316              34.007000             
0.077500              0.002324              32.679000             
0.077500              0.002332              31.387000             
0.077500              0.002340              30.132000             
0.077500              0.002348              28.913000             
0.077500              0.002356              27.732000             
0.077500              0.002364              26.588000             
0.077500              0.002372              25.480000             
0.077500              0.002380              24.410000             
0.077500              0.002388              23.377000             
0.077500              0.002396              22.382000             
0.077500              0.002404              21.424000             
0.077500              0.002412              20.503000             
0.077500              0.002420              19.620000             
0.077500              0.002428              18.775000             
0.077500              0.002436              17.968000             
0.077500              0.002444              17.199000             
0.077500              0.002452              16.467000             
0.077500              0.002460              15.774000             
0.077500              0.002468              15.119000             
0.077500              0.002476              14.502000             
0.077500              0.002484              13.924000             
0.077500              0.002492              13.384000             
0.077500              0.002500              12.883000             
0.077500              0.002508              12.420000             
0.077500              0.002516              11.996000             
0.077500              0.002524              11.610000             
0.077500              0.002532              11.264000             
0.077500              0.002540              10.956000             
0.077500              0.002548              10.687000             
0.077500              0.002556              10.457000             
0.077500              0.002564              10.267000             
0.077500              0.002572              10.115000             
0.077500              0.002580              10.003000             
0.077500              0.002588              9.930000              
0.077500              0.002596              9.896000              
0.077500              0.002604              9.901000              
0.077500              0.002612              9.946000              
0.077500              0.002620              10.031000             
0.077500              0.002628              10.155000             
0.077500              0.002636              10.318000             
0.077500              0.002644              10.521000             
0.077500              0.002652              10.764000             
0.077500              0.002660              11.047000             
0.077500              0.002668              11.369000             
0.077500              0.002676              11.731000             
0.077500              0.002684              12.133000             
0.077500              0.002692              12.575000             
0.077500              0.002700              13.057000             
0.077500              0.002708              13.578000             
0.077500              0.002716              14.140000             
0.077500              0.002724              14.742000             
0.077500              0.002732              15.384000             
0.077500              0.002740              16.065000             
0.077500              0.002748              16.787000             
0.077500              0.002756              17.549000             
0.077500              0.002764              18.352000             
0.077500              0.002772              19.194000             
0.077500              0.002780              20.077000             
0.077500              0.002788              21.000000             
0.077500              0.002796              21.963000             
0.077500              0.002804              22.967000             
0.077500              0.002812              24.011000             
0.077500              0.002820              25.095000             
0.077500              0.002828              26.219000             
0.077500              0.002836              27.384000             
0.077500              0.002844              28.590000             
0.077500              0.002852              29.836000             
0.077500              0.002860              31.122000             
0.077500              0.002868              32.449000             
0.077500              0.002876              33.816000             
0.077500              0.002884              35.224000             
0.077500              0.002892              36.673000             
0.078000              0.002100              81.307000             
0.078000              0.002108              79.048000             
0.078000              0.002116              76.823000             
0.078000              0.002124              74.631000             
0.078000              0.002132              72.472000             
0.078000              0.002140              70.348000             
0.078000              0.002148              68.257000             
0.078000              0.002156              66.201000             
0.078000              0.002164              64.179000             
0.078000              0.002172              62.191000             
0.078000              0.002180              60.237000             
0.078000              0.002188              58.318000             
0.078000              0.002196              56.433000             
0.078000              0.002204              54.584000             
0.078000              0.002212              52.769000             
0.078000              0.002220              50.989000             
0.078000              0.002228              49.244000             
0.078000              0.002236              47.534000             
0.078000              0.002244              45.859000             
0.078000              0.002252              44.220000             
0.078000              0.002260              42.616000             
0.078000              0.002268              41.048000             
0.078000              0.002276              39.515000             
0.078000              0.002284              38.018000             
0.078000              0.002292              36.557000             
0.078000              0.002300              35.133000             
0.078000              0.002308              33.744000             
0.078000              0.002316              32.391000             
0.078000              0.002324              31.075000             
0.078000              0.002332              29.796000             
0.078000              0.002340              28.553000             
0.078000              0.002348              27.346000             
0.078000              0.002356              26.176000             
0.078000              0.002364              25.043000             
0.078000              0.002372              23.948000             
0.078000              0.002380              22.889000             
0.078000              0.002388              21.867000             
0.078000              0.002396              20.883000             
0.078000              0.002404              19.936000             
0.078000              0.002412              19.026000             
0.078000              0.002420              18.154000             
0.078000              0.002428              17.319000             
0.078000              0.002436              16.522000             
0.078000              0.002444              15.763000             
0.078000              0.002452              15.042000             
0.078000              0.002460              14.359000             
0.078000              0.002468              13.714000             
0.078000              0.002476              13.107000             
0.078000              0.002484              12.539000             
0.078000              0.002492              12.008000             
0.078000              0.002500              11.516000             
0.078000              0.002508              11.063000             
0.078000              0.002516              10.648000             
0.078000              0.002524              10.271000             
0.078000              0.002532              9.934000              
0.078000              0.002540              9.635000              
0.078000              0.002548              9.374000              
0.078000              0.002556              9.153000              
0.078000              0.002564              8.971000              
0.078000              0.002572              8.827000              
0.078000              0.002580              8.723000              
0.078000              0.002588              8.658000              
0.078000              0.002596              8.632000              
0.078000              0.002604              8.645000              
0.078000              0.002612              8.697000              
0.078000              0.002620              8.789000              
0.078000              0.002628              8.920000              
0.078000              0.002636              9.091000              
0.078000              0.002644              9.301000              
0.078000              0.002652              9.551000              
0.078000              0.002660              9.840000              
0.078000              0.002668              10.169000             
0.078000              0.002676              10.538000             
0.078000              0.002684              10.946000             
0.078000              0.002692              11.394000             
0.078000              0.002700              11.882000             
0.078000              0.002708              12.409000             
0.078000              0.002716              12.977000             
0.078000              0.002724              13.584000             
0.078000              0.002732              14.231000             
0.078000              0.002740              14.918000             
0.078000              0.002748              15.646000             
0.078000              0.002756              16.413000             
0.078000              0.002764              17.220000             
0.078000              0.002772              18.067000             
0.078000              0.002780              18.955000             
0.078000              0.002788              19.882000             
0.078000              0.002796              20.850000             
0.078000              0.002804              21.858000             
0.078000              0.002812              22.906000             
0.078000              0.002820              23.994000             
0.078000              0.002828              25.123000             
0.078000              0.002836              26.292000             
0.078000              0.002844              27.501000             
0.078000              0.002852              28.751000             
0.078000              0.002860              30.040000             
0.078000              0.002868              31.371000             
0.078000              0.002876              32.741000             
0.078000              0.002884              34.153000             
0.078000              0.002892              35.604000             
0.078500              0.002100              79.399000             
0.078500              0.002108              77.154000             
0.078500              0.002116              74.943000             
0.078500              0.002124              72.766000             
0.078500              0.002132              70.622000             
0.078500              0.002140              68.513000             
0.078500              0.002148              66.437000             
0.078500              0.002156              64.395000             
0.078500              0.002164              62.387000             
0.078500              0.002172              60.413000             
0.078500              0.002180              58.474000             
0.078500              0.002188              56.569000             
0.078500              0.002196              54.698000             
0.078500              0.002204              52.862000             
0.078500              0.002212              51.061000             
0.078500              0.002220              49.295000             
0.078500              0.002228              47.564000             
0.078500              0.002236              45.867000             
0.078500              0.002244              44.206000             
0.078500              0.002252              42.580000             
0.078500              0.002260              40.990000             
0.078500              0.002268              39.435000             
0.078500              0.002276              37.915000             
0.078500              0.002284              36.432000             
0.078500              0.002292              34.984000             
0.078500              0.002300              33.572000             
0.078500              0.002308              32.196000             
0.078500              0.002316              30.856000             
0.078500              0.002324              29.552000             
0.078500              0.002332              28.285000             
0.078500              0.002340              27.054000             
0.078500              0.002348              25.859000             
0.078500              0.002356              24.702000             
0.078500              0.002364              23.581000             
0.078500              0.002372              22.497000             
0.078500              0.002380              21.449000             
0.078500              0.002388              20.439000             
0.078500              0.002396              19.466000             
0.078500              0.002404              18.530000             
0.078500              0.002412              17.632000             
0.078500              0.002420              16.770000             
0.078500              0.002428              15.947000             
0.078500              0.002436              15.161000             
0.078500              0.002444              14.412000             
0.078500              0.002452              13.702000             
0.078500              0.002460              13.029000             
0.078500              0.002468              12.394000             
0.078500              0.002476              11.797000             
0.078500              0.002484              11.238000             
0.078500              0.002492              10.718000             
0.078500              0.002500              10.235000             
0.078500              0.002508              9.791000              
0.078500              0.002516              9.386000              
0.078500              0.002524              9.018000              
0.078500              0.002532              8.690000              
0.078500              0.002540              8.400000              
0.078500              0.002548              8.148000              
0.078500              0.002556              7.935000              
0.078500              0.002564              7.762000              
0.078500              0.002572              7.626000              
0.078500              0.002580              7.530000              
0.078500              0.002588              7.473000              
0.078500              0.002596              7.455000              
0.078500              0.002604              7.476000              
0.078500              0.002612              7.536000              
0.078500              0.002620              7.635000              
0.078500              0.002628              7.774000              
0.078500              0.002636              7.952000              
0.078500              0.002644              8.169000              
0.078500              0.002652              8.426000              
0.078500              0.002660              8.722000              
0.078500              0.002668              9.057000              
0.078500              0.002676              9.432000              
0.078500              0.002684              9.847000              
0.078500              0.002692              10.301000             
0.078500              0.002700              10.795000             
0.078500              0.002708              11.328000             
0.078500              0.002716              11.901000             
0.078500              0.002724              12.514000             
0.078500              0.002732              13.167000             
0.078500              0.002740              13.860000             
0.078500              0.002748              14.592000             
0.078500              0.002756              15.365000             
0.078500              0.002764              16.177000             
0.078500              0.002772              17.029000             
0.078500              0.002780              17.921000             
0.078500              0.002788              18.853000             
0.078500              0.002796              19.825000             
0.078500              0.002804              20.838000             
0.078500              0.002812              21.890000             
0.078500              0.002820              22.982000             
0.078500              0.002828              24.115000             
0.078500              0.002836              25.288000             
0.078500              0.002844              26.501000             
0.078500              0.002852              27.754000             
0.078500              0.002860              29.047000             
0.078500              0.002868              30.381000             
0.078500              0.002876              31.755000             
0.078500              0.002884              33.169000             
0.078500              0.002892              34.623000             
0.079000              0.002100              77.560000             
0.079000              0.002108              75.330000             
0.079000              0.002116              73.135000             
0.079000              0.002124              70.973000             
0.079000              0.002132              68.844000             
0.079000              0.002140              66.749000             
0.079000              0.002148              64.688000             
0.079000              0.002156              62.661000             
0.079000              0.002164              60.668000             
0.079000              0.002172              58.709000             
0.079000              0.002180              56.784000             
0.079000              0.002188              54.894000             
0.079000              0.002196              53.038000             
0.079000              0.002204              51.216000             
0.079000              0.002212              49.429000             
0.079000              0.002220              47.677000             
0.079000              0.002228              45.960000             
0.079000              0.002236              44.278000             
0.079000              0.002244              42.630000             
0.079000              0.002252              41.018000             
0.079000              0.002260              39.441000             
0.079000              0.002268              37.900000             
0.079000              0.002276              36.394000             
0.079000              0.002284              34.924000             
0.079000              0.002292              33.489000             
0.079000              0.002300              32.090000             
0.079000              0.002308              30.727000             
0.079000              0.002316              29.400000             
0.079000              0.002324              28.109000             
0.079000              0.002332              26.854000             
0.079000              0.002340              25.636000             
0.079000              0.002348              24.454000             
0.079000              0.002356              23.308000             
0.079000              0.002364              22.200000             
0.079000              0.002372              21.127000             
0.079000              0.002380              20.092000             
0.079000              0.002388              19.094000             
0.079000              0.002396              18.132000             
0.079000              0.002404              17.208000             
0.079000              0.002412              16.320000             
0.079000              0.002420              15.471000             
0.079000              0.002428              14.658000             
0.079000              0.002436              13.883000             
0.079000              0.002444              13.145000             
0.079000              0.002452              12.445000             
0.079000              0.002460              11.783000             
0.079000              0.002468              11.158000             
0.079000              0.002476              10.572000             
0.079000              0.002484              10.023000             
0.079000              0.002492              9.512000              
0.079000              0.002500              9.040000              
0.079000              0.002508              8.605000              
0.079000              0.002516              8.209000              
0.079000              0.002524              7.851000              
0.079000              0.002532              7.532000              
0.079000              0.002540              7.251000              
0.079000              0.002548              7.008000              
0.079000              0.002556              6.805000              
0.079000              0.002564              6.639000              
0.079000              0.002572              6.513000              
0.079000              0.002580              6.425000              
0.079000              0.002588              6.376000              
0.079000              0.002596              6.366000              
0.079000              0.002604              6.395000              
0.079000              0.002612              6.463000              
0.079000              0.002620              6.570000              
0.079000              0.002628              6.716000              
0.079000              0.002636              6.901000              
0.079000              0.002644              7.125000              
0.079000              0.002652              7.389000              
0.079000              0.002660              7.691000              
0.079000              0.002668              8.034000              
0.079000              0.002676              8.415000              
0.079000              0.002684              8.836000              
0.079000              0.002692              9.297000              
0.079000              0.002700              9.797000              
0.079000              0.002708              10.336000             
0.079000              0.002716              10.915000             
0.079000              0.002724              11.534000             
0.079000              0.002732              12.192000             
0.079000              0.002740              12.890000             
0.079000              0.002748              13.628000             
0.079000              0.002756              14.405000             
0.079000              0.002764              15.222000             
0.079000              0.002772              16.079000             
0.079000              0.002780              16.976000             
0.079000              0.002788              17.913000             
0.079000              0.002796              18.890000             
0.079000              0.002804              19.906000             
0.079000              0.002812              20.963000             
0.079000              0.002820              22.059000             
0.079000              0.002828              23.196000             
0.079000              0.002836              24.372000             
0.079000              0.002844              25.589000             
0.079000              0.002852              26.845000             
0.079000              0.002860              28.142000             
0.079000              0.002868              29.479000             
0.079000              0.002876              30.856000             
0.079000              0.002884              32.273000             
0.079000              0.002892              33.731000             
0.079500              0.002100              75.790000             
0.079500              0.002108              73.577000             
0.079500              0.002116              71.397000             
0.079500              0.002124              69.250000             
0.079500              0.002132              67.137000             
0.079500              0.002140              65.058000             
0.079500              0.002148              63.012000             
0.079500              0.002156              61.000000             
0.079500              0.002164              59.022000             
0.079500              0.002172              57.078000             
0.079500              0.002180              55.169000             
0.079500              0.002188              53.293000             
0.079500              0.002196              51.452000             
0.079500              0.002204              49.645000             
0.079500              0.002212              47.873000             
0.079500              0.002220              46.135000             
0.079500              0.002228              44.432000             
0.079500              0.002236              42.765000             
0.079500              0.002244              41.131000             
0.079500              0.002252              39.533000             
0.079500              0.002260              37.971000             
0.079500              0.002268              36.443000             
0.079500              0.002276              34.951000             
0.079500              0.002284              33.494000             
0.079500              0.002292              32.073000             
0.079500              0.002300              30.688000             
0.079500              0.002308              29.338000             
0.079500              0.002316              28.024000             
0.079500              0.002324              26.746000             
0.079500              0.002332              25.504000             
0.079500              0.002340              24.299000             
0.079500              0.002348              23.129000             
0.079500              0.002356              21.997000             
0.079500              0.002364              20.900000             
0.079500              0.002372              19.840000             
0.079500              0.002380              18.817000             
0.079500              0.002388              17.831000             
0.079500              0.002396              16.881000             
0.079500              0.002404              15.968000             
0.079500              0.002412              15.093000             
0.079500              0.002420              14.254000             
0.079500              0.002428              13.453000             
0.079500              0.002436              12.689000             
0.079500              0.002444              11.962000             
0.079500              0.002452              11.273000             
0.079500              0.002460              10.622000             
0.079500              0.002468              10.008000             
0.079500              0.002476              9.432000              
0.079500              0.002484              8.893000              
0.079500              0.002492              8.393000              
0.079500              0.002500              7.930000              
0.079500              0.002508              7.506000              
0.079500              0.002516              7.119000              
0.079500              0.002524              6.771000              
0.079500              0.002532              6.461000              
0.079500              0.002540              6.189000              
0.079500              0.002548              5.956000              
0.079500              0.002556              5.761000              
0.079500              0.002564              5.604000              
0.079500              0.002572              5.486000              
0.079500              0.002580              5.407000              
0.079500              0.002588              5.366000              
0.079500              0.002596              5.364000              
0.079500              0.002604              5.401000              
0.079500              0.002612              5.477000              
0.079500              0.002620              5.592000              
0.079500              0.002628              5.745000              
0.079500              0.002636              5.938000              
0.079500              0.002644              6.169000              
0.079500              0.002652              6.440000              
0.079500              0.002660              6.750000              
0.079500              0.002668              7.099000              
0.079500              0.002676              7.487000              
0.079500              0.002684              7.914000              
0.079500              0.002692              8.381000              
0.079500              0.002700              8.887000              
0.079500              0.002708              9.433000              
0.079500              0.002716              10.018000             
0.079500              0.002724              10.642000             
0.079500              0.002732              11.306000             
0.079500              0.002740              12.009000             
0.079500              0.002748              12.752000             
0.079500              0.002756              13.535000             
0.079500              0.002764              14.357000             
0.079500              0.002772              15.219000             
0.079500              0.002780              16.120000             
0.079500              0.002788              17.062000             
0.079500              0.002796              18.043000             
0.079500              0.002804              19.064000             
0.079500              0.002812              20.124000             
0.079500              0.002820              21.225000             
0.079500              0.002828              22.365000             
0.079500              0.002836              23.545000             
0.079500              0.002844              24.765000             
0.079500              0.002852              26.025000             
0.079500              0.002860              27.326000             
0.079500              0.002868              28.666000             
0.079500              0.002876              30.046000             
0.079500              0.002884              31.466000             
0.079500              0.002892              32.926000             
0.080000              0.002100              74.091000             
0.080000              0.002108              71.894000             
0.080000              0.002116              69.730000             
0.080000              0.002124              67.599000             
0.080000              0.002132              65.502000             
0.080000              0.002140              63.438000             
0.080000              0.002148              61.409000             
0.080000              0.002156              59.412000             
0.080000              0.002164              57.450000             
0.080000              0.002172              55.522000             
0.080000              0.002180              53.627000             
0.080000              0.002188              51.767000             
0.080000              0.002196              49.941000             
0.080000              0.002204              48.149000             
0.080000              0.002212              46.392000             
0.080000              0.002220              44.669000             
0.080000              0.002228              42.981000             
0.080000              0.002236              41.328000             
0.080000              0.002244              39.710000             
0.080000              0.002252              38.126000             
0.080000              0.002260              36.578000             
0.080000              0.002268              35.064000             
0.080000              0.002276              33.586000             
0.080000              0.002284              32.144000             
0.080000              0.002292              30.736000             
0.080000              0.002300              29.365000             
0.080000              0.002308              28.028000             
0.080000              0.002316              26.728000             
0.080000              0.002324              25.464000             
0.080000              0.002332              24.235000             
0.080000              0.002340              23.043000             
0.080000              0.002348              21.886000             
0.080000              0.002356              20.766000             
0.080000              0.002364              19.683000             
0.080000              0.002372              18.635000             
0.080000              0.002380              17.624000             
0.080000              0.002388              16.650000             
0.080000              0.002396              15.713000             
0.080000              0.002404              14.812000             
0.080000              0.002412              13.948000             
0.080000              0.002420              13.122000             
0.080000              0.002428              12.332000             
0.080000              0.002436              11.579000             
0.080000              0.002444              10.864000             
0.080000              0.002452              10.186000             
0.080000              0.002460              9.545000              
0.080000              0.002468              8.942000              
0.080000              0.002476              8.377000              
0.080000              0.002484              7.849000              
0.080000              0.002492              7.359000              
0.080000              0.002500              6.906000              
0.080000              0.002508              6.492000              
0.080000              0.002516              6.115000              
0.080000              0.002524              5.777000              
0.080000              0.002532              5.476000              
0.080000              0.002540              5.214000              
0.080000              0.002548              4.990000              
0.080000              0.002556              4.804000              
0.080000              0.002564              4.656000              
0.080000              0.002572              4.547000              
0.080000              0.002580              4.476000              
0.080000              0.002588              4.444000              
0.080000              0.002596              4.451000              
0.080000              0.002604              4.496000              
0.080000              0.002612              4.579000              
0.080000              0.002620              4.702000              
0.080000              0.002628              4.863000              
0.080000              0.002636              5.063000              
0.080000              0.002644              5.302000              
0.080000              0.002652              5.580000              
0.080000              0.002660              5.897000              
0.080000              0.002668              6.252000              
0.080000              0.002676              6.647000              
0.080000              0.002684              7.081000              
0.080000              0.002692              7.554000              
0.080000              0.002700              8.067000              
0.080000              0.002708              8.618000              
0.080000              0.002716              9.209000              
0.080000              0.002724              9.839000              
0.080000              0.002732              10.509000             
0.080000              0.002740              11.218000             
0.080000              0.002748              11.966000             
0.080000              0.002756              12.754000             
0.080000              0.002764              13.581000             
0.080000              0.002772              14.447000             
0.080000              0.002780              15.354000             
0.080000              0.002788              16.300000             
0.080000              0.002796              17.285000             
0.080000              0.002804              18.310000             
0.080000              0.002812              19.375000             
0.080000              0.002820              20.479000             
0.080000              0.002828              21.623000             
0.080000              0.002836              22.807000             
0.080000              0.002844              24.031000             
0.080000              0.002852              25.295000             
0.080000              0.002860              26.598000             
0.080000              0.002868              27.941000             
0.080000              0.002876              29.324000             
0.080000              0.002884              30.747000             
0.080000              0.002892              32.211000             
0.080500              0.002100              72.462000             
0.080500              0.002108              70.282000             
0.080500              0.002116              68.134000             
0.080500              0.002124              66.020000             
0.080500              0.002132              63.939000             
0.080500              0.002140              61.891000             
0.080500              0.002148              59.878000             
0.080500              0.002156              57.897000             
0.080500              0.002164              55.951000             
0.080500              0.002172              54.039000             
0.080500              0.002180              52.160000             
0.080500              0.002188              50.315000             
0.080500              0.002196              48.505000             
0.080500              0.002204              46.729000             
0.080500              0.002212              44.987000             
0.080500              0.002220              43.280000             
0.080500              0.002228              41.607000             
0.080500              0.002236              39.969000             
0.080500              0.002244              38.365000             
0.080500              0.002252              36.796000             
0.080500              0.002260              35.263000             
0.080500              0.002268              33.764000             
0.080500              0.002276              32.300000             
0.080500              0.002284              30.872000             
0.080500              0.002292              29.479000             
0.080500              0.002300              28.121000             
0.080500              0.002308              26.799000             
0.080500              0.002316              25.513000             
0.080500              0.002324              24.262000             
0.080500              0.002332              23.047000             
0.080500              0.002340              21.868000             
0.080500              0.002348              20.725000             
0.080500              0.002356              19.618000             
0.080500              0.002364              18.547000             
0.080500              0.002372              17.512000             
0.080500              0.002380              16.514000             
0.080500              0.002388              15.553000             
0.080500              0.002396              14.628000             
0.080500              0.002404              13.739000             
0.080500              0.002412              12.888000             
0.080500              0.002420              12.073000             
0.080500              0.002428              11.295000             
0.080500              0.002436              10.554000             
0.080500              0.002444              9.850000              
0.080500              0.002452              9.184000              
0.080500              0.002460              8.554000              
0.080500              0.002468              7.962000              
0.080500              0.002476              7.407000              
0.080500              0.002484              6.890000              
0.080500              0.002492              6.411000              
0.080500              0.002500              5.969000              
0.080500              0.002508              5.564000              
0.080500              0.002516              5.198000              
0.080500              0.002524              4.869000              
0.080500              0.002532              4.578000              
0.080500              0.002540              4.326000              
0.080500              0.002548              4.111000              
0.080500              0.002556              3.934000              
0.080500              0.002564              3.796000              
0.080500              0.002572              3.696000              
0.080500              0.002580              3.634000              
0.080500              0.002588              3.610000              
0.080500              0.002596              3.625000              
0.080500              0.002604              3.678000              
0.080500              0.002612              3.770000              
0.080500              0.002620              3.900000              
0.080500              0.002628              4.069000              
0.080500              0.002636              4.277000              
0.080500              0.002644              4.523000              
0.080500              0.002652              4.808000              
0.080500              0.002660              5.132000              
0.080500              0.002668              5.495000              
0.080500              0.002676              5.897000              
0.080500              0.002684              6.337000              
0.080500              0.002692              6.817000              
0.080500              0.002700              7.335000              
0.080500              0.002708              7.893000              
0.080500              0.002716              8.490000              
0.080500              0.002724              9.126000              
0.080500              0.002732              9.801000              
0.080500              0.002740              10.515000             
0.080500              0.002748              11.269000             
0.080500              0.002756              12.062000             
0.080500              0.002764              12.894000             
0.080500              0.002772              13.765000             
0.080500              0.002780              14.676000             
0.080500              0.002788              15.627000             
0.080500              0.002796              16.617000             
0.080500              0.002804              17.646000             
0.080500              0.002812              18.715000             
0.080500              0.002820              19.823000             
0.080500              0.002828              20.971000             
0.080500              0.002836              22.159000             
0.080500              0.002844              23.386000             
0.080500              0.002852              24.653000             
0.080500              0.002860              25.959000             
0.080500              0.002868              27.306000             
0.080500              0.002876              28.692000             
0.080500              0.002884              30.118000             
0.080500              0.002892              31.583000             
0.081000              0.002100              70.904000             
0.081000              0.002108              68.740000             
0.081000              0.002116              66.609000             
0.081000              0.002124              64.512000             
0.081000              0.002132              62.447000             
0.081000              0.002140              60.417000             
0.081000              0.002148              58.419000             
0.081000              0.002156              56.456000             
0.081000              0.002164              54.526000             
0.081000              0.002172              52.630000             
0.081000              0.002180              50.767000             
0.081000              0.002188              48.939000             
0.081000              0.002196              47.144000             
0.081000              0.002204              45.384000             
0.081000              0.002212              43.658000             
0.081000              0.002220              41.966000             
0.081000              0.002228              40.309000             
0.081000              0.002236              38.686000             
0.081000              0.002244              37.098000             
0.081000              0.002252              35.544000             
0.081000              0.002260              34.026000             
0.081000              0.002268              32.542000             
0.081000              0.002276              31.093000             
0.081000              0.002284              29.679000             
0.081000              0.002292              28.301000             
0.081000              0.002300              26.958000             
0.081000              0.002308              25.650000             
0.081000              0.002316              24.377000             
0.081000              0.002324              23.141000             
0.081000              0.002332              21.939000             
0.081000              0.002340              20.774000             
0.081000              0.002348              19.645000             
0.081000              0.002356              18.551000             
0.081000              0.002364              17.494000             
0.081000              0.002372              16.472000             
0.081000              0.002380              15.487000             
0.081000              0.002388              14.538000             
0.081000              0.002396              13.626000             
0.081000              0.002404              12.750000             
0.081000              0.002412              11.911000             
0.081000              0.002420              11.108000             
0.081000              0.002428              10.342000             
0.081000              0.002436              9.613000              
0.081000              0.002444              8.921000              
0.081000              0.002452              8.266000              
0.081000              0.002460              7.648000              
0.081000              0.002468              7.067000              
0.081000              0.002476              6.524000              
0.081000              0.002484              6.017000              
0.081000              0.002492              5.549000              
0.081000              0.002500              5.117000              
0.081000              0.002508              4.723000              
0.081000              0.002516              4.367000              
0.081000              0.002524              4.048000              
0.081000              0.002532              3.768000              
0.081000              0.002540              3.525000              
0.081000              0.002548              3.319000              
0.081000              0.002556              3.152000              
0.081000              0.002564              3.023000              
0.081000              0.002572              2.932000              
0.081000              0.002580              2.879000              
0.081000              0.002588              2.864000              
0.081000              0.002596              2.887000              
0.081000              0.002604              2.949000              
0.081000              0.002612              3.049000              
0.081000              0.002620              3.187000              
0.081000              0.002628              3.364000              
0.081000              0.002636              3.579000              
0.081000              0.002644              3.833000              
0.081000              0.002652              4.126000              
0.081000              0.002660              4.457000              
0.081000              0.002668              4.827000              
0.081000              0.002676              5.235000              
0.081000              0.002684              5.682000              
0.081000              0.002692              6.168000              
0.081000              0.002700              6.693000              
0.081000              0.002708              7.257000              
0.081000              0.002716              7.860000              
0.081000              0.002724              8.502000              
0.081000              0.002732              9.183000              
0.081000              0.002740              9.902000              
0.081000              0.002748              10.661000             
0.081000              0.002756              11.459000             
0.081000              0.002764              12.297000             
0.081000              0.002772              13.173000             
0.081000              0.002780              14.089000             
0.081000              0.002788              15.043000             
0.081000              0.002796              16.038000             
0.081000              0.002804              17.071000             
0.081000              0.002812              18.144000             
0.081000              0.002820              19.256000             
0.081000              0.002828              20.408000             
0.081000              0.002836              21.599000             
0.081000              0.002844              22.830000             
0.081000              0.002852              24.100000             
0.081000              0.002860              25.410000             
0.081000              0.002868              26.759000             
0.081000              0.002876              28.148000             
0.081000              0.002884              29.577000             
0.081000              0.002892              31.045000             
0.081500              0.002100              69.415000             
0.081500              0.002108              67.269000             
0.081500              0.002116              65.155000             
0.081500              0.002124              63.075000             
0.081500              0.002132              61.028000             
0.081500              0.002140              59.015000             
0.081500              0.002148              57.034000             
0.081500              0.002156              55.087000             
0.081500              0.002164              53.174000             
0.081500              0.002172              51.295000             
0.081500              0.002180              49.449000             
0.081500              0.002188              47.637000             
0.081500              0.002196              45.859000             
0.081500              0.002204              44.115000             
0.081500              0.002212              42.405000             
0.081500              0.002220              40.729000             
0.081500              0.002228              39.088000             
0.081500              0.002236              37.481000             
0.081500              0.002244              35.908000             
0.081500              0.002252              34.370000             
0.081500              0.002260              32.867000             
0.081500              0.002268              31.398000             
0.081500              0.002276              29.965000             
0.081500              0.002284              28.566000             
0.081500              0.002292              27.202000             
0.081500              0.002300              25.874000             
0.081500              0.002308              24.581000             
0.081500              0.002316              23.323000             
0.081500              0.002324              22.100000             
0.081500              0.002332              20.913000             
0.081500              0.002340              19.762000             
0.081500              0.002348              18.646000             
0.081500              0.002356              17.567000             
0.081500              0.002364              16.523000             
0.081500              0.002372              15.515000             
0.081500              0.002380              14.543000             
0.081500              0.002388              13.607000             
0.081500              0.002396              12.708000             
0.081500              0.002404              11.845000             
0.081500              0.002412              11.018000             
0.081500              0.002420              10.228000             
0.081500              0.002428              9.474000              
0.081500              0.002436              8.757000              
0.081500              0.002444              8.077000              
0.081500              0.002452              7.434000              
0.081500              0.002460              6.828000              
0.081500              0.002468              6.258000              
0.081500              0.002476              5.726000              
0.081500              0.002484              5.231000              
0.081500              0.002492              4.773000              
0.081500              0.002500              4.352000              
0.081500              0.002508              3.969000              
0.081500              0.002516              3.623000              
0.081500              0.002524              3.315000              
0.081500              0.002532              3.044000              
0.081500              0.002540              2.811000              
0.081500              0.002548              2.615000              
0.081500              0.002556              2.458000              
0.081500              0.002564              2.338000              
0.081500              0.002572              2.256000              
0.081500              0.002580              2.212000              
0.081500              0.002588              2.206000              
0.081500              0.002596              2.238000              
0.081500              0.002604              2.308000              
0.081500              0.002612              2.416000              
0.081500              0.002620              2.563000              
0.081500              0.002628              2.748000              
0.081500              0.002636              2.971000              
0.081500              0.002644              3.232000              
0.081500              0.002652              3.532000              
0.081500              0.002660              3.871000              
0.081500              0.002668              4.248000              
0.081500              0.002676              4.663000              
0.081500              0.002684              5.117000              
0.081500              0.002692              5.610000              
0.081500              0.002700              6.141000              
0.081500              0.002708              6.711000              
0.081500              0.002716              7.320000              
0.081500              0.002724              7.967000              
0.081500              0.002732              8.654000              
0.081500              0.002740              9.379000              
0.081500              0.002748              10.144000             
0.081500              0.002756              10.947000             
0.081500              0.002764              11.789000             
0.081500              0.002772              12.670000             
0.081500              0.002780              13.590000             
0.081500              0.002788              14.550000             
0.081500              0.002796              15.548000             
0.081500              0.002804              16.586000             
0.081500              0.002812              17.663000             
0.081500              0.002820              18.779000             
0.081500              0.002828              19.935000             
0.081500              0.002836              21.129000             
0.081500              0.002844              22.363000             
0.081500              0.002852              23.637000             
0.081500              0.002860              24.950000             
0.081500              0.002868              26.302000             
0.081500              0.002876              27.694000             
0.081500              0.002884              29.125000             
0.081500              0.002892              30.596000             
0.082000              0.002100              67.997000             
0.082000              0.002108              65.869000             
0.082000              0.002116              63.773000             
0.082000              0.002124              61.711000             
0.082000              0.002132              59.681000             
0.082000              0.002140              57.685000             
0.082000              0.002148              55.722000             
0.082000              0.002156              53.793000             
0.082000              0.002164              51.897000             
0.082000              0.002172              50.034000             
0.082000              0.002180              48.205000             
0.082000              0.002188              46.410000             
0.082000              0.002196              44.649000             
0.082000              0.002204              42.921000             
0.082000              0.002212              41.228000             
0.082000              0.002220              39.569000             
0.082000              0.002228              37.944000             
0.082000              0.002236              36.353000             
0.082000              0.002244              34.796000             
0.082000              0.002252              33.274000             
0.082000              0.002260              31.787000             
0.082000              0.002268              30.334000             
0.082000              0.002276              28.915000             
0.082000              0.002284              27.532000             
0.082000              0.002292              26.184000             
0.082000              0.002300              24.870000             
0.082000              0.002308              23.592000             
0.082000              0.002316              22.349000             
0.082000              0.002324              21.141000             
0.082000              0.002332              19.968000             
0.082000              0.002340              18.831000             
0.082000              0.002348              17.730000             
0.082000              0.002356              16.664000             
0.082000              0.002364              15.634000             
0.082000              0.002372              14.640000             
0.082000              0.002380              13.682000             
0.082000              0.002388              12.759000             
0.082000              0.002396              11.873000             
0.082000              0.002404              11.023000             
0.082000              0.002412              10.209000             
0.082000              0.002420              9.432000              
0.082000              0.002428              8.691000              
0.082000              0.002436              7.986000              
0.082000              0.002444              7.318000              
0.082000              0.002452              6.687000              
0.082000              0.002460              6.093000              
0.082000              0.002468              5.535000              
0.082000              0.002476              5.014000              
0.082000              0.002484              4.530000              
0.082000              0.002492              4.083000              
0.082000              0.002500              3.674000              
0.082000              0.002508              3.301000              
0.082000              0.002516              2.966000              
0.082000              0.002524              2.668000              
0.082000              0.002532              2.408000              
0.082000              0.002540              2.185000              
0.082000              0.002548              1.999000              
0.082000              0.002556              1.851000              
0.082000              0.002564              1.741000              
0.082000              0.002572              1.668000              
0.082000              0.002580              1.633000              
0.082000              0.002588              1.636000              
0.082000              0.002596              1.677000              
0.082000              0.002604              1.756000              
0.082000              0.002612              1.873000              
0.082000              0.002620              2.028000              
0.082000              0.002628              2.220000              
0.082000              0.002636              2.451000              
0.082000              0.002644              2.721000              
0.082000              0.002652              3.028000              
0.082000              0.002660              3.374000              
0.082000              0.002668              3.758000              
0.082000              0.002676              4.180000              
0.082000              0.002684              4.641000              
0.082000              0.002692              5.140000              
0.082000              0.002700              5.678000              
0.082000              0.002708              6.254000              
0.082000              0.002716              6.869000              
0.082000              0.002724              7.523000              
0.082000              0.002732              8.215000              
0.082000              0.002740              8.946000              
0.082000              0.002748              9.716000              
0.082000              0.002756              10.524000             
0.082000              0.002764              11.371000             
0.082000              0.002772              12.257000             
0.082000              0.002780              13.182000             
0.082000              0.002788              14.146000             
0.082000              0.002796              15.149000             
0.082000              0.002804              16.191000             
0.082000              0.002812              17.272000             
0.082000              0.002820              18.392000             
0.082000              0.002828              19.551000             
0.082000              0.002836              20.749000             
0.082000              0.002844              21.986000             
0.082000              0.002852              23.263000             
0.082000              0.002860              24.579000             
0.082000              0.002868              25.934000             
0.082000              0.002876              27.329000             
0.082000              0.002884              28.763000             
0.082000              0.002892              30.236000             
0.082500              0.002100              66.650000             
0.082500              0.002108              64.540000             
0.082500              0.002116              62.462000             
0.082500              0.002124              60.418000             
0.082500              0.002132              58.407000             
0.082500              0.002140              56.428000             
0.082500              0.002148              54.483000             
0.082500              0.002156              52.571000             
0.082500              0.002164              50.693000             
0.082500              0.002172              48.848000             
0.082500              0.002180              47.036000             
0.082500              0.002188              45.259000             
0.082500              0.002196              43.514000             
0.082500              0.002204              41.804000             
0.082500              0.002212              40.127000             
0.082500              0.002220              38.485000             
0.082500              0.002228              36.876000             
0.082500              0.002236              35.302000             
0.082500              0.002244              33.762000             
0.082500              0.002252              32.256000             
0.082500              0.002260              30.785000             
0.082500              0.002268              29.348000             
0.082500              0.002276              27.945000             
0.082500              0.002284              26.578000             
0.082500              0.002292              25.245000             
0.082500              0.002300              23.947000             
0.082500              0.002308              22.684000             
0.082500              0.002316              21.456000             
0.082500              0.002324              20.263000             
0.082500              0.002332              19.105000             
0.082500              0.002340              17.983000             
0.082500              0.002348              16.896000             
0.082500              0.002356              15.844000             
0.082500              0.002364              14.828000             
0.082500              0.002372              13.848000             
0.082500              0.002380              12.904000             
0.082500              0.002388              11.995000             
0.082500              0.002396              11.122000             
0.082500              0.002404              10.286000             
0.082500              0.002412              9.485000              
0.082500              0.002420              8.720000              
0.082500              0.002428              7.992000              
0.082500              0.002436              7.300000              
0.082500              0.002444              6.645000              
0.082500              0.002452              6.026000              
0.082500              0.002460              5.443000              
0.082500              0.002468              4.898000              
0.082500              0.002476              4.388000              
0.082500              0.002484              3.916000              
0.082500              0.002492              3.481000              
0.082500              0.002500              3.082000              
0.082500              0.002508              2.721000              
0.082500              0.002516              2.396000              
0.082500              0.002524              2.109000              
0.082500              0.002532              1.859000              
0.082500              0.002540              1.646000              
0.082500              0.002548              1.471000              
0.082500              0.002556              1.333000              
0.082500              0.002564              1.232000              
0.082500              0.002572              1.169000              
0.082500              0.002580              1.143000              
0.082500              0.002588              1.155000              
0.082500              0.002596              1.205000              
0.082500              0.002604              1.293000              
0.082500              0.002612              1.418000              
0.082500              0.002620              1.581000              
0.082500              0.002628              1.782000              
0.082500              0.002636              2.021000              
0.082500              0.002644              2.298000              
0.082500              0.002652              2.613000              
0.082500              0.002660              2.966000              
0.082500              0.002668              3.358000              
0.082500              0.002676              3.787000              
0.082500              0.002684              4.255000              
0.082500              0.002692              4.761000              
0.082500              0.002700              5.305000              
0.082500              0.002708              5.888000              
0.082500              0.002716              6.509000              
0.082500              0.002724              7.168000              
0.082500              0.002732              7.866000              
0.082500              0.002740              8.603000              
0.082500              0.002748              9.378000              
0.082500              0.002756              10.191000             
0.082500              0.002764              11.044000             
0.082500              0.002772              11.935000             
0.082500              0.002780              12.864000             
0.082500              0.002788              13.833000             
0.082500              0.002796              14.840000             
0.082500              0.002804              15.886000             
0.082500              0.002812              16.971000             
0.082500              0.002820              18.094000             
0.082500              0.002828              19.257000             
0.082500              0.002836              20.459000             
0.082500              0.002844              21.699000             
0.082500              0.002852              22.979000             
0.082500              0.002860              24.298000             
0.082500              0.002868              25.656000             
0.082500              0.002876              27.053000             
0.082500              0.002884              28.490000             
0.082500              0.002892              29.965000             
0.083000              0.002100              65.374000             
0.083000              0.002108              63.282000             
0.083000              0.002116              61.223000             
0.083000              0.002124              59.197000             
0.083000              0.002132              57.204000             
0.083000              0.002140              55.244000             
0.083000              0.002148              53.317000             
0.083000              0.002156              51.424000             
0.083000              0.002164              49.563000             
0.083000              0.002172              47.736000             
0.083000              0.002180              45.942000             
0.083000              0.002188              44.182000             
0.083000              0.002196              42.456000             
0.083000              0.002204              40.763000             
0.083000              0.002212              39.103000             
0.083000              0.002220              37.478000             
0.083000              0.002228              35.887000             
0.083000              0.002236              34.329000             
0.083000              0.002244              32.806000             
0.083000              0.002252              31.317000             
0.083000              0.002260              29.862000             
0.083000              0.002268              28.441000             
0.083000              0.002276              27.055000             
0.083000              0.002284              25.703000             
0.083000              0.002292              24.386000             
0.083000              0.002300              23.104000             
0.083000              0.002308              21.856000             
0.083000              0.002316              20.644000             
0.083000              0.002324              19.466000             
0.083000              0.002332              18.324000             
0.083000              0.002340              17.216000             
0.083000              0.002348              16.144000             
0.083000              0.002356              15.107000             
0.083000              0.002364              14.106000             
0.083000              0.002372              13.140000             
0.083000              0.002380              12.209000             
0.083000              0.002388              11.314000             
0.083000              0.002396              10.455000             
0.083000              0.002404              9.632000              
0.083000              0.002412              8.845000              
0.083000              0.002420              8.094000              
0.083000              0.002428              7.378000              
0.083000              0.002436              6.699000              
0.083000              0.002444              6.057000              
0.083000              0.002452              5.450000              
0.083000              0.002460              4.880000              
0.083000              0.002468              4.346000              
0.083000              0.002476              3.849000              
0.083000              0.002484              3.389000              
0.083000              0.002492              2.965000              
0.083000              0.002500              2.578000              
0.083000              0.002508              2.227000              
0.083000              0.002516              1.914000              
0.083000              0.002524              1.637000              
0.083000              0.002532              1.398000              
0.083000              0.002540              1.196000              
0.083000              0.002548              1.030000              
0.083000              0.002556              0.902000              
0.083000              0.002564              0.812000              
0.083000              0.002572              0.758000              
0.083000              0.002580              0.742000              
0.083000              0.002588              0.763000              
0.083000              0.002596              0.822000              
0.083000              0.002604              0.919000              
0.083000              0.002612              1.053000              
0.083000              0.002620              1.224000              
0.083000              0.002628              1.434000              
0.083000              0.002636              1.681000              
0.083000              0.002644              1.966000              
0.083000              0.002652              2.288000              
0.083000              0.002660              2.649000              
0.083000              0.002668              3.048000              
0.083000              0.002676              3.484000              
0.083000              0.002684              3.959000              
0.083000              0.002692              4.471000              
0.083000              0.002700              5.022000              
0.083000              0.002708              5.611000              
0.083000              0.002716              6.238000              
0.083000              0.002724              6.904000              
0.083000              0.002732              7.608000              
0.083000              0.002740              8.350000              
0.083000              0.002748              9.130000              
0.083000              0.002756              9.949000              
0.083000              0.002764              10.806000             
0.083000              0.002772              11.702000             
0.083000              0.002780              12.636000             
0.083000              0.002788              13.609000             
0.083000              0.002796              14.621000             
0.083000              0.002804              15.671000             
0.083000              0.002812              16.760000             
0.083000              0.002820              17.887000             
0.083000              0.002828              19.053000             
0.083000              0.002836              20.259000             
0.083000              0.002844              21.503000             
0.083000              0.002852              22.785000             
0.083000              0.002860              24.107000             
0.083000              0.002868              25.468000             
0.083000              0.002876              26.868000             
0.083000              0.002884              28.306000             
0.083000              0.002892              29.784000             
0.083500              0.002100              64.168000             
0.083500              0.002108              62.096000             
0.083500              0.002116              60.056000             
0.083500              0.002124              58.049000             
0.083500              0.002132              56.075000             
0.083500              0.002140              54.133000             
0.083500              0.002148              52.225000             
0.083500              0.002156              50.350000             
0.083500              0.002164              48.508000             
0.083500              0.002172              46.699000             
0.083500              0.002180              44.924000             
0.083500              0.002188              43.182000             
0.083500              0.002196              41.473000             
0.083500              0.002204              39.798000             
0.083500              0.002212              38.156000             
0.083500              0.002220              36.548000             
0.083500              0.002228              34.974000             
0.083500              0.002236              33.434000             
0.083500              0.002244              31.928000             
0.083500              0.002252              30.455000             
0.083500              0.002260              29.017000             
0.083500              0.002268              27.613000             
0.083500              0.002276              26.244000             
0.083500              0.002284              24.909000             
0.083500              0.002292              23.608000             
0.083500              0.002300              22.341000             
0.083500              0.002308              21.110000             
0.083500              0.002316              19.913000             
0.083500              0.002324              18.751000             
0.083500              0.002332              17.624000             
0.083500              0.002340              16.531000             
0.083500              0.002348              15.474000             
0.083500              0.002356              14.452000             
0.083500              0.002364              13.466000             
0.083500              0.002372              12.514000             
0.083500              0.002380              11.598000             
0.083500              0.002388              10.718000             
0.083500              0.002396              9.873000              
0.083500              0.002404              9.063000              
0.083500              0.002412              8.290000              
0.083500              0.002420              7.552000              
0.083500              0.002428              6.850000              
0.083500              0.002436              6.184000              
0.083500              0.002444              5.554000              
0.083500              0.002452              4.960000              
0.083500              0.002460              4.403000              
0.083500              0.002468              3.881000              
0.083500              0.002476              3.396000              
0.083500              0.002484              2.948000              
0.083500              0.002492              2.536000              
0.083500              0.002500              2.160000              
0.083500              0.002508              1.821000              
0.083500              0.002516              1.519000              
0.083500              0.002524              1.253000              
0.083500              0.002532              1.025000              
0.083500              0.002540              0.833000              
0.083500              0.002548              0.678000              
0.083500              0.002556              0.560000              
0.083500              0.002564              0.480000              
0.083500              0.002572              0.436000              
0.083500              0.002580              0.429000              
0.083500              0.002588              0.460000              
0.083500              0.002596              0.528000              
0.083500              0.002604              0.634000              
0.083500              0.002612              0.776000              
0.083500              0.002620              0.957000              
0.083500              0.002628              1.174000              
0.083500              0.002636              1.430000              
0.083500              0.002644              1.723000              
0.083500              0.002652              2.053000              
0.083500              0.002660              2.421000              
0.083500              0.002668              2.827000              
0.083500              0.002676              3.271000              
0.083500              0.002684              3.753000              
0.083500              0.002692              4.272000              
0.083500              0.002700              4.830000              
0.083500              0.002708              5.425000              
0.083500              0.002716              6.058000              
0.083500              0.002724              6.730000              
0.083500              0.002732              7.439000              
0.083500              0.002740              8.187000              
0.083500              0.002748              8.973000              
0.083500              0.002756              9.797000              
0.083500              0.002764              10.659000             
0.083500              0.002772              11.560000             
0.083500              0.002780              12.499000             
0.083500              0.002788              13.476000             
0.083500              0.002796              14.492000             
0.083500              0.002804              15.546000             
0.083500              0.002812              16.639000             
0.083500              0.002820              17.770000             
0.083500              0.002828              18.940000             
0.083500              0.002836              20.149000             
0.083500              0.002844              21.396000             
0.083500              0.002852              22.682000             
0.083500              0.002860              24.006000             
0.083500              0.002868              25.370000             
0.083500              0.002876              26.772000             
0.083500              0.002884              28.213000             
0.083500              0.002892              29.693000             
0.084000              0.002100              63.034000             
0.084000              0.002108              60.981000             
0.084000              0.002116              58.961000             
0.084000              0.002124              56.973000             
0.084000              0.002132              55.018000             
0.084000              0.002140              53.096000             
0.084000              0.002148              51.207000             
0.084000              0.002156              49.350000             
0.084000              0.002164              47.527000             
0.084000              0.002172              45.737000             
0.084000              0.002180              43.980000             
0.084000              0.002188              42.256000             
0.084000              0.002196              40.566000             
0.084000              0.002204              38.909000             
0.084000              0.002212              37.286000             
0.084000              0.002220              35.696000             
0.084000              0.002228              34.139000             
0.084000              0.002236              32.617000             
0.084000              0.002244              31.128000             
0.084000              0.002252              29.673000             
0.084000              0.002260              28.252000             
0.084000              0.002268              26.865000             
0.084000              0.002276              25.512000             
0.084000              0.002284              24.194000             
0.084000              0.002292              22.910000             
0.084000              0.002300              21.660000             
0.084000              0.002308              20.444000             
0.084000              0.002316              19.264000             
0.084000              0.002324              18.117000             
0.084000              0.002332              17.006000             
0.084000              0.002340              15.929000             
0.084000              0.002348              14.887000             
0.084000              0.002356              13.881000             
0.084000              0.002364              12.909000             
0.084000              0.002372              11.972000             
0.084000              0.002380              11.071000             
0.084000              0.002388              10.205000             
0.084000              0.002396              9.374000              
0.084000              0.002404              8.579000              
0.084000              0.002412              7.819000              
0.084000              0.002420              7.095000              
0.084000              0.002428              6.407000              
0.084000              0.002436              5.754000              
0.084000              0.002444              5.137000              
0.084000              0.002452              4.556000              
0.084000              0.002460              4.012000              
0.084000              0.002468              3.503000              
0.084000              0.002476              3.030000              
0.084000              0.002484              2.594000              
0.084000              0.002492              2.194000              
0.084000              0.002500              1.830000              
0.084000              0.002508              1.503000              
0.084000              0.002516              1.212000              
0.084000              0.002524              0.957000              
0.084000              0.002532              0.740000              
0.084000              0.002540              0.559000              
0.084000              0.002548              0.414000              
0.084000              0.002556              0.307000              
0.084000              0.002564              0.236000              
0.084000              0.002572              0.203000              
0.084000              0.002580              0.206000              
0.084000              0.002588              0.246000              
0.084000              0.002596              0.323000              
0.084000              0.002604              0.438000              
0.084000              0.002612              0.590000              
0.084000              0.002620              0.779000              
0.084000              0.002628              1.005000              
0.084000              0.002636              1.268000              
0.084000              0.002644              1.569000              
0.084000              0.002652              1.908000              
0.084000              0.002660              2.284000              
0.084000              0.002668              2.697000              
0.084000              0.002676              3.148000              
0.084000              0.002684              3.637000              
0.084000              0.002692              4.163000              
0.084000              0.002700              4.727000              
0.084000              0.002708              5.329000              
0.084000              0.002716              5.969000              
0.084000              0.002724              6.646000              
0.084000              0.002732              7.362000              
0.084000              0.002740              8.115000              
0.084000              0.002748              8.906000              
0.084000              0.002756              9.736000              
0.084000              0.002764              10.603000             
0.084000              0.002772              11.509000             
0.084000              0.002780              12.452000             
0.084000              0.002788              13.434000             
0.084000              0.002796              14.454000             
0.084000              0.002804              15.512000             
0.084000              0.002812              16.609000             
0.084000              0.002820              17.744000             
0.084000              0.002828              18.917000             
0.084000              0.002836              20.129000             
0.084000              0.002844              21.380000             
0.084000              0.002852              22.668000             
0.084000              0.002860              23.996000             
0.084000              0.002868              25.362000             
0.084000              0.002876              26.767000             
0.084000              0.002884              28.210000             
0.084000              0.002892              29.692000             
0.084500              0.002100              61.971000             
0.084500              0.002108              59.938000             
0.084500              0.002116              57.937000             
0.084500              0.002124              55.969000             
0.084500              0.002132              54.034000             
0.084500              0.002140              52.131000             
0.084500              0.002148              50.262000             
0.084500              0.002156              48.425000             
0.084500              0.002164              46.621000             
0.084500              0.002172              44.850000             
0.084500              0.002180              43.112000             
0.084500              0.002188              41.407000             
0.084500              0.002196              39.735000             
0.084500              0.002204              38.097000             
0.084500              0.002212              36.492000             
0.084500              0.002220              34.920000             
0.084500              0.002228              33.382000             
0.084500              0.002236              31.877000             
0.084500              0.002244              30.406000             
0.084500              0.002252              28.969000             
0.084500              0.002260              27.566000             
0.084500              0.002268              26.196000             
0.084500              0.002276              24.861000             
0.084500              0.002284              23.559000             
0.084500              0.002292              22.292000             
0.084500              0.002300              21.059000             
0.084500              0.002308              19.860000             
0.084500              0.002316              18.696000             
0.084500              0.002324              17.566000             
0.084500              0.002332              16.470000             
0.084500              0.002340              15.409000             
0.084500              0.002348              14.383000             
0.084500              0.002356              13.392000             
0.084500              0.002364              12.435000             
0.084500              0.002372              11.514000             
0.084500              0.002380              10.628000             
0.084500              0.002388              9.776000              
0.084500              0.002396              8.960000              
0.084500              0.002404              8.179000              
0.084500              0.002412              7.434000              
0.084500              0.002420              6.724000              
0.084500              0.002428              6.049000              
0.084500              0.002436              5.410000              
0.084500              0.002444              4.807000              
0.084500              0.002452              4.239000              
0.084500              0.002460              3.707000              
0.084500              0.002468              3.211000              
0.084500              0.002476              2.751000              
0.084500              0.002484              2.327000              
0.084500              0.002492              1.939000              
0.084500              0.002500              1.587000              
0.084500              0.002508              1.272000              
0.084500              0.002516              0.992000              
0.084500              0.002524              0.749000              
0.084500              0.002532              0.543000              
0.084500              0.002540              0.373000              
0.084500              0.002548              0.239000              
0.084500              0.002556              0.142000              
0.084500              0.002564              0.082000              
0.084500              0.002572              0.058000              
0.084500              0.002580              0.071000              
0.084500              0.002588              0.121000              
0.084500              0.002596              0.208000              
0.084500              0.002604              0.332000              
0.084500              0.002612              0.493000              
0.084500              0.002620              0.690000              
0.084500              0.002628              0.925000              
0.084500              0.002636              1.197000              
0.084500              0.002644              1.506000              
0.084500              0.002652              1.853000              
0.084500              0.002660              2.236000              
0.084500              0.002668              2.658000              
0.084500              0.002676              3.116000              
0.084500              0.002684              3.612000              
0.084500              0.002692              4.145000              
0.084500              0.002700              4.716000              
0.084500              0.002708              5.324000              
0.084500              0.002716              5.970000              
0.084500              0.002724              6.654000              
0.084500              0.002732              7.375000              
0.084500              0.002740              8.134000              
0.084500              0.002748              8.931000              
0.084500              0.002756              9.765000              
0.084500              0.002764              10.638000             
0.084500              0.002772              11.548000             
0.084500              0.002780              12.496000             
0.084500              0.002788              13.483000             
0.084500              0.002796              14.507000             
0.084500              0.002804              15.569000             
0.084500              0.002812              16.670000             
0.084500              0.002820              17.809000             
0.084500              0.002828              18.985000             
0.084500              0.002836              20.201000             
0.084500              0.002844              21.454000             
0.084500              0.002852              22.746000             
0.084500              0.002860              24.076000             
0.084500              0.002868              25.444000             
0.084500              0.002876              26.851000             
0.084500              0.002884              28.297000             
0.084500              0.002892              29.781000             
0.085000              0.002100              60.979000             
0.085000              0.002108              58.966000             
0.085000              0.002116              56.986000             
0.085000              0.002124              55.038000             
0.085000              0.002132              53.123000             
0.085000              0.002140              51.241000             
0.085000              0.002148              49.391000             
0.085000              0.002156              47.574000             
0.085000              0.002164              45.789000             
0.085000              0.002172              44.038000             
0.085000              0.002180              42.319000             
0.085000              0.002188              40.633000             
0.085000              0.002196              38.981000             
0.085000              0.002204              37.361000             
0.085000              0.002212              35.775000             
0.085000              0.002220              34.222000             
0.085000              0.002228              32.703000             
0.085000              0.002236              31.216000             
0.085000              0.002244              29.764000             
0.085000              0.002252              28.344000             
0.085000              0.002260              26.959000             
0.085000              0.002268              25.607000             
0.085000              0.002276              24.289000             
0.085000              0.002284              23.005000             
0.085000              0.002292              21.755000             
0.085000              0.002300              20.539000             
0.085000              0.002308              19.357000             
0.085000              0.002316              18.209000             
0.085000              0.002324              17.096000             
0.085000              0.002332              16.017000             
0.085000              0.002340              14.972000             
0.085000              0.002348              13.962000             
0.085000              0.002356              12.986000             
0.085000              0.002364              12.046000             
0.085000              0.002372              11.139000             
0.085000              0.002380              10.268000             
0.085000              0.002388              9.432000              
0.085000              0.002396              8.631000              
0.085000              0.002404              7.864000              
0.085000              0.002412              7.133000              
0.085000              0.002420              6.437000              
0.085000              0.002428              5.777000              
0.085000              0.002436              5.152000              
0.085000              0.002444              4.562000              
0.085000              0.002452              4.008000              
0.085000              0.002460              3.489000              
0.085000              0.002468              3.006000              
0.085000              0.002476              2.559000              
0.085000              0.002484              2.147000              
0.085000              0.002492              1.772000              
0.085000              0.002500              1.432000              
0.085000              0.002508              1.129000              
0.085000              0.002516              0.861000              
0.085000              0.002524              0.630000              
0.085000              0.002532              0.434000              
0.085000              0.002540              0.275000              
0.085000              0.002548              0.153000              
0.085000              0.002556              0.066000              
0.085000              0.002564              0.017000              
0.085000              0.002572              0.003000              
0.085000              0.002580              0.026000              
0.085000              0.002588              0.086000              
0.085000              0.002596              0.182000              
0.085000              0.002604              0.316000              
0.085000              0.002612              0.486000              
0.085000              0.002620              0.692000              
0.085000              0.002628              0.936000              
0.085000              0.002636              1.216000              
0.085000              0.002644              1.534000              
0.085000              0.002652              1.888000              
0.085000              0.002660              2.280000              
0.085000              0.002668              2.708000              
0.085000              0.002676              3.174000              
0.085000              0.002684              3.677000              
0.085000              0.002692              4.217000              
0.085000              0.002700              4.795000              
0.085000              0.002708              5.410000              
0.085000              0.002716              6.062000              
0.085000              0.002724              6.752000              
0.085000              0.002732              7.479000              
0.085000              0.002740              8.244000              
0.085000              0.002748              9.046000              
0.085000              0.002756              9.886000              
0.085000              0.002764              10.763000             
0.085000              0.002772              11.679000             
0.085000              0.002780              12.632000             
0.085000              0.002788              13.622000             
0.085000              0.002796              14.651000             
0.085000              0.002804              15.717000             
0.085000              0.002812              16.822000             
0.085000              0.002820              17.964000             
0.085000              0.002828              19.144000             
0.085000              0.002836              20.363000             
0.085000              0.002844              21.619000             
0.085000              0.002852              22.914000             
0.085000              0.002860              24.247000             
0.085000              0.002868              25.618000             
0.085000              0.002876              27.027000             
0.085000              0.002884              28.475000             
0.085000              0.002892              29.961000             
0.085500              0.002100              60.058000             
0.085500              0.002108              58.066000             
0.085500              0.002116              56.107000             
0.085500              0.002124              54.180000             
0.085500              0.002132              52.285000             
0.085500              0.002140              50.423000             
0.085500              0.002148              48.594000             
0.085500              0.002156              46.797000             
0.085500              0.002164              45.032000             
0.085500              0.002172              43.301000             
0.085500              0.002180              41.602000             
0.085500              0.002188              39.936000             
0.085500              0.002196              38.303000             
0.085500              0.002204              36.703000             
0.085500              0.002212              35.136000             
0.085500              0.002220              33.602000             
0.085500              0.002228              32.101000             
0.085500              0.002236              30.634000             
0.085500              0.002244              29.200000             
0.085500              0.002252              27.799000             
0.085500              0.002260              26.432000             
0.085500              0.002268              25.098000             
0.085500              0.002276              23.798000             
0.085500              0.002284              22.531000             
0.085500              0.002292              21.299000             
0.085500              0.002300              20.100000             
0.085500              0.002308              18.935000             
0.085500              0.002316              17.805000             
0.085500              0.002324              16.708000             
0.085500              0.002332              15.646000             
0.085500              0.002340              14.617000             
0.085500              0.002348              13.624000             
0.085500              0.002356              12.664000             
0.085500              0.002364              11.739000             
0.085500              0.002372              10.849000             
0.085500              0.002380              9.993000              
0.085500              0.002388              9.172000              
0.085500              0.002396              8.386000              
0.085500              0.002404              7.635000              
0.085500              0.002412              6.918000              
0.085500              0.002420              6.237000              
0.085500              0.002428              5.591000              
0.085500              0.002436              4.979000              
0.085500              0.002444              4.404000              
0.085500              0.002452              3.863000              
0.085500              0.002460              3.358000              
0.085500              0.002468              2.888000              
0.085500              0.002476              2.454000              
0.085500              0.002484              2.055000              
0.085500              0.002492              1.692000              
0.085500              0.002500              1.365000              
0.085500              0.002508              1.074000              
0.085500              0.002516              0.818000              
0.085500              0.002524              0.598000              
0.085500              0.002532              0.415000              
0.085500              0.002540              0.267000              
0.085500              0.002548              0.155000              
0.085500              0.002556              0.080000              
0.085500              0.002564              0.040000              
0.085500              0.002572              0.037000              
0.085500              0.002580              0.071000              
0.085500              0.002588              0.141000              
0.085500              0.002596              0.247000              
0.085500              0.002604              0.389000              
0.085500              0.002612              0.568000              
0.085500              0.002620              0.784000              
0.085500              0.002628              1.037000              
0.085500              0.002636              1.326000              
0.085500              0.002644              1.652000              
0.085500              0.002652              2.014000              
0.085500              0.002660              2.414000              
0.085500              0.002668              2.850000              
0.085500              0.002676              3.323000              
0.085500              0.002684              3.833000              
0.085500              0.002692              4.381000              
0.085500              0.002700              4.965000              
0.085500              0.002708              5.587000              
0.085500              0.002716              6.245000              
0.085500              0.002724              6.941000              
0.085500              0.002732              7.674000              
0.085500              0.002740              8.445000              
0.085500              0.002748              9.252000              
0.085500              0.002756              10.098000             
0.085500              0.002764              10.980000             
0.085500              0.002772              11.900000             
0.085500              0.002780              12.858000             
0.085500              0.002788              13.853000             
0.085500              0.002796              14.886000             
0.085500              0.002804              15.956000             
0.085500              0.002812              17.065000             
0.085500              0.002820              18.211000             
0.085500              0.002828              19.394000             
0.085500              0.002836              20.616000             
0.085500              0.002844              21.875000             
0.085500              0.002852              23.173000             
0.085500              0.002860              24.508000             
0.085500              0.002868              25.882000             
0.085500              0.002876              27.293000             
0.085500              0.002884              28.743000             
0.085500              0.002892              30.231000             
0.086000              0.002100              59.209000             
0.086000              0.002108              57.239000             
0.086000              0.002116              55.300000             
0.086000              0.002124              53.395000             
0.086000              0.002132              51.521000             
0.086000              0.002140              49.680000             
0.086000              0.002148              47.871000             
0.086000              0.002156              46.094000             
0.086000              0.002164              44.351000             
0.086000              0.002172              42.639000             
0.086000              0.002180              40.961000             
0.086000              0.002188              39.315000             
0.086000              0.002196              37.702000             
0.086000              0.002204              36.121000             
0.086000              0.002212              34.574000             
0.086000              0.002220              33.059000             
0.086000              0.002228              31.578000             
0.086000              0.002236              30.129000             
0.086000              0.002244              28.714000             
0.086000              0.002252              27.332000             
0.086000              0.002260              25.984000             
0.086000              0.002268              24.668000             
0.086000              0.002276              23.387000             
0.086000              0.002284              22.138000             
0.086000              0.002292              20.924000             
0.086000              0.002300              19.743000             
0.086000              0.002308              18.596000             
0.086000              0.002316              17.482000             
0.086000              0.002324              16.403000             
0.086000              0.002332              15.357000             
0.086000              0.002340              14.346000             
0.086000              0.002348              13.369000             
0.086000              0.002356              12.426000             
0.086000              0.002364              11.517000             
0.086000              0.002372              10.642000             
0.086000              0.002380              9.802000              
0.086000              0.002388              8.997000              
0.086000              0.002396              8.226000              
0.086000              0.002404              7.490000              
0.086000              0.002412              6.789000              
0.086000              0.002420              6.122000              
0.086000              0.002428              5.490000              
0.086000              0.002436              4.894000              
0.086000              0.002444              4.332000              
0.086000              0.002452              3.805000              
0.086000              0.002460              3.314000              
0.086000              0.002468              2.857000              
0.086000              0.002476              2.436000              
0.086000              0.002484              2.051000              
0.086000              0.002492              1.701000              
0.086000              0.002500              1.386000              
0.086000              0.002508              1.107000              
0.086000              0.002516              0.863000              
0.086000              0.002524              0.655000              
0.086000              0.002532              0.483000              
0.086000              0.002540              0.347000              
0.086000              0.002548              0.247000              
0.086000              0.002556              0.182000              
0.086000              0.002564              0.154000              
0.086000              0.002572              0.161000              
0.086000              0.002580              0.205000              
0.086000              0.002588              0.285000              
0.086000              0.002596              0.401000              
0.086000              0.002604              0.553000              
0.086000              0.002612              0.742000              
0.086000              0.002620              0.967000              
0.086000              0.002628              1.228000              
0.086000              0.002636              1.526000              
0.086000              0.002644              1.860000              
0.086000              0.002652              2.231000              
0.086000              0.002660              2.638000              
0.086000              0.002668              3.082000              
0.086000              0.002676              3.563000              
0.086000              0.002684              4.081000              
0.086000              0.002692              4.635000              
0.086000              0.002700              5.227000              
0.086000              0.002708              5.855000              
0.086000              0.002716              6.520000              
0.086000              0.002724              7.222000              
0.086000              0.002732              7.961000              
0.086000              0.002740              8.737000              
0.086000              0.002748              9.550000              
0.086000              0.002756              10.401000             
0.086000              0.002764              11.289000             
0.086000              0.002772              12.214000             
0.086000              0.002780              13.176000             
0.086000              0.002788              14.175000             
0.086000              0.002796              15.212000             
0.086000              0.002804              16.287000             
0.086000              0.002812              17.399000             
0.086000              0.002820              18.548000             
0.086000              0.002828              19.735000             
0.086000              0.002836              20.960000             
0.086000              0.002844              22.223000             
0.086000              0.002852              23.523000             
0.086000              0.002860              24.861000             
0.086000              0.002868              26.237000             
0.086000              0.002876              27.650000             
0.086000              0.002884              29.102000             
0.086000              0.002892              30.592000             
0.086500              0.002100              58.432000             
0.086500              0.002108              56.483000             
0.086500              0.002116              54.566000             
0.086500              0.002124              52.682000             
0.086500              0.002132              50.830000             
0.086500              0.002140              49.010000             
0.086500              0.002148              47.222000             
0.086500              0.002156              45.467000             
0.086500              0.002164              43.744000             
0.086500              0.002172              42.053000             
0.086500              0.002180              40.395000             
0.086500              0.002188              38.770000             
0.086500              0.002196              37.177000             
0.086500              0.002204              35.617000             
0.086500              0.002212              34.089000             
0.086500              0.002220              32.595000             
0.086500              0.002228              31.133000             
0.086500              0.002236              29.704000             
0.086500              0.002244              28.308000             
0.086500              0.002252              26.945000             
0.086500              0.002260              25.616000             
0.086500              0.002268              24.319000             
0.086500              0.002276              23.056000             
0.086500              0.002284              21.826000             
0.086500              0.002292              20.630000             
0.086500              0.002300              19.467000             
0.086500              0.002308              18.337000             
0.086500              0.002316              17.242000             
0.086500              0.002324              16.180000             
0.086500              0.002332              15.152000             
0.086500              0.002340              14.157000             
0.086500              0.002348              13.197000             
0.086500              0.002356              12.271000             
0.086500              0.002364              11.378000             
0.086500              0.002372              10.520000             
0.086500              0.002380              9.696000              
0.086500              0.002388              8.907000              
0.086500              0.002396              8.152000              
0.086500              0.002404              7.431000              
0.086500              0.002412              6.745000              
0.086500              0.002420              6.093000              
0.086500              0.002428              5.476000              
0.086500              0.002436              4.894000              
0.086500              0.002444              4.347000              
0.086500              0.002452              3.834000              
0.086500              0.002460              3.356000              
0.086500              0.002468              2.914000              
0.086500              0.002476              2.506000              
0.086500              0.002484              2.134000              
0.086500              0.002492              1.797000              
0.086500              0.002500              1.495000              
0.086500              0.002508              1.228000              
0.086500              0.002516              0.997000              
0.086500              0.002524              0.801000              
0.086500              0.002532              0.641000              
0.086500              0.002540              0.517000              
0.086500              0.002548              0.428000              
0.086500              0.002556              0.374000              
0.086500              0.002564              0.357000              
0.086500              0.002572              0.375000              
0.086500              0.002580              0.429000              
0.086500              0.002588              0.519000              
0.086500              0.002596              0.645000              
0.086500              0.002604              0.807000              
0.086500              0.002612              1.005000              
0.086500              0.002620              1.239000              
0.086500              0.002628              1.510000              
0.086500              0.002636              1.816000              
0.086500              0.002644              2.159000              
0.086500              0.002652              2.538000              
0.086500              0.002660              2.954000              
0.086500              0.002668              3.406000              
0.086500              0.002676              3.895000              
0.086500              0.002684              4.420000              
0.086500              0.002692              4.981000              
0.086500              0.002700              5.579000              
0.086500              0.002708              6.214000              
0.086500              0.002716              6.886000              
0.086500              0.002724              7.594000              
0.086500              0.002732              8.339000              
0.086500              0.002740              9.121000              
0.086500              0.002748              9.940000              
0.086500              0.002756              10.796000             
0.086500              0.002764              11.689000             
0.086500              0.002772              12.618000             
0.086500              0.002780              13.585000             
0.086500              0.002788              14.589000             
0.086500              0.002796              15.630000             
0.086500              0.002804              16.709000             
0.086500              0.002812              17.825000             
0.086500              0.002820              18.978000             
0.086500              0.002828              20.168000             
0.086500              0.002836              21.396000             
0.086500              0.002844              22.661000             
0.086500              0.002852              23.964000             
0.086500              0.002860              25.305000             
0.086500              0.002868              26.683000             
0.086500              0.002876              28.099000             
0.086500              0.002884              29.552000             
0.086500              0.002892              31.043000             
0.087000              0.002100              57.726000             
0.087000              0.002108              55.800000             
0.087000              0.002116              53.905000             
0.087000              0.002124              52.043000             
0.087000              0.002132              50.212000             
0.087000              0.002140              48.414000             
0.087000              0.002148              46.648000             
0.087000              0.002156              44.914000             
0.087000              0.002164              43.212000             
0.087000              0.002172              41.543000             
0.087000              0.002180              39.906000             
0.087000              0.002188              38.301000             
0.087000              0.002196              36.729000             
0.087000              0.002204              35.189000             
0.087000              0.002212              33.682000             
0.087000              0.002220              32.208000             
0.087000              0.002228              30.766000             
0.087000              0.002236              29.357000             
0.087000              0.002244              27.981000             
0.087000              0.002252              26.638000             
0.087000              0.002260              25.327000             
0.087000              0.002268              24.050000             
0.087000              0.002276              22.806000             
0.087000              0.002284              21.595000             
0.087000              0.002292              20.417000             
0.087000              0.002300              19.272000             
0.087000              0.002308              18.161000             
0.087000              0.002316              17.084000             
0.087000              0.002324              16.039000             
0.087000              0.002332              15.029000             
0.087000              0.002340              14.052000             
0.087000              0.002348              13.109000             
0.087000              0.002356              12.199000             
0.087000              0.002364              11.324000             
0.087000              0.002372              10.482000             
0.087000              0.002380              9.675000              
0.087000              0.002388              8.902000              
0.087000              0.002396              8.162000              
0.087000              0.002404              7.457000              
0.087000              0.002412              6.787000              
0.087000              0.002420              6.150000              
0.087000              0.002428              5.548000              
0.087000              0.002436              4.981000              
0.087000              0.002444              4.448000              
0.087000              0.002452              3.950000              
0.087000              0.002460              3.487000              
0.087000              0.002468              3.058000              
0.087000              0.002476              2.664000              
0.087000              0.002484              2.305000              
0.087000              0.002492              1.981000              
0.087000              0.002500              1.692000              
0.087000              0.002508              1.438000              
0.087000              0.002516              1.220000              
0.087000              0.002524              1.036000              
0.087000              0.002532              0.888000              
0.087000              0.002540              0.775000              
0.087000              0.002548              0.698000              
0.087000              0.002556              0.656000              
0.087000              0.002564              0.649000              
0.087000              0.002572              0.679000              
0.087000              0.002580              0.743000              
0.087000              0.002588              0.844000              
0.087000              0.002596              0.980000              
0.087000              0.002604              1.152000              
0.087000              0.002612              1.359000              
0.087000              0.002620              1.603000              
0.087000              0.002628              1.883000              
0.087000              0.002636              2.198000              
0.087000              0.002644              2.550000              
0.087000              0.002652              2.937000              
0.087000              0.002660              3.361000              
0.087000              0.002668              3.821000              
0.087000              0.002676              4.317000              
0.087000              0.002684              4.850000              
0.087000              0.002692              5.418000              
0.087000              0.002700              6.024000              
0.087000              0.002708              6.665000              
0.087000              0.002716              7.343000              
0.087000              0.002724              8.058000              
0.087000              0.002732              8.809000              
0.087000              0.002740              9.597000              
0.087000              0.002748              10.421000             
0.087000              0.002756              11.282000             
0.087000              0.002764              12.180000             
0.087000              0.002772              13.115000             
0.087000              0.002780              14.087000             
0.087000              0.002788              15.095000             
0.087000              0.002796              16.140000             
0.087000              0.002804              17.223000             
0.087000              0.002812              18.342000             
0.087000              0.002820              19.499000             
0.087000              0.002828              20.692000             
0.087000              0.002836              21.923000             
0.087000              0.002844              23.192000             
0.087000              0.002852              24.497000             
0.087000              0.002860              25.840000             
0.087000              0.002868              27.220000             
0.087000              0.002876              28.638000             
0.087000              0.002884              30.094000             
0.087000              0.002892              31.586000             
0.087500              0.002100              57.092000             
0.087500              0.002108              55.189000             
0.087500              0.002116              53.317000             
0.087500              0.002124              51.477000             
0.087500              0.002132              49.669000             
0.087500              0.002140              47.892000             
0.087500              0.002148              46.148000             
0.087500              0.002156              44.436000             
0.087500              0.002164              42.756000             
0.087500              0.002172              41.108000             
0.087500              0.002180              39.493000             
0.087500              0.002188              37.909000             
0.087500              0.002196              36.358000             
0.087500              0.002204              34.840000             
0.087500              0.002212              33.353000             
0.087500              0.002220              31.899000             
0.087500              0.002228              30.478000             
0.087500              0.002236              29.089000             
0.087500              0.002244              27.733000             
0.087500              0.002252              26.410000             
0.087500              0.002260              25.119000             
0.087500              0.002268              23.861000             
0.087500              0.002276              22.636000             
0.087500              0.002284              21.444000             
0.087500              0.002292              20.286000             
0.087500              0.002300              19.160000             
0.087500              0.002308              18.067000             
0.087500              0.002316              17.008000             
0.087500              0.002324              15.982000             
0.087500              0.002332              14.989000             
0.087500              0.002340              14.030000             
0.087500              0.002348              13.104000             
0.087500              0.002356              12.212000             
0.087500              0.002364              11.354000             
0.087500              0.002372              10.529000             
0.087500              0.002380              9.738000              
0.087500              0.002388              8.981000              
0.087500              0.002396              8.258000              
0.087500              0.002404              7.569000              
0.087500              0.002412              6.914000              
0.087500              0.002420              6.294000              
0.087500              0.002428              5.707000              
0.087500              0.002436              5.155000              
0.087500              0.002444              4.637000              
0.087500              0.002452              4.153000              
0.087500              0.002460              3.704000              
0.087500              0.002468              3.290000              
0.087500              0.002476              2.910000              
0.087500              0.002484              2.564000              
0.087500              0.002492              2.254000              
0.087500              0.002500              1.978000              
0.087500              0.002508              1.737000              
0.087500              0.002516              1.531000              
0.087500              0.002524              1.360000              
0.087500              0.002532              1.224000              
0.087500              0.002540              1.124000              
0.087500              0.002548              1.058000              
0.087500              0.002556              1.027000              
0.087500              0.002564              1.032000              
0.087500              0.002572              1.072000              
0.087500              0.002580              1.148000              
0.087500              0.002588              1.259000              
0.087500              0.002596              1.405000              
0.087500              0.002604              1.587000              
0.087500              0.002612              1.804000              
0.087500              0.002620              2.058000              
0.087500              0.002628              2.346000              
0.087500              0.002636              2.671000              
0.087500              0.002644              3.031000              
0.087500              0.002652              3.427000              
0.087500              0.002660              3.859000              
0.087500              0.002668              4.327000              
0.087500              0.002676              4.831000              
0.087500              0.002684              5.371000              
0.087500              0.002692              5.948000              
0.087500              0.002700              6.560000              
0.087500              0.002708              7.208000              
0.087500              0.002716              7.893000              
0.087500              0.002724              8.614000              
0.087500              0.002732              9.371000              
0.087500              0.002740              10.165000             
0.087500              0.002748              10.995000             
0.087500              0.002756              11.861000             
0.087500              0.002764              12.764000             
0.087500              0.002772              13.704000             
0.087500              0.002780              14.680000             
0.087500              0.002788              15.693000             
0.087500              0.002796              16.742000             
0.087500              0.002804              17.829000             
0.087500              0.002812              18.952000             
0.087500              0.002820              20.112000             
0.087500              0.002828              21.309000             
0.087500              0.002836              22.543000             
0.087500              0.002844              23.814000             
0.087500              0.002852              25.122000             
0.087500              0.002860              26.467000             
0.087500              0.002868              27.850000             
0.087500              0.002876              29.269000             
0.087500              0.002884              30.726000             
0.087500              0.002892              32.221000             
0.088000              0.002100              56.531000             
0.088000              0.002108              54.650000             
0.088000              0.002116              52.801000             
0.088000              0.002124              50.984000             
0.088000              0.002132              49.199000             
0.088000              0.002140              47.445000             
0.088000              0.002148              45.723000             
0.088000              0.002156              44.034000             
0.088000              0.002164              42.376000             
0.088000              0.002172              40.750000             
0.088000              0.002180              39.156000             
0.088000              0.002188              37.594000             
0.088000              0.002196              36.065000             
0.088000              0.002204              34.567000             
0.088000              0.002212              33.102000             
0.088000              0.002220              31.669000             
0.088000              0.002228              30.269000             
0.088000              0.002236              28.900000             
0.088000              0.002244              27.565000             
0.088000              0.002252              26.262000             
0.088000              0.002260              24.991000             
0.088000              0.002268              23.753000             
0.088000              0.002276              22.548000             
0.088000              0.002284              21.375000             
0.088000              0.002292              20.236000             
0.088000              0.002300              19.129000             
0.088000              0.002308              18.056000             
0.088000              0.002316              17.015000             
0.088000              0.002324              16.007000             
0.088000              0.002332              15.033000             
0.088000              0.002340              14.092000             
0.088000              0.002348              13.184000             
0.088000              0.002356              12.309000             
0.088000              0.002364              11.468000             
0.088000              0.002372              10.661000             
0.088000              0.002380              9.887000              
0.088000              0.002388              9.147000              
0.088000              0.002396              8.440000              
0.088000              0.002404              7.767000              
0.088000              0.002412              7.128000              
0.088000              0.002420              6.523000              
0.088000              0.002428              5.952000              
0.088000              0.002436              5.415000              
0.088000              0.002444              4.913000              
0.088000              0.002452              4.444000              
0.088000              0.002460              4.009000              
0.088000              0.002468              3.609000              
0.088000              0.002476              3.243000              
0.088000              0.002484              2.912000              
0.088000              0.002492              2.615000              
0.088000              0.002500              2.353000              
0.088000              0.002508              2.125000              
0.088000              0.002516              1.932000              
0.088000              0.002524              1.774000              
0.088000              0.002532              1.650000              
0.088000              0.002540              1.562000              
0.088000              0.002548              1.508000              
0.088000              0.002556              1.489000              
0.088000              0.002564              1.505000              
0.088000              0.002572              1.556000              
0.088000              0.002580              1.643000              
0.088000              0.002588              1.764000              
0.088000              0.002596              1.921000              
0.088000              0.002604              2.113000              
0.088000              0.002612              2.340000              
0.088000              0.002620              2.603000              
0.088000              0.002628              2.901000              
0.088000              0.002636              3.235000              
0.088000              0.002644              3.604000              
0.088000              0.002652              4.009000              
0.088000              0.002660              4.449000              
0.088000              0.002668              4.926000              
0.088000              0.002676              5.437000              
0.088000              0.002684              5.985000              
0.088000              0.002692              6.568000              
0.088000              0.002700              7.188000              
0.088000              0.002708              7.843000              
0.088000              0.002716              8.534000              
0.088000              0.002724              9.262000              
0.088000              0.002732              10.025000             
0.088000              0.002740              10.824000             
0.088000              0.002748              11.660000             
0.088000              0.002756              12.532000             
0.088000              0.002764              13.440000             
0.088000              0.002772              14.384000             
0.088000              0.002780              15.365000             
0.088000              0.002788              16.382000             
0.088000              0.002796              17.436000             
0.088000              0.002804              18.526000             
0.088000              0.002812              19.653000             
0.088000              0.002820              20.817000             
0.088000              0.002828              22.017000             
0.088000              0.002836              23.254000             
0.088000              0.002844              24.528000             
0.088000              0.002852              25.838000             
0.088000              0.002860              27.186000             
0.088000              0.002868              28.571000             
0.088000              0.002876              29.992000             
0.088000              0.002884              31.451000             
0.088000              0.002892              32.947000             
0.088500              0.002100              56.041000             
0.088500              0.002108              54.184000             
0.088500              0.002116              52.359000             
0.088500              0.002124              50.565000             
0.088500              0.002132              48.803000             
0.088500              0.002140              47.072000             
0.088500              0.002148              45.373000             
0.088500              0.002156              43.706000             
0.088500              0.002164              42.071000             
0.088500              0.002172              40.467000             
0.088500              0.002180              38.896000             
0.088500              0.002188              37.356000             
0.088500              0.002196              35.848000             
0.088500              0.002204              34.373000             
0.088500              0.002212              32.929000             
0.088500              0.002220              31.517000             
0.088500              0.002228              30.138000             
0.088500              0.002236              28.791000             
0.088500              0.002244              27.476000             
0.088500              0.002252              26.193000             
0.088500              0.002260              24.943000             
0.088500              0.002268              23.726000             
0.088500              0.002276              22.540000             
0.088500              0.002284              21.388000             
0.088500              0.002292              20.268000             
0.088500              0.002300              19.181000             
0.088500              0.002308              18.126000             
0.088500              0.002316              17.105000             
0.088500              0.002324              16.116000             
0.088500              0.002332              15.160000             
0.088500              0.002340              14.237000             
0.088500              0.002348              13.347000             
0.088500              0.002356              12.491000             
0.088500              0.002364              11.668000             
0.088500              0.002372              10.877000             
0.088500              0.002380              10.121000             
0.088500              0.002388              9.397000              
0.088500              0.002396              8.708000              
0.088500              0.002404              8.051000              
0.088500              0.002412              7.429000              
0.088500              0.002420              6.840000              
0.088500              0.002428              6.285000              
0.088500              0.002436              5.763000              
0.088500              0.002444              5.276000              
0.088500              0.002452              4.822000              
0.088500              0.002460              4.402000              
0.088500              0.002468              4.017000              
0.088500              0.002476              3.665000              
0.088500              0.002484              3.348000              
0.088500              0.002492              3.065000              
0.088500              0.002500              2.816000              
0.088500              0.002508              2.602000              
0.088500              0.002516              2.422000              
0.088500              0.002524              2.277000              
0.088500              0.002532              2.166000              
0.088500              0.002540              2.089000              
0.088500              0.002548              2.048000              
0.088500              0.002556              2.041000              
0.088500              0.002564              2.068000              
0.088500              0.002572              2.131000              
0.088500              0.002580              2.228000              
0.088500              0.002588              2.361000              
0.088500              0.002596              2.528000              
0.088500              0.002604              2.730000              
0.088500              0.002612              2.968000              
0.088500              0.002620              3.240000              
0.088500              0.002628              3.548000              
0.088500              0.002636              3.891000              
0.088500              0.002644              4.269000              
0.088500              0.002652              4.682000              
0.088500              0.002660              5.131000              
0.088500              0.002668              5.616000              
0.088500              0.002676              6.135000              
0.088500              0.002684              6.691000              
0.088500              0.002692              7.281000              
0.088500              0.002700              7.908000              
0.088500              0.002708              8.570000              
0.088500              0.002716              9.268000              
0.088500              0.002724              10.002000             
0.088500              0.002732              10.771000             
0.088500              0.002740              11.577000             
0.088500              0.002748              12.418000             
0.088500              0.002756              13.295000             
0.088500              0.002764              14.208000             
0.088500              0.002772              15.158000             
0.088500              0.002780              16.143000             
0.088500              0.002788              17.165000             
0.088500              0.002796              18.223000             
0.088500              0.002804              19.317000             
0.088500              0.002812              20.447000             
0.088500              0.002820              21.614000             
0.088500              0.002828              22.818000             
0.088500              0.002836              24.057000             
0.088500              0.002844              25.334000             
0.088500              0.002852              26.647000             
0.088500              0.002860              27.997000             
0.088500              0.002868              29.383000             
0.088500              0.002876              30.807000             
0.088500              0.002884              32.267000             
0.088500              0.002892              33.764000             
0.089000              0.002100              55.624000             
0.089000              0.002108              53.791000             
0.089000              0.002116              51.990000             
0.089000              0.002124              50.219000             
0.089000              0.002132              48.481000             
0.089000              0.002140              46.774000             
0.089000              0.002148              45.098000             
0.089000              0.002156              43.454000             
0.089000              0.002164              41.842000             
0.089000              0.002172              40.261000             
0.089000              0.002180              38.712000             
0.089000              0.002188              37.195000             
0.089000              0.002196              35.709000             
0.089000              0.002204              34.256000             
0.089000              0.002212              32.834000             
0.089000              0.002220              31.444000             
0.089000              0.002228              30.086000             
0.089000              0.002236              28.761000             
0.089000              0.002244              27.467000             
0.089000              0.002252              26.205000             
0.089000              0.002260              24.976000             
0.089000              0.002268              23.779000             
0.089000              0.002276              22.614000             
0.089000              0.002284              21.482000             
0.089000              0.002292              20.382000             
0.089000              0.002300              19.314000             
0.089000              0.002308              18.279000             
0.089000              0.002316              17.277000             
0.089000              0.002324              16.307000             
0.089000              0.002332              15.370000             
0.089000              0.002340              14.466000             
0.089000              0.002348              13.595000             
0.089000              0.002356              12.757000             
0.089000              0.002364              11.951000             
0.089000              0.002372              11.179000             
0.089000              0.002380              10.440000             
0.089000              0.002388              9.734000              
0.089000              0.002396              9.061000              
0.089000              0.002404              8.422000              
0.089000              0.002412              7.816000              
0.089000              0.002420              7.243000              
0.089000              0.002428              6.704000              
0.089000              0.002436              6.198000              
0.089000              0.002444              5.726000              
0.089000              0.002452              5.288000              
0.089000              0.002460              4.883000              
0.089000              0.002468              4.513000              
0.089000              0.002476              4.176000              
0.089000              0.002484              3.873000              
0.089000              0.002492              3.604000              
0.089000              0.002500              3.369000              
0.089000              0.002508              3.168000              
0.089000              0.002516              3.001000              
0.089000              0.002524              2.869000              
0.089000              0.002532              2.771000              
0.089000              0.002540              2.707000              
0.089000              0.002548              2.678000              
0.089000              0.002556              2.682000              
0.089000              0.002564              2.722000              
0.089000              0.002572              2.796000              
0.089000              0.002580              2.905000              
0.089000              0.002588              3.048000              
0.089000              0.002596              3.226000              
0.089000              0.002604              3.439000              
0.089000              0.002612              3.686000              
0.089000              0.002620              3.968000              
0.089000              0.002628              4.286000              
0.089000              0.002636              4.638000              
0.089000              0.002644              5.025000              
0.089000              0.002652              5.448000              
0.089000              0.002660              5.905000              
0.089000              0.002668              6.398000              
0.089000              0.002676              6.925000              
0.089000              0.002684              7.488000              
0.089000              0.002692              8.087000              
0.089000              0.002700              8.720000              
0.089000              0.002708              9.390000              
0.089000              0.002716              10.094000             
0.089000              0.002724              10.834000             
0.089000              0.002732              11.610000             
0.089000              0.002740              12.421000             
0.089000              0.002748              13.268000             
0.089000              0.002756              14.151000             
0.089000              0.002764              15.069000             
0.089000              0.002772              16.023000             
0.089000              0.002780              17.014000             
0.089000              0.002788              18.040000             
0.089000              0.002796              19.102000             
0.089000              0.002804              20.200000             
0.089000              0.002812              21.334000             
0.089000              0.002820              22.504000             
0.089000              0.002828              23.711000             
0.089000              0.002836              24.953000             
0.089000              0.002844              26.232000             
0.089000              0.002852              27.548000             
0.089000              0.002860              28.900000             
0.089000              0.002868              30.289000             
0.089000              0.002876              31.714000             
0.089000              0.002884              33.175000             
0.089000              0.002892              34.674000             
0.089500              0.002100              55.280000             
0.089500              0.002108              53.471000             
0.089500              0.002116              51.694000             
0.089500              0.002124              49.948000             
0.089500              0.002132              48.233000             
0.089500              0.002140              46.550000             
0.089500              0.002148              44.898000             
0.089500              0.002156              43.277000             
0.089500              0.002164              41.688000             
0.089500              0.002172              40.131000             
0.089500              0.002180              38.605000             
0.089500              0.002188              37.111000             
0.089500              0.002196              35.648000             
0.089500              0.002204              34.217000             
0.089500              0.002212              32.818000             
0.089500              0.002220              31.450000             
0.089500              0.002228              30.114000             
0.089500              0.002236              28.810000             
0.089500              0.002244              27.538000             
0.089500              0.002252              26.298000             
0.089500              0.002260              25.090000             
0.089500              0.002268              23.913000             
0.089500              0.002276              22.769000             
0.089500              0.002284              21.658000             
0.089500              0.002292              20.578000             
0.089500              0.002300              19.530000             
0.089500              0.002308              18.515000             
0.089500              0.002316              17.533000             
0.089500              0.002324              16.583000             
0.089500              0.002332              15.665000             
0.089500              0.002340              14.780000             
0.089500              0.002348              13.927000             
0.089500              0.002356              13.107000             
0.089500              0.002364              12.320000             
0.089500              0.002372              11.566000             
0.089500              0.002380              10.845000             
0.089500              0.002388              10.156000             
0.089500              0.002396              9.501000              
0.089500              0.002404              8.878000              
0.089500              0.002412              8.289000              
0.089500              0.002420              7.733000              
0.089500              0.002428              7.210000              
0.089500              0.002436              6.721000              
0.089500              0.002444              6.265000              
0.089500              0.002452              5.842000              
0.089500              0.002460              5.453000              
0.089500              0.002468              5.097000              
0.089500              0.002476              4.775000              
0.089500              0.002484              4.486000              
0.089500              0.002492              4.232000              
0.089500              0.002500              4.011000              
0.089500              0.002508              3.824000              
0.089500              0.002516              3.671000              
0.089500              0.002524              3.551000              
0.089500              0.002532              3.466000              
0.089500              0.002540              3.415000              
0.089500              0.002548              3.398000              
0.089500              0.002556              3.415000              
0.089500              0.002564              3.466000              
0.089500              0.002572              3.552000              
0.089500              0.002580              3.672000              
0.089500              0.002588              3.826000              
0.089500              0.002596              4.015000              
0.089500              0.002604              4.238000              
0.089500              0.002612              4.496000              
0.089500              0.002620              4.788000              
0.089500              0.002628              5.115000              
0.089500              0.002636              5.477000              
0.089500              0.002644              5.874000              
0.089500              0.002652              6.305000              
0.089500              0.002660              6.771000              
0.089500              0.002668              7.272000              
0.089500              0.002676              7.808000              
0.089500              0.002684              8.379000              
0.089500              0.002692              8.985000              
0.089500              0.002700              9.626000              
0.089500              0.002708              10.302000             
0.089500              0.002716              11.013000             
0.089500              0.002724              11.760000             
0.089500              0.002732              12.541000             
0.089500              0.002740              13.359000             
0.089500              0.002748              14.211000             
0.089500              0.002756              15.099000             
0.089500              0.002764              16.023000             
0.089500              0.002772              16.982000             
0.089500              0.002780              17.977000             
0.089500              0.002788              19.007000             
0.089500              0.002796              20.073000             
0.089500              0.002804              21.175000             
0.089500              0.002812              22.313000             
0.089500              0.002820              23.487000             
0.089500              0.002828              24.696000             
0.089500              0.002836              25.942000             
0.089500              0.002844              27.224000             
0.089500              0.002852              28.541000             
0.089500              0.002860              29.896000             
0.089500              0.002868              31.286000             
0.089500              0.002876              32.713000             
0.089500              0.002884              34.176000             
0.089500              0.002892              35.676000             
0.090000              0.002100              55.008000             
0.090000              0.002108              53.224000             
0.090000              0.002116              51.471000             
0.090000              0.002124              49.750000             
0.090000              0.002132              48.060000             
0.090000              0.002140              46.401000             
0.090000              0.002148              44.773000             
0.090000              0.002156              43.177000             
0.090000              0.002164              41.611000             
0.090000              0.002172              40.078000             
0.090000              0.002180              38.575000             
0.090000              0.002188              37.104000             
0.090000              0.002196              35.664000             
0.090000              0.002204              34.256000             
0.090000              0.002212              32.880000             
0.090000              0.002220              31.534000             
0.090000              0.002228              30.221000             
0.090000              0.002236              28.939000             
0.090000              0.002244              27.689000             
0.090000              0.002252              26.470000             
0.090000              0.002260              25.284000             
0.090000              0.002268              24.129000             
0.090000              0.002276              23.006000             
0.090000              0.002284              21.915000             
0.090000              0.002292              20.856000             
0.090000              0.002300              19.829000             
0.090000              0.002308              18.834000             
0.090000              0.002316              17.872000             
0.090000              0.002324              16.941000             
0.090000              0.002332              16.043000             
0.090000              0.002340              15.177000             
0.090000              0.002348              14.344000             
0.090000              0.002356              13.543000             
0.090000              0.002364              12.774000             
0.090000              0.002372              12.038000             
0.090000              0.002380              11.335000             
0.090000              0.002388              10.664000             
0.090000              0.002396              10.027000             
0.090000              0.002404              9.422000              
0.090000              0.002412              8.849000              
0.090000              0.002420              8.310000              
0.090000              0.002428              7.804000              
0.090000              0.002436              7.331000              
0.090000              0.002444              6.891000              
0.090000              0.002452              6.484000              
0.090000              0.002460              6.110000              
0.090000              0.002468              5.770000              
0.090000              0.002476              5.463000              
0.090000              0.002484              5.189000              
0.090000              0.002492              4.949000              
0.090000              0.002500              4.742000              
0.090000              0.002508              4.569000              
0.090000              0.002516              4.429000              
0.090000              0.002524              4.324000              
0.090000              0.002532              4.252000              
0.090000              0.002540              4.213000              
0.090000              0.002548              4.209000              
0.090000              0.002556              4.238000              
0.090000              0.002564              4.302000              
0.090000              0.002572              4.399000              
0.090000              0.002580              4.531000              
0.090000              0.002588              4.696000              
0.090000              0.002596              4.896000              
0.090000              0.002604              5.130000              
0.090000              0.002612              5.398000              
0.090000              0.002620              5.700000              
0.090000              0.002628              6.037000              
0.090000              0.002636              6.408000              
0.090000              0.002644              6.814000              
0.090000              0.002652              7.254000              
0.090000              0.002660              7.729000              
0.090000              0.002668              8.239000              
0.090000              0.002676              8.783000              
0.090000              0.002684              9.361000              
0.090000              0.002692              9.975000              
0.090000              0.002700              10.623000             
0.090000              0.002708              11.306000             
0.090000              0.002716              12.025000             
0.090000              0.002724              12.778000             
0.090000              0.002732              13.566000             
0.090000              0.002740              14.389000             
0.090000              0.002748              15.247000             
0.090000              0.002756              16.141000             
0.090000              0.002764              17.070000             
0.090000              0.002772              18.034000             
0.090000              0.002780              19.033000             
0.090000              0.002788              20.068000             
0.090000              0.002796              21.138000             
0.090000              0.002804              22.244000             
0.090000              0.002812              23.385000             
0.090000              0.002820              24.562000             
0.090000              0.002828              25.775000             
0.090000              0.002836              27.023000             
0.090000              0.002844              28.307000             
0.090000              0.002852              29.628000             
0.090000              0.002860              30.984000             
0.090000              0.002868              32.376000             
0.090000              0.002876              33.804000             
0.090000              0.002884              35.269000             
0.090000              0.002892              36.770000             
0.090500              0.002100              54.809000             
0.090500              0.002108              53.050000             
0.090500              0.002116              51.323000             
0.090500              0.002124              49.626000             
0.090500              0.002132              47.961000             
0.090500              0.002140              46.327000             
0.090500              0.002148              44.723000             
0.090500              0.002156              43.151000             
0.090500              0.002164              41.610000             
0.090500              0.002172              40.101000             
0.090500              0.002180              38.622000             
0.090500              0.002188              37.175000             
0.090500              0.002196              35.759000             
0.090500              0.002204              34.374000             
0.090500              0.002212              33.020000             
0.090500              0.002220              31.698000             
0.090500              0.002228              30.407000             
0.090500              0.002236              29.148000             
0.090500              0.002244              27.920000             
0.090500              0.002252              26.724000             
0.090500              0.002260              25.559000             
0.090500              0.002268              24.426000             
0.090500              0.002276              23.324000             
0.090500              0.002284              22.255000             
0.090500              0.002292              21.217000             
0.090500              0.002300              20.211000             
0.090500              0.002308              19.236000             
0.090500              0.002316              18.294000             
0.090500              0.002324              17.384000             
0.090500              0.002332              16.505000             
0.090500              0.002340              15.659000             
0.090500              0.002348              14.845000             
0.090500              0.002356              14.063000             
0.090500              0.002364              13.313000             
0.090500              0.002372              12.596000             
0.090500              0.002380              11.911000             
0.090500              0.002388              11.259000             
0.090500              0.002396              10.639000             
0.090500              0.002404              10.052000             
0.090500              0.002412              9.497000              
0.090500              0.002420              8.975000              
0.090500              0.002428              8.485000              
0.090500              0.002436              8.029000              
0.090500              0.002444              7.605000              
0.090500              0.002452              7.214000              
0.090500              0.002460              6.856000              
0.090500              0.002468              6.531000              
0.090500              0.002476              6.239000              
0.090500              0.002484              5.981000              
0.090500              0.002492              5.755000              
0.090500              0.002500              5.563000              
0.090500              0.002508              5.404000              
0.090500              0.002516              5.278000              
0.090500              0.002524              5.186000              
0.090500              0.002532              5.127000              
0.090500              0.002540              5.102000              
0.090500              0.002548              5.111000              
0.090500              0.002556              5.152000              
0.090500              0.002564              5.228000              
0.090500              0.002572              5.337000              
0.090500              0.002580              5.480000              
0.090500              0.002588              5.657000              
0.090500              0.002596              5.868000              
0.090500              0.002604              6.113000              
0.090500              0.002612              6.392000              
0.090500              0.002620              6.704000              
0.090500              0.002628              7.051000              
0.090500              0.002636              7.432000              
0.090500              0.002644              7.847000              
0.090500              0.002652              8.296000              
0.090500              0.002660              8.780000              
0.090500              0.002668              9.298000              
0.090500              0.002676              9.850000              
0.090500              0.002684              10.437000             
0.090500              0.002692              11.058000             
0.090500              0.002700              11.714000             
0.090500              0.002708              12.404000             
0.090500              0.002716              13.129000             
0.090500              0.002724              13.889000             
0.090500              0.002732              14.683000             
0.090500              0.002740              15.512000             
0.090500              0.002748              16.377000             
0.090500              0.002756              17.275000             
0.090500              0.002764              18.209000             
0.090500              0.002772              19.178000             
0.090500              0.002780              20.182000             
0.090500              0.002788              21.221000             
0.090500              0.002796              22.296000             
0.090500              0.002804              23.405000             
0.090500              0.002812              24.550000             
0.090500              0.002820              25.731000             
0.090500              0.002828              26.946000             
0.090500              0.002836              28.197000             
0.090500              0.002844              29.484000             
0.090500              0.002852              30.807000             
0.090500              0.002860              32.165000             
0.090500              0.002868              33.559000             
0.090500              0.002876              34.989000             
0.090500              0.002884              36.454000             
0.090500              0.002892              37.956000             
0.091000              0.002100              54.682000             
0.091000              0.002108              52.949000             
0.091000              0.002116              51.248000             
0.091000              0.002124              49.577000             
0.091000              0.002132              47.937000             
0.091000              0.002140              46.328000             
0.091000              0.002148              44.749000             
0.091000              0.002156              43.202000             
0.091000              0.002164              41.686000             
0.091000              0.002172              40.201000             
0.091000              0.002180              38.746000             
0.091000              0.002188              37.323000             
0.091000              0.002196              35.931000             
0.091000              0.002204              34.570000             
0.091000              0.002212              33.240000             
0.091000              0.002220              31.941000             
0.091000              0.002228              30.673000             
0.091000              0.002236              29.437000             
0.091000              0.002244              28.232000             
0.091000              0.002252              27.058000             
0.091000              0.002260              25.915000             
0.091000              0.002268              24.804000             
0.091000              0.002276              23.725000             
0.091000              0.002284              22.676000             
0.091000              0.002292              21.660000             
0.091000              0.002300              20.675000             
0.091000              0.002308              19.721000             
0.091000              0.002316              18.800000             
0.091000              0.002324              17.910000             
0.091000              0.002332              17.052000             
0.091000              0.002340              16.225000             
0.091000              0.002348              15.431000             
0.091000              0.002356              14.669000             
0.091000              0.002364              13.938000             
0.091000              0.002372              13.240000             
0.091000              0.002380              12.574000             
0.091000              0.002388              11.940000             
0.091000              0.002396              11.338000             
0.091000              0.002404              10.768000             
0.091000              0.002412              10.231000             
0.091000              0.002420              9.726000              
0.091000              0.002428              9.254000              
0.091000              0.002436              8.814000              
0.091000              0.002444              8.407000              
0.091000              0.002452              8.033000              
0.091000              0.002460              7.691000              
0.091000              0.002468              7.382000              
0.091000              0.002476              7.105000              
0.091000              0.002484              6.862000              
0.091000              0.002492              6.651000              
0.091000              0.002500              6.474000              
0.091000              0.002508              6.329000              
0.091000              0.002516              6.218000              
0.091000              0.002524              6.139000              
0.091000              0.002532              6.094000              
0.091000              0.002540              6.082000              
0.091000              0.002548              6.103000              
0.091000              0.002556              6.158000              
0.091000              0.002564              6.246000              
0.091000              0.002572              6.367000              
0.091000              0.002580              6.522000              
0.091000              0.002588              6.710000              
0.091000              0.002596              6.932000              
0.091000              0.002604              7.188000              
0.091000              0.002612              7.477000              
0.091000              0.002620              7.800000              
0.091000              0.002628              8.157000              
0.091000              0.002636              8.548000              
0.091000              0.002644              8.972000              
0.091000              0.002652              9.431000              
0.091000              0.002660              9.924000              
0.091000              0.002668              10.450000             
0.091000              0.002676              11.011000             
0.091000              0.002684              11.605000             
0.091000              0.002692              12.234000             
0.091000              0.002700              12.898000             
0.091000              0.002708              13.595000             
0.091000              0.002716              14.327000             
0.091000              0.002724              15.093000             
0.091000              0.002732              15.894000             
0.091000              0.002740              16.729000             
0.091000              0.002748              17.599000             
0.091000              0.002756              18.503000             
0.091000              0.002764              19.443000             
0.091000              0.002772              20.416000             
0.091000              0.002780              21.425000             
0.091000              0.002788              22.469000             
0.091000              0.002796              23.547000             
0.091000              0.002804              24.660000             
0.091000              0.002812              25.809000             
0.091000              0.002820              26.992000             
0.091000              0.002828              28.211000             
0.091000              0.002836              29.465000             
0.091000              0.002844              30.754000             
0.091000              0.002852              32.079000             
0.091000              0.002860              33.439000             
0.091000              0.002868              34.835000             
0.091000              0.002876              36.266000             
0.091000              0.002884              37.733000             
0.091000              0.002892              39.236000             
0.091500              0.002100              54.629000             
0.091500              0.002108              52.922000             
0.091500              0.002116              51.247000             
0.091500              0.002124              49.602000             
0.091500              0.002132              47.987000             
0.091500              0.002140              46.404000             
0.091500              0.002148              44.851000             
0.091500              0.002156              43.329000             
0.091500              0.002164              41.838000             
0.091500              0.002172              40.377000             
0.091500              0.002180              38.948000             
0.091500              0.002188              37.549000             
0.091500              0.002196              36.181000             
0.091500              0.002204              34.844000             
0.091500              0.002212              33.538000             
0.091500              0.002220              32.263000             
0.091500              0.002228              31.019000             
0.091500              0.002236              29.806000             
0.091500              0.002244              28.624000             
0.091500              0.002252              27.473000             
0.091500              0.002260              26.353000             
0.091500              0.002268              25.264000             
0.091500              0.002276              24.207000             
0.091500              0.002284              23.180000             
0.091500              0.002292              22.186000             
0.091500              0.002300              21.222000             
0.091500              0.002308              20.290000             
0.091500              0.002316              19.389000             
0.091500              0.002324              18.520000             
0.091500              0.002332              17.682000             
0.091500              0.002340              16.876000             
0.091500              0.002348              16.102000             
0.091500              0.002356              15.359000             
0.091500              0.002364              14.649000             
0.091500              0.002372              13.969000             
0.091500              0.002380              13.322000             
0.091500              0.002388              12.707000             
0.091500              0.002396              12.124000             
0.091500              0.002404              11.572000             
0.091500              0.002412              11.053000             
0.091500              0.002420              10.566000             
0.091500              0.002428              10.111000             
0.091500              0.002436              9.688000              
0.091500              0.002444              9.298000              
0.091500              0.002452              8.940000              
0.091500              0.002460              8.614000              
0.091500              0.002468              8.321000              
0.091500              0.002476              8.061000              
0.091500              0.002484              7.833000              
0.091500              0.002492              7.637000              
0.091500              0.002500              7.474000              
0.091500              0.002508              7.344000              
0.091500              0.002516              7.247000              
0.091500              0.002524              7.183000              
0.091500              0.002532              7.151000              
0.091500              0.002540              7.152000              
0.091500              0.002548              7.187000              
0.091500              0.002556              7.254000              
0.091500              0.002564              7.355000              
0.091500              0.002572              7.488000              
0.091500              0.002580              7.655000              
0.091500              0.002588              7.855000              
0.091500              0.002596              8.089000              
0.091500              0.002604              8.355000              
0.091500              0.002612              8.655000              
0.091500              0.002620              8.989000              
0.091500              0.002628              9.356000              
0.091500              0.002636              9.757000              
0.091500              0.002644              10.191000             
0.091500              0.002652              10.658000             
0.091500              0.002660              11.160000             
0.091500              0.002668              11.695000             
0.091500              0.002676              12.264000             
0.091500              0.002684              12.867000             
0.091500              0.002692              13.504000             
0.091500              0.002700              14.175000             
0.091500              0.002708              14.879000             
0.091500              0.002716              15.618000             
0.091500              0.002724              16.391000             
0.091500              0.002732              17.198000             
0.091500              0.002740              18.039000             
0.091500              0.002748              18.915000             
0.091500              0.002756              19.825000             
0.091500              0.002764              20.769000             
0.091500              0.002772              21.748000             
0.091500              0.002780              22.761000             
0.091500              0.002788              23.809000             
0.091500              0.002796              24.892000             
0.091500              0.002804              26.009000             
0.091500              0.002812              27.161000             
0.091500              0.002820              28.348000             
0.091500              0.002828              29.569000             
0.091500              0.002836              30.826000             
0.091500              0.002844              32.118000             
0.091500              0.002852              33.444000             
0.091500              0.002860              34.806000             
0.091500              0.002868              36.204000             
0.091500              0.002876              37.636000             
0.091500              0.002884              39.104000             
0.091500              0.002892              40.608000             
0.092000              0.002100              54.648000             
0.092000              0.002108              52.969000             
0.092000              0.002116              51.319000             
0.092000              0.002124              49.701000             
0.092000              0.002132              48.113000             
0.092000              0.002140              46.555000             
0.092000              0.002148              45.028000             
0.092000              0.002156              43.532000             
0.092000              0.002164              42.066000             
0.092000              0.002172              40.631000             
0.092000              0.002180              39.227000             
0.092000              0.002188              37.853000             
0.092000              0.002196              36.510000             
0.092000              0.002204              35.197000             
0.092000              0.002212              33.916000             
0.092000              0.002220              32.665000             
0.092000              0.002228              31.444000             
0.092000              0.002236              30.255000             
0.092000              0.002244              29.096000             
0.092000              0.002252              27.969000             
0.092000              0.002260              26.872000             
0.092000              0.002268              25.806000             
0.092000              0.002276              24.771000             
0.092000              0.002284              23.767000             
0.092000              0.002292              22.794000             
0.092000              0.002300              21.853000             
0.092000              0.002308              20.942000             
0.092000              0.002316              20.063000             
0.092000              0.002324              19.215000             
0.092000              0.002332              18.398000             
0.092000              0.002340              17.612000             
0.092000              0.002348              16.858000             
0.092000              0.002356              16.136000             
0.092000              0.002364              15.445000             
0.092000              0.002372              14.785000             
0.092000              0.002380              14.157000             
0.092000              0.002388              13.561000             
0.092000              0.002396              12.996000             
0.092000              0.002404              12.463000             
0.092000              0.002412              11.962000             
0.092000              0.002420              11.493000             
0.092000              0.002428              11.056000             
0.092000              0.002436              10.651000             
0.092000              0.002444              10.277000             
0.092000              0.002452              9.936000              
0.092000              0.002460              9.627000              
0.092000              0.002468              9.350000              
0.092000              0.002476              9.105000              
0.092000              0.002484              8.893000              
0.092000              0.002492              8.713000              
0.092000              0.002500              8.565000              
0.092000              0.002508              8.450000              
0.092000              0.002516              8.367000              
0.092000              0.002524              8.317000              
0.092000              0.002532              8.299000              
0.092000              0.002540              8.314000              
0.092000              0.002548              8.362000              
0.092000              0.002556              8.442000              
0.092000              0.002564              8.555000              
0.092000              0.002572              8.701000              
0.092000              0.002580              8.880000              
0.092000              0.002588              9.092000              
0.092000              0.002596              9.337000              
0.092000              0.002604              9.615000              
0.092000              0.002612              9.926000              
0.092000              0.002620              10.270000             
0.092000              0.002628              10.647000             
0.092000              0.002636              11.058000             
0.092000              0.002644              11.502000             
0.092000              0.002652              11.979000             
0.092000              0.002660              12.490000             
0.092000              0.002668              13.034000             
0.092000              0.002676              13.611000             
0.092000              0.002684              14.222000             
0.092000              0.002692              14.867000             
0.092000              0.002700              15.545000             
0.092000              0.002708              16.257000             
0.092000              0.002716              17.003000             
0.092000              0.002724              17.783000             
0.092000              0.002732              18.596000             
0.092000              0.002740              19.443000             
0.092000              0.002748              20.325000             
0.092000              0.002756              21.240000             
0.092000              0.002764              22.190000             
0.092000              0.002772              23.173000             
0.092000              0.002780              24.191000             
0.092000              0.002788              25.243000             
0.092000              0.002796              26.330000             
0.092000              0.002804              27.451000             
0.092000              0.002812              28.606000             
0.092000              0.002820              29.796000             
0.092000              0.002828              31.021000             
0.092000              0.002836              32.280000             
0.092000              0.002844              33.574000             
0.092000              0.002852              34.903000             
0.092000              0.002860              36.267000             
0.092000              0.002868              37.666000             
0.092000              0.002876              39.100000             
0.092000              0.002884              40.569000             
0.092000              0.002892              42.073000             
0.092500              0.002100              54.741000             
0.092500              0.002108              53.089000             
0.092500              0.002116              51.466000             
0.092500              0.002124              49.875000             
0.092500              0.002132              48.313000             
0.092500              0.002140              46.782000             
0.092500              0.002148              45.282000             
0.092500              0.002156              43.812000             
0.092500              0.002164              42.372000             
0.092500              0.002172              40.962000             
0.092500              0.002180              39.584000             
0.092500              0.002188              38.235000             
0.092500              0.002196              36.917000             
0.092500              0.002204              35.629000             
0.092500              0.002212              34.372000             
0.092500              0.002220              33.146000             
0.092500              0.002228              31.950000             
0.092500              0.002236              30.785000             
0.092500              0.002244              29.650000             
0.092500              0.002252              28.546000             
0.092500              0.002260              27.472000             
0.092500              0.002268              26.430000             
0.092500              0.002276              25.418000             
0.092500              0.002284              24.436000             
0.092500              0.002292              23.486000             
0.092500              0.002300              22.566000             
0.092500              0.002308              21.678000             
0.092500              0.002316              20.820000             
0.092500              0.002324              19.993000             
0.092500              0.002332              19.198000             
0.092500              0.002340              18.433000             
0.092500              0.002348              17.700000             
0.092500              0.002356              16.998000             
0.092500              0.002364              16.327000             
0.092500              0.002372              15.687000             
0.092500              0.002380              15.079000             
0.092500              0.002388              14.502000             
0.092500              0.002396              13.956000             
0.092500              0.002404              13.442000             
0.092500              0.002412              12.959000             
0.092500              0.002420              12.508000             
0.092500              0.002428              12.089000             
0.092500              0.002436              11.701000             
0.092500              0.002444              11.345000             
0.092500              0.002452              11.021000             
0.092500              0.002460              10.729000             
0.092500              0.002468              10.468000             
0.092500              0.002476              10.240000             
0.092500              0.002484              10.043000             
0.092500              0.002492              9.879000              
0.092500              0.002500              9.746000              
0.092500              0.002508              9.646000              
0.092500              0.002516              9.578000              
0.092500              0.002524              9.542000              
0.092500              0.002532              9.538000              
0.092500              0.002540              9.567000              
0.092500              0.002548              9.628000              
0.092500              0.002556              9.722000              
0.092500              0.002564              9.848000              
0.092500              0.002572              10.006000             
0.092500              0.002580              10.198000             
0.092500              0.002588              10.421000             
0.092500              0.002596              10.678000             
0.092500              0.002604              10.967000             
0.092500              0.002612              11.289000             
0.092500              0.002620              11.644000             
0.092500              0.002628              12.032000             
0.092500              0.002636              12.452000             
0.092500              0.002644              12.906000             
0.092500              0.002652              13.393000             
0.092500              0.002660              13.912000             
0.092500              0.002668              14.465000             
0.092500              0.002676              15.051000             
0.092500              0.002684              15.671000             
0.092500              0.002692              16.323000             
0.092500              0.002700              17.009000             
0.092500              0.002708              17.729000             
0.092500              0.002716              18.482000             
0.092500              0.002724              19.268000             
0.092500              0.002732              20.088000             
0.092500              0.002740              20.941000             
0.092500              0.002748              21.828000             
0.092500              0.002756              22.749000             
0.092500              0.002764              23.704000             
0.092500              0.002772              24.693000             
0.092500              0.002780              25.715000             
0.092500              0.002788              26.772000             
0.092500              0.002796              27.862000             
0.092500              0.002804              28.987000             
0.092500              0.002812              30.146000             
0.092500              0.002820              31.339000             
0.092500              0.002828              32.567000             
0.092500              0.002836              33.829000             
0.092500              0.002844              35.125000             
0.092500              0.002852              36.456000             
0.092500              0.002860              37.821000             
0.092500              0.002868              39.222000             
0.092500              0.002876              40.657000             
0.092500              0.002884              42.127000             
0.092500              0.002892              43.632000             
0.093000              0.002100              54.908000             
0.093000              0.002108              53.283000             
0.093000              0.002116              51.688000             
0.093000              0.002124              50.123000             
0.093000              0.002132              48.589000             
0.093000              0.002140              47.085000             
0.093000              0.002148              45.611000             
0.093000              0.002156              44.167000             
0.093000              0.002164              42.754000             
0.093000              0.002172              41.371000             
0.093000              0.002180              40.018000             
0.093000              0.002188              38.695000             
0.093000              0.002196              37.403000             
0.093000              0.002204              36.141000             
0.093000              0.002212              34.909000             
0.093000              0.002220              33.707000             
0.093000              0.002228              32.536000             
0.093000              0.002236              31.395000             
0.093000              0.002244              30.284000             
0.093000              0.002252              29.204000             
0.093000              0.002260              28.154000             
0.093000              0.002268              27.135000             
0.093000              0.002276              26.147000             
0.093000              0.002284              25.188000             
0.093000              0.002292              24.261000             
0.093000              0.002300              23.364000             
0.093000              0.002308              22.497000             
0.093000              0.002316              21.662000             
0.093000              0.002324              20.857000             
0.093000              0.002332              20.083000             
0.093000              0.002340              19.339000             
0.093000              0.002348              18.627000             
0.093000              0.002356              17.945000             
0.093000              0.002364              17.295000             
0.093000              0.002372              16.675000             
0.093000              0.002380              16.087000             
0.093000              0.002388              15.529000             
0.093000              0.002396              15.003000             
0.093000              0.002404              14.508000             
0.093000              0.002412              14.044000             
0.093000              0.002420              13.612000             
0.093000              0.002428              13.210000             
0.093000              0.002436              12.841000             
0.093000              0.002444              12.502000             
0.093000              0.002452              12.195000             
0.093000              0.002460              11.920000             
0.093000              0.002468              11.676000             
0.093000              0.002476              11.464000             
0.093000              0.002484              11.284000             
0.093000              0.002492              11.135000             
0.093000              0.002500              11.018000             
0.093000              0.002508              10.933000             
0.093000              0.002516              10.880000             
0.093000              0.002524              10.858000             
0.093000              0.002532              10.869000             
0.093000              0.002540              10.912000             
0.093000              0.002548              10.986000             
0.093000              0.002556              11.093000             
0.093000              0.002564              11.232000             
0.093000              0.002572              11.404000             
0.093000              0.002580              11.607000             
0.093000              0.002588              11.843000             
0.093000              0.002596              12.111000             
0.093000              0.002604              12.412000             
0.093000              0.002612              12.745000             
0.093000              0.002620              13.111000             
0.093000              0.002628              13.509000             
0.093000              0.002636              13.940000             
0.093000              0.002644              14.404000             
0.093000              0.002652              14.900000             
0.093000              0.002660              15.429000             
0.093000              0.002668              15.991000             
0.093000              0.002676              16.585000             
0.093000              0.002684              17.213000             
0.093000              0.002692              17.874000             
0.093000              0.002700              18.567000             
0.093000              0.002708              19.294000             
0.093000              0.002716              20.054000             
0.093000              0.002724              20.847000             
0.093000              0.002732              21.674000             
0.093000              0.002740              22.533000             
0.093000              0.002748              23.426000             
0.093000              0.002756              24.353000             
0.093000              0.002764              25.313000             
0.093000              0.002772              26.306000             
0.093000              0.002780              27.333000             
0.093000              0.002788              28.394000             
0.093000              0.002796              29.489000             
0.093000              0.002804              30.617000             
0.093000              0.002812              31.780000             
0.093000              0.002820              32.976000             
0.093000              0.002828              34.206000             
0.093000              0.002836              35.471000             
0.093000              0.002844              36.769000             
0.093000              0.002852              38.102000             
0.093000              0.002860              39.470000             
0.093000              0.002868              40.871000             
0.093000              0.002876              42.308000             
0.093000              0.002884              43.778000             
0.093000              0.002892              45.284000             
0.093500              0.002100              55.147000             
0.093500              0.002108              53.550000             
0.093500              0.002116              51.984000             
0.093500              0.002124              50.447000             
0.093500              0.002132              48.940000             
0.093500              0.002140              47.463000             
0.093500              0.002148              46.017000             
0.093500              0.002156              44.600000             
0.093500              0.002164              43.213000             
0.093500              0.002172              41.857000             
0.093500              0.002180              40.530000             
0.093500              0.002188              39.234000             
0.093500              0.002196              37.967000             
0.093500              0.002204              36.731000             
0.093500              0.002212              35.524000             
0.093500              0.002220              34.348000             
0.093500              0.002228              33.202000             
0.093500              0.002236              32.086000             
0.093500              0.002244              31.000000             
0.093500              0.002252              29.944000             
0.093500              0.002260              28.919000             
0.093500              0.002268              27.923000             
0.093500              0.002276              26.958000             
0.093500              0.002284              26.023000             
0.093500              0.002292              25.119000             
0.093500              0.002300              24.245000             
0.093500              0.002308              23.401000             
0.093500              0.002316              22.588000             
0.093500              0.002324              21.805000             
0.093500              0.002332              21.053000             
0.093500              0.002340              20.331000             
0.093500              0.002348              19.640000             
0.093500              0.002356              18.979000             
0.093500              0.002364              18.349000             
0.093500              0.002372              17.750000             
0.093500              0.002380              17.182000             
0.093500              0.002388              16.644000             
0.093500              0.002396              16.138000             
0.093500              0.002404              15.662000             
0.093500              0.002412              15.217000             
0.093500              0.002420              14.803000             
0.093500              0.002428              14.420000             
0.093500              0.002436              14.069000             
0.093500              0.002444              13.748000             
0.093500              0.002452              13.459000             
0.093500              0.002460              13.201000             
0.093500              0.002468              12.974000             
0.093500              0.002476              12.778000             
0.093500              0.002484              12.614000             
0.093500              0.002492              12.481000             
0.093500              0.002500              12.380000             
0.093500              0.002508              12.310000             
0.093500              0.002516              12.272000             
0.093500              0.002524              12.266000             
0.093500              0.002532              12.291000             
0.093500              0.002540              12.348000             
0.093500              0.002548              12.436000             
0.093500              0.002556              12.557000             
0.093500              0.002564              12.709000             
0.093500              0.002572              12.893000             
0.093500              0.002580              13.109000             
0.093500              0.002588              13.357000             
0.093500              0.002596              13.638000             
0.093500              0.002604              13.950000             
0.093500              0.002612              14.294000             
0.093500              0.002620              14.671000             
0.093500              0.002628              15.080000             
0.093500              0.002636              15.521000             
0.093500              0.002644              15.995000             
0.093500              0.002652              16.501000             
0.093500              0.002660              17.039000             
0.093500              0.002668              17.610000             
0.093500              0.002676              18.213000             
0.093500              0.002684              18.849000             
0.093500              0.002692              19.518000             
0.093500              0.002700              20.220000             
0.093500              0.002708              20.954000             
0.093500              0.002716              21.721000             
0.093500              0.002724              22.521000             
0.093500              0.002732              23.354000             
0.093500              0.002740              24.219000             
0.093500              0.002748              25.118000             
0.093500              0.002756              26.050000             
0.093500              0.002764              27.016000             
0.093500              0.002772              28.014000             
0.093500              0.002780              29.046000             
0.093500              0.002788              30.111000             
0.093500              0.002796              31.210000             
0.093500              0.002804              32.342000             
0.093500              0.002812              33.508000             
0.093500              0.002820              34.707000             
0.093500              0.002828              35.940000             
0.093500              0.002836              37.207000             
0.093500              0.002844              38.508000             
0.093500              0.002852              39.843000             
0.093500              0.002860              41.212000             
0.093500              0.002868              42.615000             
0.093500              0.002876              44.052000             
0.093500              0.002884              45.524000             
0.093500              0.002892              47.030000             
0.094000              0.002100              55.461000             
0.094000              0.002108              53.892000             
0.094000              0.002116              52.354000             
0.094000              0.002124              50.845000             
0.094000              0.002132              49.367000             
0.094000              0.002140              47.918000             
0.094000              0.002148              46.499000             
0.094000              0.002156              45.109000             
0.094000              0.002164              43.750000             
0.094000              0.002172              42.420000             
0.094000              0.002180              41.121000             
0.094000              0.002188              39.851000             
0.094000              0.002196              38.611000             
0.094000              0.002204              37.400000             
0.094000              0.002212              36.220000             
0.094000              0.002220              35.069000             
0.094000              0.002228              33.948000             
0.094000              0.002236              32.858000             
0.094000              0.002244              31.797000             
0.094000              0.002252              30.766000             
0.094000              0.002260              29.765000             
0.094000              0.002268              28.794000             
0.094000              0.002276              27.853000             
0.094000              0.002284              26.941000             
0.094000              0.002292              26.061000             
0.094000              0.002300              25.210000             
0.094000              0.002308              24.389000             
0.094000              0.002316              23.598000             
0.094000              0.002324              22.838000             
0.094000              0.002332              22.108000             
0.094000              0.002340              21.408000             
0.094000              0.002348              20.738000             
0.094000              0.002356              20.099000             
0.094000              0.002364              19.490000             
0.094000              0.002372              18.912000             
0.094000              0.002380              18.364000             
0.094000              0.002388              17.847000             
0.094000              0.002396              17.360000             
0.094000              0.002404              16.904000             
0.094000              0.002412              16.478000             
0.094000              0.002420              16.083000             
0.094000              0.002428              15.719000             
0.094000              0.002436              15.386000             
0.094000              0.002444              15.083000             
0.094000              0.002452              14.812000             
0.094000              0.002460              14.571000             
0.094000              0.002468              14.362000             
0.094000              0.002476              14.183000             
0.094000              0.002484              14.035000             
0.094000              0.002492              13.919000             
0.094000              0.002500              13.833000             
0.094000              0.002508              13.779000             
0.094000              0.002516              13.756000             
0.094000              0.002524              13.765000             
0.094000              0.002532              13.805000             
0.094000              0.002540              13.876000             
0.094000              0.002548              13.978000             
0.094000              0.002556              14.112000             
0.094000              0.002564              14.278000             
0.094000              0.002572              14.475000             
0.094000              0.002580              14.704000             
0.094000              0.002588              14.965000             
0.094000              0.002596              15.257000             
0.094000              0.002604              15.581000             
0.094000              0.002612              15.937000             
0.094000              0.002620              16.325000             
0.094000              0.002628              16.744000             
0.094000              0.002636              17.196000             
0.094000              0.002644              17.679000             
0.094000              0.002652              18.195000             
0.094000              0.002660              18.743000             
0.094000              0.002668              19.323000             
0.094000              0.002676              19.935000             
0.094000              0.002684              20.580000             
0.094000              0.002692              21.257000             
0.094000              0.002700              21.966000             
0.094000              0.002708              22.708000             
0.094000              0.002716              23.482000             
0.094000              0.002724              24.289000             
0.094000              0.002732              25.128000             
0.094000              0.002740              26.000000             
0.094000              0.002748              26.905000             
0.094000              0.002756              27.843000             
0.094000              0.002764              28.813000             
0.094000              0.002772              29.816000             
0.094000              0.002780              30.853000             
0.094000              0.002788              31.922000             
0.094000              0.002796              33.025000             
0.094000              0.002804              34.161000             
0.094000              0.002812              35.330000             
0.094000              0.002820              36.533000             
0.094000              0.002828              37.768000             
0.094000              0.002836              39.038000             
0.094000              0.002844              40.341000             
0.094000              0.002852              41.678000             
0.094000              0.002860              43.048000             
0.094000              0.002868              44.453000             
0.094000              0.002876              45.891000             
0.094000              0.002884              47.363000             
0.094000              0.002892              48.870000             
0.094500              0.002100              55.848000             
0.094500              0.002108              54.309000             
0.094500              0.002116              52.799000             
0.094500              0.002124              51.319000             
0.094500              0.002132              49.869000             
0.094500              0.002140              48.448000             
0.094500              0.002148              47.057000             
0.094500              0.002156              45.696000             
0.094500              0.002164              44.364000             
0.094500              0.002172              43.062000             
0.094500              0.002180              41.789000             
0.094500              0.002188              40.546000             
0.094500              0.002196              39.333000             
0.094500              0.002204              38.149000             
0.094500              0.002212              36.995000             
0.094500              0.002220              35.871000             
0.094500              0.002228              34.776000             
0.094500              0.002236              33.711000             
0.094500              0.002244              32.675000             
0.094500              0.002252              31.669000             
0.094500              0.002260              30.693000             
0.094500              0.002268              29.746000             
0.094500              0.002276              28.830000             
0.094500              0.002284              27.943000             
0.094500              0.002292              27.086000             
0.094500              0.002300              26.258000             
0.094500              0.002308              25.461000             
0.094500              0.002316              24.693000             
0.094500              0.002324              23.956000             
0.094500              0.002332              23.248000             
0.094500              0.002340              22.571000             
0.094500              0.002348              21.923000             
0.094500              0.002356              21.305000             
0.094500              0.002364              20.718000             
0.094500              0.002372              20.161000             
0.094500              0.002380              19.633000             
0.094500              0.002388              19.137000             
0.094500              0.002396              18.670000             
0.094500              0.002404              18.234000             
0.094500              0.002412              17.828000             
0.094500              0.002420              17.452000             
0.094500              0.002428              17.107000             
0.094500              0.002436              16.792000             
0.094500              0.002444              16.508000             
0.094500              0.002452              16.255000             
0.094500              0.002460              16.032000             
0.094500              0.002468              15.839000             
0.094500              0.002476              15.678000             
0.094500              0.002484              15.547000             
0.094500              0.002492              15.447000             
0.094500              0.002500              15.378000             
0.094500              0.002508              15.339000             
0.094500              0.002516              15.332000             
0.094500              0.002524              15.355000             
0.094500              0.002532              15.410000             
0.094500              0.002540              15.496000             
0.094500              0.002548              15.613000             
0.094500              0.002556              15.760000             
0.094500              0.002564              15.940000             
0.094500              0.002572              16.150000             
0.094500              0.002580              16.392000             
0.094500              0.002588              16.665000             
0.094500              0.002596              16.969000             
0.094500              0.002604              17.305000             
0.094500              0.002612              17.673000             
0.094500              0.002620              18.072000             
0.094500              0.002628              18.502000             
0.094500              0.002636              18.964000             
0.094500              0.002644              19.458000             
0.094500              0.002652              19.984000             
0.094500              0.002660              20.541000             
0.094500              0.002668              21.130000             
0.094500              0.002676              21.751000             
0.094500              0.002684              22.405000             
0.094500              0.002692              23.090000             
0.094500              0.002700              23.807000             
0.094500              0.002708              24.556000             
0.094500              0.002716              25.337000             
0.094500              0.002724              26.151000             
0.094500              0.002732              26.997000             
0.094500              0.002740              27.875000             
0.094500              0.002748              28.786000             
0.094500              0.002756              29.729000             
0.094500              0.002764              30.705000             
0.094500              0.002772              31.714000             
0.094500              0.002780              32.755000             
0.094500              0.002788              33.828000             
0.094500              0.002796              34.935000             
0.094500              0.002804              36.075000             
0.094500              0.002812              37.247000             
0.094500              0.002820              38.453000             
0.094500              0.002828              39.691000             
0.094500              0.002836              40.963000             
0.094500              0.002844              42.268000             
0.094500              0.002852              43.607000             
0.094500              0.002860              44.979000             
0.094500              0.002868              46.385000             
0.094500              0.002876              47.824000             
0.094500              0.002884              49.297000             
0.094500              0.002892              50.804000             
0.095000              0.002100              56.309000             
0.095000              0.002108              54.799000             
0.095000              0.002116              53.319000             
0.095000              0.002124              51.868000             
0.095000              0.002132              50.446000             
0.095000              0.002140              49.054000             
0.095000              0.002148              47.692000             
0.095000              0.002156              46.359000             
0.095000              0.002164              45.055000             
0.095000              0.002172              43.781000             
0.095000              0.002180              42.536000             
0.095000              0.002188              41.321000             
0.095000              0.002196              40.134000             
0.095000              0.002204              38.978000             
0.095000              0.002212              37.850000             
0.095000              0.002220              36.752000             
0.095000              0.002228              35.684000             
0.095000              0.002236              34.645000             
0.095000              0.002244              33.635000             
0.095000              0.002252              32.654000             
0.095000              0.002260              31.704000             
0.095000              0.002268              30.782000             
0.095000              0.002276              29.890000             
0.095000              0.002284              29.028000             
0.095000              0.002292              28.195000             
0.095000              0.002300              27.391000             
0.095000              0.002308              26.618000             
0.095000              0.002316              25.874000             
0.095000              0.002324              25.159000             
0.095000              0.002332              24.474000             
0.095000              0.002340              23.819000             
0.095000              0.002348              23.194000             
0.095000              0.002356              22.598000             
0.095000              0.002364              22.032000             
0.095000              0.002372              21.496000             
0.095000              0.002380              20.990000             
0.095000              0.002388              20.514000             
0.095000              0.002396              20.068000             
0.095000              0.002404              19.652000             
0.095000              0.002412              19.266000             
0.095000              0.002420              18.910000             
0.095000              0.002428              18.584000             
0.095000              0.002436              18.288000             
0.095000              0.002444              18.022000             
0.095000              0.002452              17.787000             
0.095000              0.002460              17.582000             
0.095000              0.002468              17.407000             
0.095000              0.002476              17.263000             
0.095000              0.002484              17.149000             
0.095000              0.002492              17.066000             
0.095000              0.002500              17.013000             
0.095000              0.002508              16.991000             
0.095000              0.002516              16.999000             
0.095000              0.002524              17.038000             
0.095000              0.002532              17.108000             
0.095000              0.002540              17.208000             
0.095000              0.002548              17.339000             
0.095000              0.002556              17.501000             
0.095000              0.002564              17.694000             
0.095000              0.002572              17.918000             
0.095000              0.002580              18.172000             
0.095000              0.002588              18.458000             
0.095000              0.002596              18.775000             
0.095000              0.002604              19.123000             
0.095000              0.002612              19.502000             
0.095000              0.002620              19.912000             
0.095000              0.002628              20.354000             
0.095000              0.002636              20.827000             
0.095000              0.002644              21.331000             
0.095000              0.002652              21.866000             
0.095000              0.002660              22.433000             
0.095000              0.002668              23.032000             
0.095000              0.002676              23.662000             
0.095000              0.002684              24.324000             
0.095000              0.002692              25.017000             
0.095000              0.002700              25.742000             
0.095000              0.002708              26.499000             
0.095000              0.002716              27.288000             
0.095000              0.002724              28.108000             
0.095000              0.002732              28.961000             
0.095000              0.002740              29.846000             
0.095000              0.002748              30.762000             
0.095000              0.002756              31.711000             
0.095000              0.002764              32.692000             
0.095000              0.002772              33.706000             
0.095000              0.002780              34.751000             
0.095000              0.002788              35.829000             
0.095000              0.002796              36.940000             
0.095000              0.002804              38.083000             
0.095000              0.002812              39.259000             
0.095000              0.002820              40.468000             
0.095000              0.002828              41.709000             
0.095000              0.002836              42.983000             
0.095000              0.002844              44.291000             
0.095000              0.002852              45.631000             
0.095000              0.002860              47.004000             
0.095000              0.002868              48.411000             
0.095000              0.002876              49.851000             
0.095000              0.002884              51.325000             
0.095000              0.002892              52.832000             
0.095500              0.002100              56.844000             
0.095500              0.002108              55.364000             
0.095500              0.002116              53.914000             
0.095500              0.002124              52.492000             
0.095500              0.002132              51.100000             
0.095500              0.002140              49.737000             
0.095500              0.002148              48.404000             
0.095500              0.002156              47.099000             
0.095500              0.002164              45.824000             
0.095500              0.002172              44.578000             
0.095500              0.002180              43.361000             
0.095500              0.002188              42.174000             
0.095500              0.002196              41.015000             
0.095500              0.002204              39.886000             
0.095500              0.002212              38.786000             
0.095500              0.002220              37.715000             
0.095500              0.002228              36.673000             
0.095500              0.002236              35.660000             
0.095500              0.002244              34.676000             
0.095500              0.002252              33.722000             
0.095500              0.002260              32.797000             
0.095500              0.002268              31.901000             
0.095500              0.002276              31.034000             
0.095500              0.002284              30.196000             
0.095500              0.002292              29.388000             
0.095500              0.002300              28.609000             
0.095500              0.002308              27.859000             
0.095500              0.002316              27.139000             
0.095500              0.002324              26.447000             
0.095500              0.002332              25.786000             
0.095500              0.002340              25.154000             
0.095500              0.002348              24.551000             
0.095500              0.002356              23.977000             
0.095500              0.002364              23.434000             
0.095500              0.002372              22.919000             
0.095500              0.002380              22.435000             
0.095500              0.002388              21.979000             
0.095500              0.002396              21.554000             
0.095500              0.002404              21.158000             
0.095500              0.002412              20.792000             
0.095500              0.002420              20.456000             
0.095500              0.002428              20.150000             
0.095500              0.002436              19.873000             
0.095500              0.002444              19.626000             
0.095500              0.002452              19.410000             
0.095500              0.002460              19.223000             
0.095500              0.002468              19.066000             
0.095500              0.002476              18.939000             
0.095500              0.002484              18.843000             
0.095500              0.002492              18.776000             
0.095500              0.002500              18.740000             
0.095500              0.002508              18.734000             
0.095500              0.002516              18.758000             
0.095500              0.002524              18.813000             
0.095500              0.002532              18.897000             
0.095500              0.002540              19.013000             
0.095500              0.002548              19.158000             
0.095500              0.002556              19.335000             
0.095500              0.002564              19.541000             
0.095500              0.002572              19.779000             
0.095500              0.002580              20.046000             
0.095500              0.002588              20.345000             
0.095500              0.002596              20.674000             
0.095500              0.002604              21.034000             
0.095500              0.002612              21.425000             
0.095500              0.002620              21.847000             
0.095500              0.002628              22.300000             
0.095500              0.002636              22.783000             
0.095500              0.002644              23.298000             
0.095500              0.002652              23.843000             
0.095500              0.002660              24.420000             
0.095500              0.002668              25.028000             
0.095500              0.002676              25.667000             
0.095500              0.002684              26.338000             
0.095500              0.002692              27.039000             
0.095500              0.002700              27.773000             
0.095500              0.002708              28.537000             
0.095500              0.002716              29.333000             
0.095500              0.002724              30.161000             
0.095500              0.002732              31.020000             
0.095500              0.002740              31.911000             
0.095500              0.002748              32.834000             
0.095500              0.002756              33.788000             
0.095500              0.002764              34.774000             
0.095500              0.002772              35.793000             
0.095500              0.002780              36.843000             
0.095500              0.002788              37.926000             
0.095500              0.002796              39.040000             
0.095500              0.002804              40.187000             
0.095500              0.002812              41.366000             
0.095500              0.002820              42.578000             
0.095500              0.002828              43.822000             
0.095500              0.002836              45.098000             
0.095500              0.002844              46.408000             
0.095500              0.002852              47.750000             
0.095500              0.002860              49.125000             
0.095500              0.002868              50.532000             
0.095500              0.002876              51.973000             
0.095500              0.002884              53.447000             
0.095500              0.002892              54.955000             
0.096000              0.002100              57.454000             
0.096000              0.002108              56.004000             
0.096000              0.002116              54.583000             
0.096000              0.002124              53.192000             
0.096000              0.002132              51.830000             
0.096000              0.002140              50.496000             
0.096000              0.002148              49.192000             
0.096000              0.002156              47.917000             
0.096000              0.002164              46.671000             
0.096000              0.002172              45.454000             
0.096000              0.002180              44.265000             
0.096000              0.002188              43.106000             
0.096000              0.002196              41.976000             
0.096000              0.002204              40.874000             
0.096000              0.002212              39.801000             
0.096000              0.002220              38.758000             
0.096000              0.002228              37.743000             
0.096000              0.002236              36.757000             
0.096000              0.002244              35.800000             
0.096000              0.002252              34.872000             
0.096000              0.002260              33.972000             
0.096000              0.002268              33.102000             
0.096000              0.002276              32.261000             
0.096000              0.002284              31.448000             
0.096000              0.002292              30.665000             
0.096000              0.002300              29.910000             
0.096000              0.002308              29.185000             
0.096000              0.002316              28.489000             
0.096000              0.002324              27.821000             
0.096000              0.002332              27.183000             
0.096000              0.002340              26.574000             
0.096000              0.002348              25.994000             
0.096000              0.002356              25.443000             
0.096000              0.002364              24.922000             
0.096000              0.002372              24.430000             
0.096000              0.002380              23.967000             
0.096000              0.002388              23.533000             
0.096000              0.002396              23.129000             
0.096000              0.002404              22.754000             
0.096000              0.002412              22.408000             
0.096000              0.002420              22.092000             
0.096000              0.002428              21.805000             
0.096000              0.002436              21.548000             
0.096000              0.002444              21.320000             
0.096000              0.002452              21.122000             
0.096000              0.002460              20.954000             
0.096000              0.002468              20.815000             
0.096000              0.002476              20.707000             
0.096000              0.002484              20.627000             
0.096000              0.002492              20.578000             
0.096000              0.002500              20.558000             
0.096000              0.002508              20.569000             
0.096000              0.002516              20.609000             
0.096000              0.002524              20.679000             
0.096000              0.002532              20.780000             
0.096000              0.002540              20.910000             
0.096000              0.002548              21.070000             
0.096000              0.002556              21.261000             
0.096000              0.002564              21.482000             
0.096000              0.002572              21.733000             
0.096000              0.002580              22.014000             
0.096000              0.002588              22.325000             
0.096000              0.002596              22.667000             
0.096000              0.002604              23.040000             
0.096000              0.002612              23.442000             
0.096000              0.002620              23.876000             
0.096000              0.002628              24.340000             
0.096000              0.002636              24.834000             
0.096000              0.002644              25.359000             
0.096000              0.002652              25.915000             
0.096000              0.002660              26.502000             
0.096000              0.002668              27.119000             
0.096000              0.002676              27.767000             
0.096000              0.002684              28.447000             
0.096000              0.002692              29.157000             
0.096000              0.002700              29.898000             
0.096000              0.002708              30.670000             
0.096000              0.002716              31.474000             
0.096000              0.002724              32.308000             
0.096000              0.002732              33.174000             
0.096000              0.002740              34.072000             
0.096000              0.002748              35.000000             
0.096000              0.002756              35.960000             
0.096000              0.002764              36.952000             
0.096000              0.002772              37.975000             
0.096000              0.002780              39.030000             
0.096000              0.002788              40.117000             
0.096000              0.002796              41.236000             
0.096000              0.002804              42.386000             
0.096000              0.002812              43.569000             
0.096000              0.002820              44.783000             
0.096000              0.002828              46.030000             
0.096000              0.002836              47.309000             
0.096000              0.002844              48.620000             
0.096000              0.002852              49.964000             
0.096000              0.002860              51.340000             
0.096000              0.002868              52.749000             
0.096000              0.002876              54.190000             
0.096000              0.002884              55.665000             
0.096000              0.002892              57.172000             
0.096500              0.002100              58.137000             
0.096500              0.002108              56.718000             
0.096500              0.002116              55.328000             
0.096500              0.002124              53.968000             
0.096500              0.002132              52.635000             
0.096500              0.002140              51.332000             
0.096500              0.002148              50.058000             
0.096500              0.002156              48.812000             
0.096500              0.002164              47.596000             
0.096500              0.002172              46.408000             
0.096500              0.002180              45.248000             
0.096500              0.002188              44.117000             
0.096500              0.002196              43.015000             
0.096500              0.002204              41.942000             
0.096500              0.002212              40.897000             
0.096500              0.002220              39.881000             
0.096500              0.002228              38.894000             
0.096500              0.002236              37.935000             
0.096500              0.002244              37.005000             
0.096500              0.002252              36.104000             
0.096500              0.002260              35.231000             
0.096500              0.002268              34.387000             
0.096500              0.002276              33.571000             
0.096500              0.002284              32.784000             
0.096500              0.002292              32.026000             
0.096500              0.002300              31.297000             
0.096500              0.002308              30.596000             
0.096500              0.002316              29.924000             
0.096500              0.002324              29.281000             
0.096500              0.002332              28.667000             
0.096500              0.002340              28.081000             
0.096500              0.002348              27.524000             
0.096500              0.002356              26.997000             
0.096500              0.002364              26.498000             
0.096500              0.002372              26.028000             
0.096500              0.002380              25.587000             
0.096500              0.002388              25.175000             
0.096500              0.002396              24.791000             
0.096500              0.002404              24.437000             
0.096500              0.002412              24.113000             
0.096500              0.002420              23.817000             
0.096500              0.002428              23.550000             
0.096500              0.002436              23.313000             
0.096500              0.002444              23.105000             
0.096500              0.002452              22.926000             
0.096500              0.002460              22.776000             
0.096500              0.002468              22.656000             
0.096500              0.002476              22.565000             
0.096500              0.002484              22.503000             
0.096500              0.002492              22.471000             
0.096500              0.002500              22.469000             
0.096500              0.002508              22.496000             
0.096500              0.002516              22.552000             
0.096500              0.002524              22.638000             
0.096500              0.002532              22.754000             
0.096500              0.002540              22.900000             
0.096500              0.002548              23.075000             
0.096500              0.002556              23.280000             
0.096500              0.002564              23.515000             
0.096500              0.002572              23.780000             
0.096500              0.002580              24.075000             
0.096500              0.002588              24.399000             
0.096500              0.002596              24.754000             
0.096500              0.002604              25.139000             
0.096500              0.002612              25.554000             
0.096500              0.002620              25.999000             
0.096500              0.002628              26.474000             
0.096500              0.002636              26.980000             
0.096500              0.002644              27.515000             
0.096500              0.002652              28.081000             
0.096500              0.002660              28.678000             
0.096500              0.002668              29.305000             
0.096500              0.002676              29.962000             
0.096500              0.002684              30.651000             
0.096500              0.002692              31.369000             
0.096500              0.002700              32.119000             
0.096500              0.002708              32.899000             
0.096500              0.002716              33.710000             
0.096500              0.002724              34.551000             
0.096500              0.002732              35.424000             
0.096500              0.002740              36.328000             
0.096500              0.002748              37.262000             
0.096500              0.002756              38.228000             
0.096500              0.002764              39.225000             
0.096500              0.002772              40.253000             
0.096500              0.002780              41.313000             
0.096500              0.002788              42.404000             
0.096500              0.002796              43.527000             
0.096500              0.002804              44.681000             
0.096500              0.002812              45.866000             
0.096500              0.002820              47.084000             
0.096500              0.002828              48.333000             
0.096500              0.002836              49.614000             
0.096500              0.002844              50.928000             
0.096500              0.002852              52.273000             
0.096500              0.002860              53.650000             
0.096500              0.002868              55.060000             
0.096500              0.002876              56.502000             
0.096500              0.002884              57.977000             
0.096500              0.002892              59.484000             
0.097000              0.002100              58.895000             
0.097000              0.002108              57.508000             
0.097000              0.002116              56.149000             
0.097000              0.002124              54.819000             
0.097000              0.002132              53.518000             
0.097000              0.002140              52.245000             
0.097000              0.002148              51.001000             
0.097000              0.002156              49.785000             
0.097000              0.002164              48.598000             
0.097000              0.002172              47.440000             
0.097000              0.002180              46.310000             
0.097000              0.002188              45.208000             
0.097000              0.002196              44.135000             
0.097000              0.002204              43.090000             
0.097000              0.002212              42.074000             
0.097000              0.002220              41.086000             
0.097000              0.002228              40.127000             
0.097000              0.002236              39.196000             
0.097000              0.002244              38.293000             
0.097000              0.002252              37.418000             
0.097000              0.002260              36.572000             
0.097000              0.002268              35.755000             
0.097000              0.002276              34.965000             
0.097000              0.002284              34.205000             
0.097000              0.002292              33.472000             
0.097000              0.002300              32.768000             
0.097000              0.002308              32.092000             
0.097000              0.002316              31.445000             
0.097000              0.002324              30.827000             
0.097000              0.002332              30.236000             
0.097000              0.002340              29.675000             
0.097000              0.002348              29.141000             
0.097000              0.002356              28.637000             
0.097000              0.002364              28.161000             
0.097000              0.002372              27.713000             
0.097000              0.002380              27.295000             
0.097000              0.002388              26.905000             
0.097000              0.002396              26.543000             
0.097000              0.002404              26.210000             
0.097000              0.002412              25.906000             
0.097000              0.002420              25.631000             
0.097000              0.002428              25.385000             
0.097000              0.002436              25.168000             
0.097000              0.002444              24.979000             
0.097000              0.002452              24.819000             
0.097000              0.002460              24.689000             
0.097000              0.002468              24.587000             
0.097000              0.002476              24.514000             
0.097000              0.002484              24.471000             
0.097000              0.002492              24.456000             
0.097000              0.002500              24.471000             
0.097000              0.002508              24.515000             
0.097000              0.002516              24.588000             
0.097000              0.002524              24.690000             
0.097000              0.002532              24.822000             
0.097000              0.002540              24.983000             
0.097000              0.002548              25.173000             
0.097000              0.002556              25.393000             
0.097000              0.002564              25.642000             
0.097000              0.002572              25.921000             
0.097000              0.002580              26.230000             
0.097000              0.002588              26.568000             
0.097000              0.002596              26.935000             
0.097000              0.002604              27.333000             
0.097000              0.002612              27.760000             
0.097000              0.002620              28.216000             
0.097000              0.002628              28.703000             
0.097000              0.002636              29.220000             
0.097000              0.002644              29.766000             
0.097000              0.002652              30.343000             
0.097000              0.002660              30.949000             
0.097000              0.002668              31.586000             
0.097000              0.002676              32.253000             
0.097000              0.002684              32.950000             
0.097000              0.002692              33.677000             
0.097000              0.002700              34.435000             
0.097000              0.002708              35.223000             
0.097000              0.002716              36.041000             
0.097000              0.002724              36.890000             
0.097000              0.002732              37.769000             
0.097000              0.002740              38.679000             
0.097000              0.002748              39.620000             
0.097000              0.002756              40.592000             
0.097000              0.002764              41.594000             
0.097000              0.002772              42.627000             
0.097000              0.002780              43.691000             
0.097000              0.002788              44.787000             
0.097000              0.002796              45.913000             
0.097000              0.002804              47.071000             
0.097000              0.002812              48.260000             
0.097000              0.002820              49.480000             
0.097000              0.002828              50.732000             
0.097000              0.002836              52.016000             
0.097000              0.002844              53.331000             
0.097000              0.002852              54.678000             
0.097000              0.002860              56.056000             
0.097000              0.002868              57.467000             
0.097000              0.002876              58.910000             
0.097000              0.002884              60.385000             
0.097000              0.002892              61.892000             
0.097500              0.002100              59.728000             
0.097500              0.002108              58.372000             
0.097500              0.002116              57.045000             
0.097500              0.002124              55.746000             
0.097500              0.002132              54.476000             
0.097500              0.002140              53.234000             
0.097500              0.002148              52.021000             
0.097500              0.002156              50.836000             
0.097500              0.002164              49.679000             
0.097500              0.002172              48.551000             
0.097500              0.002180              47.451000             
0.097500              0.002188              46.379000             
0.097500              0.002196              45.335000             
0.097500              0.002204              44.319000             
0.097500              0.002212              43.332000             
0.097500              0.002220              42.372000             
0.097500              0.002228              41.441000             
0.097500              0.002236              40.538000             
0.097500              0.002244              39.663000             
0.097500              0.002252              38.816000             
0.097500              0.002260              37.997000             
0.097500              0.002268              37.206000             
0.097500              0.002276              36.443000             
0.097500              0.002284              35.709000             
0.097500              0.002292              35.002000             
0.097500              0.002300              34.324000             
0.097500              0.002308              33.674000             
0.097500              0.002316              33.052000             
0.097500              0.002324              32.458000             
0.097500              0.002332              31.892000             
0.097500              0.002340              31.355000             
0.097500              0.002348              30.845000             
0.097500              0.002356              30.364000             
0.097500              0.002364              29.912000             
0.097500              0.002372              29.487000             
0.097500              0.002380              29.091000             
0.097500              0.002388              28.723000             
0.097500              0.002396              28.384000             
0.097500              0.002404              28.072000             
0.097500              0.002412              27.790000             
0.097500              0.002420              27.536000             
0.097500              0.002428              27.310000             
0.097500              0.002436              27.113000             
0.097500              0.002444              26.944000             
0.097500              0.002452              26.804000             
0.097500              0.002460              26.692000             
0.097500              0.002468              26.609000             
0.097500              0.002476              26.555000             
0.097500              0.002484              26.530000             
0.097500              0.002492              26.533000             
0.097500              0.002500              26.565000             
0.097500              0.002508              26.626000             
0.097500              0.002516              26.716000             
0.097500              0.002524              26.835000             
0.097500              0.002532              26.982000             
0.097500              0.002540              27.159000             
0.097500              0.002548              27.365000             
0.097500              0.002556              27.599000             
0.097500              0.002564              27.863000             
0.097500              0.002572              28.156000             
0.097500              0.002580              28.478000             
0.097500              0.002588              28.830000             
0.097500              0.002596              29.211000             
0.097500              0.002604              29.621000             
0.097500              0.002612              30.060000             
0.097500              0.002620              30.529000             
0.097500              0.002628              31.027000             
0.097500              0.002636              31.555000             
0.097500              0.002644              32.112000             
0.097500              0.002652              32.699000             
0.097500              0.002660              33.316000             
0.097500              0.002668              33.962000             
0.097500              0.002676              34.639000             
0.097500              0.002684              35.345000             
0.097500              0.002692              36.080000             
0.097500              0.002700              36.846000             
0.097500              0.002708              37.642000             
0.097500              0.002716              38.468000             
0.097500              0.002724              39.324000             
0.097500              0.002732              40.210000             
0.097500              0.002740              41.127000             
0.097500              0.002748              42.074000             
0.097500              0.002756              43.051000             
0.097500              0.002764              44.059000             
0.097500              0.002772              45.097000             
0.097500              0.002780              46.166000             
0.097500              0.002788              47.265000             
0.097500              0.002796              48.396000             
0.097500              0.002804              49.557000             
0.097500              0.002812              50.749000             
0.097500              0.002820              51.973000             
0.097500              0.002828              53.227000             
0.097500              0.002836              54.513000             
0.097500              0.002844              55.830000             
0.097500              0.002852              57.178000             
0.097500              0.002860              58.558000             
0.097500              0.002868              59.969000             
0.097500              0.002876              61.413000             
0.097500              0.002884              62.888000             
0.097500              0.002892              64.395000             
0.098000              0.002100              60.635000             
0.098000              0.002108              59.312000             
0.098000              0.002116              58.017000             
0.098000              0.002124              56.750000             
0.098000              0.002132              55.511000             
0.098000              0.002140              54.301000             
0.098000              0.002148              53.119000             
0.098000              0.002156              51.964000             
0.098000              0.002164              50.838000             
0.098000              0.002172              49.740000             
0.098000              0.002180              48.670000             
0.098000              0.002188              47.628000             
0.098000              0.002196              46.614000             
0.098000              0.002204              45.628000             
0.098000              0.002212              44.670000             
0.098000              0.002220              43.739000             
0.098000              0.002228              42.837000             
0.098000              0.002236              41.962000             
0.098000              0.002244              41.115000             
0.098000              0.002252              40.296000             
0.098000              0.002260              39.505000             
0.098000              0.002268              38.741000             
0.098000              0.002276              38.006000             
0.098000              0.002284              37.298000             
0.098000              0.002292              36.618000             
0.098000              0.002300              35.965000             
0.098000              0.002308              35.341000             
0.098000              0.002316              34.744000             
0.098000              0.002324              34.176000             
0.098000              0.002332              33.635000             
0.098000              0.002340              33.122000             
0.098000              0.002348              32.637000             
0.098000              0.002356              32.179000             
0.098000              0.002364              31.750000             
0.098000              0.002372              31.349000             
0.098000              0.002380              30.976000             
0.098000              0.002388              30.630000             
0.098000              0.002396              30.313000             
0.098000              0.002404              30.024000             
0.098000              0.002412              29.763000             
0.098000              0.002420              29.530000             
0.098000              0.002428              29.325000             
0.098000              0.002436              29.148000             
0.098000              0.002444              28.999000             
0.098000              0.002452              28.879000             
0.098000              0.002460              28.787000             
0.098000              0.002468              28.723000             
0.098000              0.002476              28.688000             
0.098000              0.002484              28.681000             
0.098000              0.002492              28.702000             
0.098000              0.002500              28.752000             
0.098000              0.002508              28.830000             
0.098000              0.002516              28.937000             
0.098000              0.002524              29.072000             
0.098000              0.002532              29.236000             
0.098000              0.002540              29.428000             
0.098000              0.002548              29.650000             
0.098000              0.002556              29.899000             
0.098000              0.002564              30.178000             
0.098000              0.002572              30.485000             
0.098000              0.002580              30.821000             
0.098000              0.002588              31.186000             
0.098000              0.002596              31.580000             
0.098000              0.002604              32.003000             
0.098000              0.002612              32.455000             
0.098000              0.002620              32.936000             
0.098000              0.002628              33.446000             
0.098000              0.002636              33.985000             
0.098000              0.002644              34.554000             
0.098000              0.002652              35.151000             
0.098000              0.002660              35.778000             
0.098000              0.002668              36.434000             
0.098000              0.002676              37.120000             
0.098000              0.002684              37.835000             
0.098000              0.002692              38.580000             
0.098000              0.002700              39.354000             
0.098000              0.002708              40.158000             
0.098000              0.002716              40.991000             
0.098000              0.002724              41.854000             
0.098000              0.002732              42.747000             
0.098000              0.002740              43.670000             
0.098000              0.002748              44.623000             
0.098000              0.002756              45.606000             
0.098000              0.002764              46.620000             
0.098000              0.002772              47.663000             
0.098000              0.002780              48.736000             
0.098000              0.002788              49.840000             
0.098000              0.002796              50.975000             
0.098000              0.002804              52.139000             
0.098000              0.002812              53.335000             
0.098000              0.002820              54.561000             
0.098000              0.002828              55.818000             
0.098000              0.002836              57.106000             
0.098000              0.002844              58.424000             
0.098000              0.002852              59.774000             
0.098000              0.002860              61.155000             
0.098000              0.002868              62.567000             
0.098000              0.002876              64.011000             
0.098000              0.002884              65.486000             
0.098000              0.002892              66.993000             
0.098500              0.002100              61.617000             
0.098500              0.002108              60.327000             
0.098500              0.002116              59.064000             
0.098500              0.002124              57.829000             
0.098500              0.002132              56.623000             
0.098500              0.002140              55.444000             
0.098500              0.002148              54.294000             
0.098500              0.002156              53.171000             
0.098500              0.002164              52.076000             
0.098500              0.002172              51.009000             
0.098500              0.002180              49.970000             
0.098500              0.002188              48.958000             
0.098500              0.002196              47.974000             
0.098500              0.002204              47.018000             
0.098500              0.002212              46.089000             
0.098500              0.002220              45.188000             
0.098500              0.002228              44.315000             
0.098500              0.002236              43.469000             
0.098500              0.002244              42.650000             
0.098500              0.002252              41.859000             
0.098500              0.002260              41.096000             
0.098500              0.002268              40.360000             
0.098500              0.002276              39.652000             
0.098500              0.002284              38.971000             
0.098500              0.002292              38.318000             
0.098500              0.002300              37.692000             
0.098500              0.002308              37.094000             
0.098500              0.002316              36.523000             
0.098500              0.002324              35.980000             
0.098500              0.002332              35.464000             
0.098500              0.002340              34.976000             
0.098500              0.002348              34.515000             
0.098500              0.002356              34.082000             
0.098500              0.002364              33.677000             
0.098500              0.002372              33.299000             
0.098500              0.002380              32.949000             
0.098500              0.002388              32.626000             
0.098500              0.002396              32.332000             
0.098500              0.002404              32.065000             
0.098500              0.002412              31.825000             
0.098500              0.002420              31.614000             
0.098500              0.002428              31.430000             
0.098500              0.002436              31.274000             
0.098500              0.002444              31.146000             
0.098500              0.002452              31.046000             
0.098500              0.002460              30.973000             
0.098500              0.002468              30.929000             
0.098500              0.002476              30.912000             
0.098500              0.002484              30.924000             
0.098500              0.002492              30.963000             
0.098500              0.002500              31.031000             
0.098500              0.002508              31.127000             
0.098500              0.002516              31.251000             
0.098500              0.002524              31.403000             
0.098500              0.002532              31.583000             
0.098500              0.002540              31.791000             
0.098500              0.002548              32.028000             
0.098500              0.002556              32.293000             
0.098500              0.002564              32.587000             
0.098500              0.002572              32.909000             
0.098500              0.002580              33.259000             
0.098500              0.002588              33.638000             
0.098500              0.002596              34.045000             
0.098500              0.002604              34.481000             
0.098500              0.002612              34.945000             
0.098500              0.002620              35.438000             
0.098500              0.002628              35.960000             
0.098500              0.002636              36.511000             
0.098500              0.002644              37.090000             
0.098500              0.002652              37.699000             
0.098500              0.002660              38.336000             
0.098500              0.002668              39.002000             
0.098500              0.002676              39.697000             
0.098500              0.002684              40.421000             
0.098500              0.002692              41.175000             
0.098500              0.002700              41.957000             
0.098500              0.002708              42.769000             
0.098500              0.002716              43.610000             
0.098500              0.002724              44.481000             
0.098500              0.002732              45.381000             
0.098500              0.002740              46.310000             
0.098500              0.002748              47.269000             
0.098500              0.002756              48.258000             
0.098500              0.002764              49.277000             
0.098500              0.002772              50.325000             
0.098500              0.002780              51.403000             
0.098500              0.002788              52.511000             
0.098500              0.002796              53.650000             
0.098500              0.002804              54.818000             
0.098500              0.002812              56.017000             
0.098500              0.002820              57.245000             
0.098500              0.002828              58.505000             
0.098500              0.002836              59.795000             
0.098500              0.002844              61.115000             
0.098500              0.002852              62.466000             
0.098500              0.002860              63.848000             
0.098500              0.002868              65.261000             
0.098500              0.002876              66.705000             
0.098500              0.002884              68.181000             
0.098500              0.002892              69.687000             
0.099000              0.002100              62.675000             
0.099000              0.002108              61.417000             
0.099000              0.002116              60.187000             
0.099000              0.002124              58.985000             
0.099000              0.002132              57.811000             
0.099000              0.002140              56.665000             
0.099000              0.002148              55.547000             
0.099000              0.002156              54.456000             
0.099000              0.002164              53.392000             
0.099000              0.002172              52.357000             
0.099000              0.002180              51.349000             
0.099000              0.002188              50.368000             
0.099000              0.002196              49.414000             
0.099000              0.002204              48.488000             
0.099000              0.002212              47.590000             
0.099000              0.002220              46.718000             
0.099000              0.002228              45.874000             
0.099000              0.002236              45.058000             
0.099000              0.002244              44.268000             
0.099000              0.002252              43.506000             
0.099000              0.002260              42.771000             
0.099000              0.002268              42.063000             
0.099000              0.002276              41.382000             
0.099000              0.002284              40.729000             
0.099000              0.002292              40.103000             
0.099000              0.002300              39.504000             
0.099000              0.002308              38.932000             
0.099000              0.002316              38.387000             
0.099000              0.002324              37.870000             
0.099000              0.002332              37.380000             
0.099000              0.002340              36.917000             
0.099000              0.002348              36.481000             
0.099000              0.002356              36.073000             
0.099000              0.002364              35.691000             
0.099000              0.002372              35.338000             
0.099000              0.002380              35.011000             
0.099000              0.002388              34.712000             
0.099000              0.002396              34.440000             
0.099000              0.002404              34.195000             
0.099000              0.002412              33.978000             
0.099000              0.002420              33.788000             
0.099000              0.002428              33.626000             
0.099000              0.002436              33.491000             
0.099000              0.002444              33.383000             
0.099000              0.002452              33.303000             
0.099000              0.002460              33.251000             
0.099000              0.002468              33.226000             
0.099000              0.002476              33.229000             
0.099000              0.002484              33.259000             
0.099000              0.002492              33.317000             
0.099000              0.002500              33.403000             
0.099000              0.002508              33.516000             
0.099000              0.002516              33.658000             
0.099000              0.002524              33.827000             
0.099000              0.002532              34.023000             
0.099000              0.002540              34.248000             
0.099000              0.002548              34.501000             
0.099000              0.002556              34.781000             
0.099000              0.002564              35.090000             
0.099000              0.002572              35.426000             
0.099000              0.002580              35.791000             
0.099000              0.002588              36.183000             
0.099000              0.002596              36.604000             
0.099000              0.002604              37.053000             
0.099000              0.002612              37.530000             
0.099000              0.002620              38.036000             
0.099000              0.002628              38.570000             
0.099000              0.002636              39.132000             
0.099000              0.002644              39.723000             
0.099000              0.002652              40.342000             
0.099000              0.002660              40.989000             
0.099000              0.002668              41.665000             
0.099000              0.002676              42.370000             
0.099000              0.002684              43.104000             
0.099000              0.002692              43.866000             
0.099000              0.002700              44.657000             
0.099000              0.002708              45.477000             
0.099000              0.002716              46.326000             
0.099000              0.002724              47.204000             
0.099000              0.002732              48.111000             
0.099000              0.002740              49.047000             
0.099000              0.002748              50.012000             
0.099000              0.002756              51.007000             
0.099000              0.002764              52.030000             
0.099000              0.002772              53.084000             
0.099000              0.002780              54.167000             
0.099000              0.002788              55.279000             
0.099000              0.002796              56.421000             
0.099000              0.002804              57.593000             
0.099000              0.002812              58.795000             
0.099000              0.002820              60.027000             
0.099000              0.002828              61.288000             
0.099000              0.002836              62.580000             
0.099000              0.002844              63.902000             
0.099000              0.002852              65.255000             
0.099000              0.002860              66.638000             
0.099000              0.002868              68.052000             
0.099000              0.002876              69.496000             
0.099000              0.002884              70.971000             
0.099000              0.002892              72.477000             
0.099500              0.002100              63.807000             
0.099500              0.002108              62.583000             
0.099500              0.002116              61.387000             
0.099500              0.002124              60.218000             
0.099500              0.002132              59.077000             
0.099500              0.002140              57.963000             
0.099500              0.002148              56.877000             
0.099500              0.002156              55.819000             
0.099500              0.002164              54.788000             
0.099500              0.002172              53.784000             
0.099500              0.002180              52.807000             
0.099500              0.002188              51.857000             
0.099500              0.002196              50.935000             
0.099500              0.002204              50.040000             
0.099500              0.002212              49.172000             
0.099500              0.002220              48.330000             
0.099500              0.002228              47.516000             
0.099500              0.002236              46.729000             
0.099500              0.002244              45.969000             
0.099500              0.002252              45.236000             
0.099500              0.002260              44.529000             
0.099500              0.002268              43.850000             
0.099500              0.002276              43.197000             
0.099500              0.002284              42.572000             
0.099500              0.002292              41.973000             
0.099500              0.002300              41.401000             
0.099500              0.002308              40.856000             
0.099500              0.002316              40.338000             
0.099500              0.002324              39.847000             
0.099500              0.002332              39.383000             
0.099500              0.002340              38.945000             
0.099500              0.002348              38.535000             
0.099500              0.002356              38.151000             
0.099500              0.002364              37.794000             
0.099500              0.002372              37.465000             
0.099500              0.002380              37.162000             
0.099500              0.002388              36.886000             
0.099500              0.002396              36.637000             
0.099500              0.002404              36.415000             
0.099500              0.002412              36.221000             
0.099500              0.002420              36.053000             
0.099500              0.002428              35.912000             
0.099500              0.002436              35.798000             
0.099500              0.002444              35.712000             
0.099500              0.002452              35.653000             
0.099500              0.002460              35.620000             
0.099500              0.002468              35.615000             
0.099500              0.002476              35.638000             
0.099500              0.002484              35.687000             
0.099500              0.002492              35.764000             
0.099500              0.002500              35.868000             
0.099500              0.002508              35.999000             
0.099500              0.002516              36.158000             
0.099500              0.002524              36.344000             
0.099500              0.002532              36.558000             
0.099500              0.002540              36.799000             
0.099500              0.002548              37.067000             
0.099500              0.002556              37.363000             
0.099500              0.002564              37.687000             
0.099500              0.002572              38.038000             
0.099500              0.002580              38.417000             
0.099500              0.002588              38.824000             
0.099500              0.002596              39.259000             
0.099500              0.002604              39.721000             
0.099500              0.002612              40.211000             
0.099500              0.002620              40.729000             
0.099500              0.002628              41.275000             
0.099500              0.002636              41.849000             
0.099500              0.002644              42.451000             
0.099500              0.002652              43.081000             
0.099500              0.002660              43.739000             
0.099500              0.002668              44.425000             
0.099500              0.002676              45.140000             
0.099500              0.002684              45.883000             
0.099500              0.002692              46.654000             
0.099500              0.002700              47.453000             
0.099500              0.002708              48.281000             
0.099500              0.002716              49.138000             
0.099500              0.002724              50.023000             
0.099500              0.002732              50.937000             
0.099500              0.002740              51.880000             
0.099500              0.002748              52.851000             
0.099500              0.002756              53.852000             
0.099500              0.002764              54.881000             
0.099500              0.002772              55.939000             
0.099500              0.002780              57.027000             
0.099500              0.002788              58.143000             
0.099500              0.002796              59.289000             
0.099500              0.002804              60.465000             
0.099500              0.002812              61.670000             
0.099500              0.002820              62.904000             
0.099500              0.002828              64.168000             
0.099500              0.002836              65.462000             
0.099500              0.002844              66.786000             
0.099500              0.002852              68.140000             
0.099500              0.002860              69.524000             
0.099500              0.002868              70.938000             
0.099500              0.002876              72.383000             
0.099500              0.002884              73.858000             
0.099500              0.002892              75.363000             
0.100000              0.002100              65.014000             
0.100000              0.002108              63.824000             
0.100000              0.002116              62.662000             
0.100000              0.002124              61.527000             
0.100000              0.002132              60.420000             
0.100000              0.002140              59.339000             
0.100000              0.002148              58.286000             
0.100000              0.002156              57.260000             
0.100000              0.002164              56.262000             
0.100000              0.002172              55.290000             
0.100000              0.002180              54.345000             
0.100000              0.002188              53.427000             
0.100000              0.002196              52.536000             
0.100000              0.002204              51.672000             
0.100000              0.002212              50.835000             
0.100000              0.002220              50.024000             
0.100000              0.002228              49.240000             
0.100000              0.002236              48.483000             
0.100000              0.002244              47.753000             
0.100000              0.002252              47.049000             
0.100000              0.002260              46.372000             
0.100000              0.002268              45.721000             
0.100000              0.002276              45.097000             
0.100000              0.002284              44.500000             
0.100000              0.002292              43.929000             
0.100000              0.002300              43.385000             
0.100000              0.002308              42.867000             
0.100000              0.002316              42.376000             
0.100000              0.002324              41.911000             
0.100000              0.002332              41.473000             
0.100000              0.002340              41.061000             
0.100000              0.002348              40.676000             
0.100000              0.002356              40.318000             
0.100000              0.002364              39.986000             
0.100000              0.002372              39.681000             
0.100000              0.002380              39.402000             
0.100000              0.002388              39.150000             
0.100000              0.002396              38.924000             
0.100000              0.002404              38.726000             
0.100000              0.002412              38.554000             
0.100000              0.002420              38.408000             
0.100000              0.002428              38.289000             
0.100000              0.002436              38.197000             
0.100000              0.002444              38.132000             
0.100000              0.002452              38.093000             
0.100000              0.002460              38.082000             
0.100000              0.002468              38.097000             
0.100000              0.002476              38.139000             
0.100000              0.002484              38.207000             
0.100000              0.002492              38.303000             
0.100000              0.002500              38.426000             
0.100000              0.002508              38.575000             
0.100000              0.002516              38.752000             
0.100000              0.002524              38.955000             
0.100000              0.002532              39.186000             
0.100000              0.002540              39.443000             
0.100000              0.002548              39.728000             
0.100000              0.002556              40.040000             
0.100000              0.002564              40.379000             
0.100000              0.002572              40.746000             
0.100000              0.002580              41.139000             
0.100000              0.002588              41.560000             
0.100000              0.002596              42.008000             
0.100000              0.002604              42.484000             
0.100000              0.002612              42.987000             
0.100000              0.002620              43.518000             
0.100000              0.002628              44.076000             
0.100000              0.002636              44.662000             
0.100000              0.002644              45.275000             
0.100000              0.002652              45.916000             
0.100000              0.002660              46.585000             
0.100000              0.002668              47.281000             
0.100000              0.002676              48.005000             
0.100000              0.002684              48.758000             
0.100000              0.002692              49.538000             
0.100000              0.002700              50.346000             
0.100000              0.002708              51.182000             
0.100000              0.002716              52.047000             
0.100000              0.002724              52.939000             
0.100000              0.002732              53.860000             
0.100000              0.002740              54.810000             
0.100000              0.002748              55.787000             
0.100000              0.002756              56.793000             
0.100000              0.002764              57.828000             
0.100000              0.002772              58.892000             
0.100000              0.002780              59.984000             
0.100000              0.002788              61.105000             
0.100000              0.002796              62.255000             
0.100000              0.002804              63.434000             
0.100000              0.002812              64.642000             
0.100000              0.002820              65.879000             
0.100000              0.002828              67.145000             
0.100000              0.002836              68.441000             
0.100000              0.002844              69.767000             
0.100000              0.002852              71.122000             
0.100000              0.002860              72.507000             
0.100000              0.002868              73.921000             
0.100000              0.002876              75.366000             
0.100000              0.002884              76.841000             
0.100000              0.002892              78.346000             
0.100500              0.002100              66.297000             
0.100500              0.002108              65.142000             
0.100500              0.002116              64.014000             
0.100500              0.002124              62.913000             
0.100500              0.002132              61.839000             
0.100500              0.002140              60.793000             
0.100500              0.002148              59.773000             
0.100500              0.002156              58.781000             
0.100500              0.002164              57.815000             
0.100500              0.002172              56.876000             
0.100500              0.002180              55.963000             
0.100500              0.002188              55.078000             
0.100500              0.002196              54.218000             
0.100500              0.002204              53.386000             
0.100500              0.002212              52.580000             
0.100500              0.002220              51.800000             
0.100500              0.002228              51.047000             
0.100500              0.002236              50.320000             
0.100500              0.002244              49.620000             
0.100500              0.002252              48.946000             
0.100500              0.002260              48.298000             
0.100500              0.002268              47.677000             
0.100500              0.002276              47.082000             
0.100500              0.002284              46.513000             
0.100500              0.002292              45.970000             
0.100500              0.002300              45.454000             
0.100500              0.002308              44.964000             
0.100500              0.002316              44.500000             
0.100500              0.002324              44.062000             
0.100500              0.002332              43.650000             
0.100500              0.002340              43.265000             
0.100500              0.002348              42.906000             
0.100500              0.002356              42.573000             
0.100500              0.002364              42.266000             
0.100500              0.002372              41.986000             
0.100500              0.002380              41.731000             
0.100500              0.002388              41.503000             
0.100500              0.002396              41.302000             
0.100500              0.002404              41.126000             
0.100500              0.002412              40.977000             
0.100500              0.002420              40.854000             
0.100500              0.002428              40.758000             
0.100500              0.002436              40.687000             
0.100500              0.002444              40.643000             
0.100500              0.002452              40.626000             
0.100500              0.002460              40.635000             
0.100500              0.002468              40.670000             
0.100500              0.002476              40.732000             
0.100500              0.002484              40.820000             
0.100500              0.002492              40.935000             
0.100500              0.002500              41.077000             
0.100500              0.002508              41.244000             
0.100500              0.002516              41.439000             
0.100500              0.002524              41.660000             
0.100500              0.002532              41.908000             
0.100500              0.002540              42.182000             
0.100500              0.002548              42.483000             
0.100500              0.002556              42.811000             
0.100500              0.002564              43.166000             
0.100500              0.002572              43.548000             
0.100500              0.002580              43.956000             
0.100500              0.002588              44.391000             
0.100500              0.002596              44.854000             
0.100500              0.002604              45.343000             
0.100500              0.002612              45.859000             
0.100500              0.002620              46.402000             
0.100500              0.002628              46.973000             
0.100500              0.002636              47.570000             
0.100500              0.002644              48.195000             
0.100500              0.002652              48.847000             
0.100500              0.002660              49.527000             
0.100500              0.002668              50.234000             
0.100500              0.002676              50.968000             
0.100500              0.002684              51.730000             
0.100500              0.002692              52.519000             
0.100500              0.002700              53.336000             
0.100500              0.002708              54.180000             
0.100500              0.002716              55.053000             
0.100500              0.002724              55.953000             
0.100500              0.002732              56.881000             
0.100500              0.002740              57.837000             
0.100500              0.002748              58.821000             
0.100500              0.002756              59.833000             
0.100500              0.002764              60.873000             
0.100500              0.002772              61.941000             
0.100500              0.002780              63.038000             
0.100500              0.002788              64.163000             
0.100500              0.002796              65.317000             
0.100500              0.002804              66.499000             
0.100500              0.002812              67.711000             
0.100500              0.002820              68.951000             
0.100500              0.002828              70.219000             
0.100500              0.002836              71.517000             
0.100500              0.002844              72.844000             
0.100500              0.002852              74.201000             
0.100500              0.002860              75.586000             
0.100500              0.002868              77.001000             
0.100500              0.002876              78.446000             
0.100500              0.002884              79.920000             
0.100500              0.002892              81.425000             
0.101000              0.002100              67.656000             
0.101000              0.002108              66.535000             
0.101000              0.002116              65.442000             
0.101000              0.002124              64.376000             
0.101000              0.002132              63.337000             
0.101000              0.002140              62.324000             
0.101000              0.002148              61.338000             
0.101000              0.002156              60.379000             
0.101000              0.002164              59.447000             
0.101000              0.002172              58.541000             
0.101000              0.002180              57.661000             
0.101000              0.002188              56.808000             
0.101000              0.002196              55.981000             
0.101000              0.002204              55.181000             
0.101000              0.002212              54.407000             
0.101000              0.002220              53.658000             
0.101000              0.002228              52.936000             
0.101000              0.002236              52.240000             
0.101000              0.002244              51.571000             
0.101000              0.002252              50.927000             
0.101000              0.002260              50.309000             
0.101000              0.002268              49.717000             
0.101000              0.002276              49.151000             
0.101000              0.002284              48.611000             
0.101000              0.002292              48.097000             
0.101000              0.002300              47.609000             
0.101000              0.002308              47.147000             
0.101000              0.002316              46.710000             
0.101000              0.002324              46.300000             
0.101000              0.002332              45.915000             
0.101000              0.002340              45.556000             
0.101000              0.002348              45.223000             
0.101000              0.002356              44.916000             
0.101000              0.002364              44.635000             
0.101000              0.002372              44.380000             
0.101000              0.002380              44.150000             
0.101000              0.002388              43.946000             
0.101000              0.002396              43.769000             
0.101000              0.002404              43.617000             
0.101000              0.002412              43.491000             
0.101000              0.002420              43.391000             
0.101000              0.002428              43.317000             
0.101000              0.002436              43.269000             
0.101000              0.002444              43.247000             
0.101000              0.002452              43.251000             
0.101000              0.002460              43.281000             
0.101000              0.002468              43.337000             
0.101000              0.002476              43.419000             
0.101000              0.002484              43.527000             
0.101000              0.002492              43.661000             
0.101000              0.002500              43.821000             
0.101000              0.002508              44.008000             
0.101000              0.002516              44.220000             
0.101000              0.002524              44.459000             
0.101000              0.002532              44.724000             
0.101000              0.002540              45.016000             
0.101000              0.002548              45.333000             
0.101000              0.002556              45.678000             
0.101000              0.002564              46.048000             
0.101000              0.002572              46.445000             
0.101000              0.002580              46.868000             
0.101000              0.002588              47.318000             
0.101000              0.002596              47.794000             
0.101000              0.002604              48.297000             
0.101000              0.002612              48.827000             
0.101000              0.002620              49.383000             
0.101000              0.002628              49.966000             
0.101000              0.002636              50.576000             
0.101000              0.002644              51.212000             
0.101000              0.002652              51.875000             
0.101000              0.002660              52.566000             
0.101000              0.002668              53.283000             
0.101000              0.002676              54.027000             
0.101000              0.002684              54.798000             
0.101000              0.002692              55.597000             
0.101000              0.002700              56.422000             
0.101000              0.002708              57.275000             
0.101000              0.002716              58.156000             
0.101000              0.002724              59.063000             
0.101000              0.002732              59.998000             
0.101000              0.002740              60.961000             
0.101000              0.002748              61.951000             
0.101000              0.002756              62.969000             
0.101000              0.002764              64.015000             
0.101000              0.002772              65.088000             
0.101000              0.002780              66.190000             
0.101000              0.002788              67.319000             
0.101000              0.002796              68.477000             
0.101000              0.002804              69.663000             
0.101000              0.002812              70.877000             
0.101000              0.002820              72.119000             
0.101000              0.002828              73.391000             
0.101000              0.002836              74.690000             
0.101000              0.002844              76.019000             
0.101000              0.002852              77.376000             
0.101000              0.002860              78.763000             
0.101000              0.002868              80.178000             
0.101000              0.002876              81.623000             
0.101000              0.002884              83.097000             
0.101000              0.002892              84.601000             
0.101500              0.002100              69.090000             
0.101500              0.002108              68.005000             
0.101500              0.002116              66.947000             
0.101500              0.002124              65.916000             
0.101500              0.002132              64.911000             
0.101500              0.002140              63.934000             
0.101500              0.002148              62.982000             
0.101500              0.002156              62.057000             
0.101500              0.002164              61.159000             
0.101500              0.002172              60.286000             
0.101500              0.002180              59.440000             
0.101500              0.002188              58.620000             
0.101500              0.002196              57.826000             
0.101500              0.002204              57.057000             
0.101500              0.002212              56.315000             
0.101500              0.002220              55.599000             
0.101500              0.002228              54.908000             
0.101500              0.002236              54.244000             
0.101500              0.002244              53.605000             
0.101500              0.002252              52.992000             
0.101500              0.002260              52.404000             
0.101500              0.002268              51.842000             
0.101500              0.002276              51.306000             
0.101500              0.002284              50.795000             
0.101500              0.002292              50.310000             
0.101500              0.002300              49.850000             
0.101500              0.002308              49.416000             
0.101500              0.002316              49.008000             
0.101500              0.002324              48.625000             
0.101500              0.002332              48.268000             
0.101500              0.002340              47.936000             
0.101500              0.002348              47.629000             
0.101500              0.002356              47.348000             
0.101500              0.002364              47.093000             
0.101500              0.002372              46.863000             
0.101500              0.002380              46.658000             
0.101500              0.002388              46.480000             
0.101500              0.002396              46.326000             
0.101500              0.002404              46.198000             
0.101500              0.002412              46.096000             
0.101500              0.002420              46.019000             
0.101500              0.002428              45.968000             
0.101500              0.002436              45.942000             
0.101500              0.002444              45.942000             
0.101500              0.002452              45.967000             
0.101500              0.002460              46.019000             
0.101500              0.002468              46.095000             
0.101500              0.002476              46.198000             
0.101500              0.002484              46.326000             
0.101500              0.002492              46.480000             
0.101500              0.002500              46.659000             
0.101500              0.002508              46.865000             
0.101500              0.002516              47.096000             
0.101500              0.002524              47.352000             
0.101500              0.002532              47.635000             
0.101500              0.002540              47.944000             
0.101500              0.002548              48.278000             
0.101500              0.002556              48.639000             
0.101500              0.002564              49.025000             
0.101500              0.002572              49.437000             
0.101500              0.002580              49.876000             
0.101500              0.002588              50.340000             
0.101500              0.002596              50.831000             
0.101500              0.002604              51.348000             
0.101500              0.002612              51.891000             
0.101500              0.002620              52.460000             
0.101500              0.002628              53.056000             
0.101500              0.002636              53.677000             
0.101500              0.002644              54.326000             
0.101500              0.002652              55.000000             
0.101500              0.002660              55.701000             
0.101500              0.002668              56.429000             
0.101500              0.002676              57.183000             
0.101500              0.002684              57.964000             
0.101500              0.002692              58.772000             
0.101500              0.002700              59.606000             
0.101500              0.002708              60.468000             
0.101500              0.002716              61.356000             
0.101500              0.002724              62.271000             
0.101500              0.002732              63.213000             
0.101500              0.002740              64.182000             
0.101500              0.002748              65.179000             
0.101500              0.002756              66.203000             
0.101500              0.002764              67.254000             
0.101500              0.002772              68.333000             
0.101500              0.002780              69.439000             
0.101500              0.002788              70.573000             
0.101500              0.002796              71.734000             
0.101500              0.002804              72.923000             
0.101500              0.002812              74.141000             
0.101500              0.002820              75.386000             
0.101500              0.002828              76.659000             
0.101500              0.002836              77.961000             
0.101500              0.002844              79.291000             
0.101500              0.002852              80.649000             
0.101500              0.002860              82.036000             
0.101500              0.002868              83.452000             
0.101500              0.002876              84.897000             
0.101500              0.002884              86.371000             
0.101500              0.002892              87.873000             
0.102000              0.002100              70.599000             
0.102000              0.002108              69.551000             
0.102000              0.002116              68.529000             
0.102000              0.002124              67.533000             
0.102000              0.002132              66.564000             
0.102000              0.002140              65.621000             
0.102000              0.002148              64.704000             
0.102000              0.002156              63.814000             
0.102000              0.002164              62.950000             
0.102000              0.002172              62.111000             
0.102000              0.002180              61.299000             
0.102000              0.002188              60.512000             
0.102000              0.002196              59.751000             
0.102000              0.002204              59.016000             
0.102000              0.002212              58.306000             
0.102000              0.002220              57.622000             
0.102000              0.002228              56.963000             
0.102000              0.002236              56.330000             
0.102000              0.002244              55.723000             
0.102000              0.002252              55.140000             
0.102000              0.002260              54.584000             
0.102000              0.002268              54.052000             
0.102000              0.002276              53.546000             
0.102000              0.002284              53.065000             
0.102000              0.002292              52.609000             
0.102000              0.002300              52.178000             
0.102000              0.002308              51.773000             
0.102000              0.002316              51.393000             
0.102000              0.002324              51.038000             
0.102000              0.002332              50.708000             
0.102000              0.002340              50.403000             
0.102000              0.002348              50.124000             
0.102000              0.002356              49.869000             
0.102000              0.002364              49.640000             
0.102000              0.002372              49.436000             
0.102000              0.002380              49.257000             
0.102000              0.002388              49.103000             
0.102000              0.002396              48.974000             
0.102000              0.002404              48.870000             
0.102000              0.002412              48.792000             
0.102000              0.002420              48.738000             
0.102000              0.002428              48.710000             
0.102000              0.002436              48.707000             
0.102000              0.002444              48.729000             
0.102000              0.002452              48.777000             
0.102000              0.002460              48.849000             
0.102000              0.002468              48.947000             
0.102000              0.002476              49.070000             
0.102000              0.002484              49.219000             
0.102000              0.002492              49.392000             
0.102000              0.002500              49.591000             
0.102000              0.002508              49.815000             
0.102000              0.002516              50.065000             
0.102000              0.002524              50.340000             
0.102000              0.002532              50.641000             
0.102000              0.002540              50.967000             
0.102000              0.002548              51.318000             
0.102000              0.002556              51.695000             
0.102000              0.002564              52.098000             
0.102000              0.002572              52.526000             
0.102000              0.002580              52.979000             
0.102000              0.002588              53.459000             
0.102000              0.002596              53.964000             
0.102000              0.002604              54.494000             
0.102000              0.002612              55.051000             
0.102000              0.002620              55.633000             
0.102000              0.002628              56.242000             
0.102000              0.002636              56.876000             
0.102000              0.002644              57.536000             
0.102000              0.002652              58.222000             
0.102000              0.002660              58.934000             
0.102000              0.002668              59.672000             
0.102000              0.002676              60.437000             
0.102000              0.002684              61.227000             
0.102000              0.002692              62.044000             
0.102000              0.002700              62.888000             
0.102000              0.002708              63.757000             
0.102000              0.002716              64.654000             
0.102000              0.002724              65.576000             
0.102000              0.002732              66.526000             
0.102000              0.002740              67.502000             
0.102000              0.002748              68.505000             
0.102000              0.002756              69.534000             
0.102000              0.002764              70.591000             
0.102000              0.002772              71.675000             
0.102000              0.002780              72.786000             
0.102000              0.002788              73.924000             
0.102000              0.002796              75.089000             
0.102000              0.002804              76.282000             
0.102000              0.002812              77.502000             
0.102000              0.002820              78.750000             
0.102000              0.002828              80.026000             
0.102000              0.002836              81.329000             
0.102000              0.002844              82.660000             
0.102000              0.002852              84.020000             
0.102000              0.002860              85.408000             
0.102000              0.002868              86.824000             
0.102000              0.002876              88.268000             
0.102000              0.002884              89.741000             
0.102000              0.002892              91.243000             
0.102500              0.002100              72.185000             
0.102500              0.002108              71.173000             
0.102500              0.002116              70.187000             
0.102500              0.002124              69.228000             
0.102500              0.002132              68.294000             
0.102500              0.002140              67.387000             
0.102500              0.002148              66.506000             
0.102500              0.002156              65.650000             
0.102500              0.002164              64.820000             
0.102500              0.002172              64.016000             
0.102500              0.002180              63.238000             
0.102500              0.002188              62.485000             
0.102500              0.002196              61.758000             
0.102500              0.002204              61.056000             
0.102500              0.002212              60.379000             
0.102500              0.002220              59.728000             
0.102500              0.002228              59.101000             
0.102500              0.002236              58.500000             
0.102500              0.002244              57.924000             
0.102500              0.002252              57.374000             
0.102500              0.002260              56.848000             
0.102500              0.002268              56.347000             
0.102500              0.002276              55.871000             
0.102500              0.002284              55.420000             
0.102500              0.002292              54.994000             
0.102500              0.002300              54.593000             
0.102500              0.002308              54.217000             
0.102500              0.002316              53.865000             
0.102500              0.002324              53.538000             
0.102500              0.002332              53.236000             
0.102500              0.002340              52.959000             
0.102500              0.002348              52.707000             
0.102500              0.002356              52.479000             
0.102500              0.002364              52.276000             
0.102500              0.002372              52.098000             
0.102500              0.002380              51.945000             
0.102500              0.002388              51.816000             
0.102500              0.002396              51.712000             
0.102500              0.002404              51.633000             
0.102500              0.002412              51.579000             
0.102500              0.002420              51.549000             
0.102500              0.002428              51.544000             
0.102500              0.002436              51.564000             
0.102500              0.002444              51.609000             
0.102500              0.002452              51.678000             
0.102500              0.002460              51.773000             
0.102500              0.002468              51.892000             
0.102500              0.002476              52.036000             
0.102500              0.002484              52.205000             
0.102500              0.002492              52.398000             
0.102500              0.002500              52.617000             
0.102500              0.002508              52.861000             
0.102500              0.002516              53.129000             
0.102500              0.002524              53.423000             
0.102500              0.002532              53.741000             
0.102500              0.002540              54.085000             
0.102500              0.002548              54.453000             
0.102500              0.002556              54.847000             
0.102500              0.002564              55.266000             
0.102500              0.002572              55.710000             
0.102500              0.002580              56.179000             
0.102500              0.002588              56.673000             
0.102500              0.002596              57.193000             
0.102500              0.002604              57.738000             
0.102500              0.002612              58.308000             
0.102500              0.002620              58.903000             
0.102500              0.002628              59.524000             
0.102500              0.002636              60.171000             
0.102500              0.002644              60.843000             
0.102500              0.002652              61.541000             
0.102500              0.002660              62.264000             
0.102500              0.002668              63.013000             
0.102500              0.002676              63.788000             
0.102500              0.002684              64.588000             
0.102500              0.002692              65.414000             
0.102500              0.002700              66.267000             
0.102500              0.002708              67.145000             
0.102500              0.002716              68.049000             
0.102500              0.002724              68.980000             
0.102500              0.002732              69.936000             
0.102500              0.002740              70.919000             
0.102500              0.002748              71.928000             
0.102500              0.002756              72.964000             
0.102500              0.002764              74.026000             
0.102500              0.002772              75.115000             
0.102500              0.002780              76.231000             
0.102500              0.002788              77.373000             
0.102500              0.002796              78.542000             
0.102500              0.002804              79.738000             
0.102500              0.002812              80.962000             
0.102500              0.002820              82.212000             
0.102500              0.002828              83.490000             
0.102500              0.002836              84.795000             
0.102500              0.002844              86.128000             
0.102500              0.002852              87.488000             
0.102500              0.002860              88.877000             
0.102500              0.002868              90.293000             
0.102500              0.002876              91.737000             
0.102500              0.002884              93.210000             
0.102500              0.002892              94.710000             
0.103000              0.002100              73.847000             
0.103000              0.002108              72.872000             
0.103000              0.002116              71.923000             
0.103000              0.002124              70.999000             
0.103000              0.002132              70.102000             
0.103000              0.002140              69.231000             
0.103000              0.002148              68.385000             
0.103000              0.002156              67.565000             
0.103000              0.002164              66.771000             
0.103000              0.002172              66.002000             
0.103000              0.002180              65.258000             
0.103000              0.002188              64.539000             
0.103000              0.002196              63.846000             
0.103000              0.002204              63.178000             
0.103000              0.002212              62.534000             
0.103000              0.002220              61.916000             
0.103000              0.002228              61.323000             
0.103000              0.002236              60.754000             
0.103000              0.002244              60.210000             
0.103000              0.002252              59.691000             
0.103000              0.002260              59.197000             
0.103000              0.002268              58.727000             
0.103000              0.002276              58.282000             
0.103000              0.002284              57.862000             
0.103000              0.002292              57.466000             
0.103000              0.002300              57.094000             
0.103000              0.002308              56.747000             
0.103000              0.002316              56.425000             
0.103000              0.002324              56.127000             
0.103000              0.002332              55.853000             
0.103000              0.002340              55.604000             
0.103000              0.002348              55.379000             
0.103000              0.002356              55.178000             
0.103000              0.002364              55.002000             
0.103000              0.002372              54.851000             
0.103000              0.002380              54.723000             
0.103000              0.002388              54.620000             
0.103000              0.002396              54.541000             
0.103000              0.002404              54.487000             
0.103000              0.002412              54.457000             
0.103000              0.002420              54.452000             
0.103000              0.002428              54.470000             
0.103000              0.002436              54.513000             
0.103000              0.002444              54.581000             
0.103000              0.002452              54.673000             
0.103000              0.002460              54.789000             
0.103000              0.002468              54.930000             
0.103000              0.002476              55.095000             
0.103000              0.002484              55.285000             
0.103000              0.002492              55.499000             
0.103000              0.002500              55.737000             
0.103000              0.002508              56.000000             
0.103000              0.002516              56.288000             
0.103000              0.002524              56.600000             
0.103000              0.002532              56.936000             
0.103000              0.002540              57.298000             
0.103000              0.002548              57.684000             
0.103000              0.002556              58.094000             
0.103000              0.002564              58.529000             
0.103000              0.002572              58.989000             
0.103000              0.002580              59.474000             
0.103000              0.002588              59.984000             
0.103000              0.002596              60.518000             
0.103000              0.002604              61.077000             
0.103000              0.002612              61.661000             
0.103000              0.002620              62.270000             
0.103000              0.002628              62.904000             
0.103000              0.002636              63.563000             
0.103000              0.002644              64.248000             
0.103000              0.002652              64.957000             
0.103000              0.002660              65.691000             
0.103000              0.002668              66.451000             
0.103000              0.002676              67.236000             
0.103000              0.002684              68.046000             
0.103000              0.002692              68.882000             
0.103000              0.002700              69.743000             
0.103000              0.002708              70.630000             
0.103000              0.002716              71.543000             
0.103000              0.002724              72.481000             
0.103000              0.002732              73.445000             
0.103000              0.002740              74.434000             
0.103000              0.002748              75.450000             
0.103000              0.002756              76.492000             
0.103000              0.002764              77.559000             
0.103000              0.002772              78.653000             
0.103000              0.002780              79.774000             
0.103000              0.002788              80.920000             
0.103000              0.002796              82.093000             
0.103000              0.002804              83.293000             
0.103000              0.002812              84.519000             
0.103000              0.002820              85.772000             
0.103000              0.002828              87.052000             
0.103000              0.002836              88.359000             
0.103000              0.002844              89.693000             
0.103000              0.002852              91.055000             
0.103000              0.002860              92.443000             
0.103000              0.002868              93.860000             
0.103000              0.002876              95.304000             
0.103000              0.002884              96.775000             
0.103000              0.002892              98.275000             
0.103500              0.002100              75.585000             
0.103500              0.002108              74.647000             
0.103500              0.002116              73.735000             
0.103500              0.002124              72.849000             
0.103500              0.002132              71.989000             
0.103500              0.002140              71.154000             
0.103500              0.002148              70.344000             
0.103500              0.002156              69.560000             
0.103500              0.002164              68.801000             
0.103500              0.002172              68.067000             
0.103500              0.002180              67.359000             
0.103500              0.002188              66.675000             
0.103500              0.002196              66.016000             
0.103500              0.002204              65.382000             
0.103500              0.002212              64.772000             
0.103500              0.002220              64.187000             
0.103500              0.002228              63.627000             
0.103500              0.002236              63.092000             
0.103500              0.002244              62.580000             
0.103500              0.002252              62.093000             
0.103500              0.002260              61.631000             
0.103500              0.002268              61.193000             
0.103500              0.002276              60.779000             
0.103500              0.002284              60.389000             
0.103500              0.002292              60.024000             
0.103500              0.002300              59.682000             
0.103500              0.002308              59.365000             
0.103500              0.002316              59.072000             
0.103500              0.002324              58.803000             
0.103500              0.002332              58.558000             
0.103500              0.002340              58.337000             
0.103500              0.002348              58.140000             
0.103500              0.002356              57.967000             
0.103500              0.002364              57.818000             
0.103500              0.002372              57.693000             
0.103500              0.002380              57.592000             
0.103500              0.002388              57.515000             
0.103500              0.002396              57.461000             
0.103500              0.002404              57.432000             
0.103500              0.002412              57.427000             
0.103500              0.002420              57.446000             
0.103500              0.002428              57.488000             
0.103500              0.002436              57.555000             
0.103500              0.002444              57.646000             
0.103500              0.002452              57.760000             
0.103500              0.002460              57.899000             
0.103500              0.002468              58.061000             
0.103500              0.002476              58.248000             
0.103500              0.002484              58.458000             
0.103500              0.002492              58.693000             
0.103500              0.002500              58.952000             
0.103500              0.002508              59.234000             
0.103500              0.002516              59.541000             
0.103500              0.002524              59.872000             
0.103500              0.002532              60.227000             
0.103500              0.002540              60.606000             
0.103500              0.002548              61.010000             
0.103500              0.002556              61.437000             
0.103500              0.002564              61.889000             
0.103500              0.002572              62.365000             
0.103500              0.002580              62.866000             
0.103500              0.002588              63.391000             
0.103500              0.002596              63.940000             
0.103500              0.002604              64.514000             
0.103500              0.002612              65.112000             
0.103500              0.002620              65.734000             
0.103500              0.002628              66.381000             
0.103500              0.002636              67.053000             
0.103500              0.002644              67.749000             
0.103500              0.002652              68.470000             
0.103500              0.002660              69.216000             
0.103500              0.002668              69.987000             
0.103500              0.002676              70.782000             
0.103500              0.002684              71.603000             
0.103500              0.002692              72.448000             
0.103500              0.002700              73.318000             
0.103500              0.002708              74.214000             
0.103500              0.002716              75.134000             
0.103500              0.002724              76.080000             
0.103500              0.002732              77.051000             
0.103500              0.002740              78.048000             
0.103500              0.002748              79.070000             
0.103500              0.002756              80.118000             
0.103500              0.002764              81.191000             
0.103500              0.002772              82.290000             
0.103500              0.002780              83.415000             
0.103500              0.002788              84.566000             
0.103500              0.002796              85.743000             
0.103500              0.002804              86.946000             
0.103500              0.002812              88.175000             
0.103500              0.002820              89.430000             
0.103500              0.002828              90.713000             
0.103500              0.002836              92.021000             
0.103500              0.002844              93.357000             
0.103500              0.002852              94.719000             
0.103500              0.002860              96.108000             
0.103500              0.002868              97.525000             
0.103500              0.002876              98.968000             
0.103500              0.002884              100.439000            
0.103500              0.002892              101.938000            
0.104000              0.002100              77.399000             
0.104000              0.002108              76.499000             
0.104000              0.002116              75.625000             
0.104000              0.002124              74.776000             
0.104000              0.002132              73.953000             
0.104000              0.002140              73.155000             
0.104000              0.002148              72.382000             
0.104000              0.002156              71.635000             
0.104000              0.002164              70.912000             
0.104000              0.002172              70.214000             
0.104000              0.002180              69.540000             
0.104000              0.002188              68.892000             
0.104000              0.002196              68.268000             
0.104000              0.002204              67.668000             
0.104000              0.002212              67.093000             
0.104000              0.002220              66.542000             
0.104000              0.002228              66.015000             
0.104000              0.002236              65.513000             
0.104000              0.002244              65.035000             
0.104000              0.002252              64.580000             
0.104000              0.002260              64.150000             
0.104000              0.002268              63.744000             
0.104000              0.002276              63.361000             
0.104000              0.002284              63.003000             
0.104000              0.002292              62.668000             
0.104000              0.002300              62.357000             
0.104000              0.002308              62.070000             
0.104000              0.002316              61.807000             
0.104000              0.002324              61.567000             
0.104000              0.002332              61.351000             
0.104000              0.002340              61.159000             
0.104000              0.002348              60.990000             
0.104000              0.002356              60.845000             
0.104000              0.002364              60.723000             
0.104000              0.002372              60.625000             
0.104000              0.002380              60.551000             
0.104000              0.002388              60.500000             
0.104000              0.002396              60.473000             
0.104000              0.002404              60.469000             
0.104000              0.002412              60.489000             
0.104000              0.002420              60.532000             
0.104000              0.002428              60.599000             
0.104000              0.002436              60.689000             
0.104000              0.002444              60.803000             
0.104000              0.002452              60.941000             
0.104000              0.002460              61.102000             
0.104000              0.002468              61.286000             
0.104000              0.002476              61.494000             
0.104000              0.002484              61.726000             
0.104000              0.002492              61.982000             
0.104000              0.002500              62.261000             
0.104000              0.002508              62.563000             
0.104000              0.002516              62.889000             
0.104000              0.002524              63.239000             
0.104000              0.002532              63.613000             
0.104000              0.002540              64.011000             
0.104000              0.002548              64.432000             
0.104000              0.002556              64.877000             
0.104000              0.002564              65.345000             
0.104000              0.002572              65.838000             
0.104000              0.002580              66.354000             
0.104000              0.002588              66.894000             
0.104000              0.002596              67.459000             
0.104000              0.002604              68.047000             
0.104000              0.002612              68.659000             
0.104000              0.002620              69.295000             
0.104000              0.002628              69.956000             
0.104000              0.002636              70.640000             
0.104000              0.002644              71.349000             
0.104000              0.002652              72.082000             
0.104000              0.002660              72.839000             
0.104000              0.002668              73.621000             
0.104000              0.002676              74.426000             
0.104000              0.002684              75.257000             
0.104000              0.002692              76.112000             
0.104000              0.002700              76.991000             
0.104000              0.002708              77.896000             
0.104000              0.002716              78.824000             
0.104000              0.002724              79.778000             
0.104000              0.002732              80.757000             
0.104000              0.002740              81.760000             
0.104000              0.002748              82.789000             
0.104000              0.002756              83.842000             
0.104000              0.002764              84.921000             
0.104000              0.002772              86.025000             
0.104000              0.002780              87.155000             
0.104000              0.002788              88.310000             
0.104000              0.002796              89.491000             
0.104000              0.002804              90.697000             
0.104000              0.002812              91.929000             
0.104000              0.002820              93.187000             
0.104000              0.002828              94.472000             
0.104000              0.002836              95.782000             
0.104000              0.002844              97.119000             
0.104000              0.002852              98.482000             
0.104000              0.002860              99.871000             
0.104000              0.002868              101.288000            
0.104000              0.002876              102.731000            
0.104000              0.002884              104.201000            
0.104000              0.002892              105.698000            
0.104500              0.002100              79.290000             
0.104500              0.002108              78.428000             
0.104500              0.002116              77.592000             
0.104500              0.002124              76.782000             
0.104500              0.002132              75.996000             
0.104500              0.002140              75.235000             
0.104500              0.002148              74.500000             
0.104500              0.002156              73.789000             
0.104500              0.002164              73.102000             
0.104500              0.002172              72.441000             
0.104500              0.002180              71.803000             
0.104500              0.002188              71.190000             
0.104500              0.002196              70.601000             
0.104500              0.002204              70.037000             
0.104500              0.002212              69.496000             
0.104500              0.002220              68.980000             
0.104500              0.002228              68.487000             
0.104500              0.002236              68.018000             
0.104500              0.002244              67.573000             
0.104500              0.002252              67.152000             
0.104500              0.002260              66.755000             
0.104500              0.002268              66.381000             
0.104500              0.002276              66.030000             
0.104500              0.002284              65.703000             
0.104500              0.002292              65.400000             
0.104500              0.002300              65.120000             
0.104500              0.002308              64.863000             
0.104500              0.002316              64.630000             
0.104500              0.002324              64.420000             
0.104500              0.002332              64.233000             
0.104500              0.002340              64.070000             
0.104500              0.002348              63.929000             
0.104500              0.002356              63.812000             
0.104500              0.002364              63.719000             
0.104500              0.002372              63.648000             
0.104500              0.002380              63.601000             
0.104500              0.002388              63.576000             
0.104500              0.002396              63.575000             
0.104500              0.002404              63.597000             
0.104500              0.002412              63.642000             
0.104500              0.002420              63.710000             
0.104500              0.002428              63.802000             
0.104500              0.002436              63.916000             
0.104500              0.002444              64.054000             
0.104500              0.002452              64.214000             
0.104500              0.002460              64.398000             
0.104500              0.002468              64.605000             
0.104500              0.002476              64.835000             
0.104500              0.002484              65.088000             
0.104500              0.002492              65.365000             
0.104500              0.002500              65.664000             
0.104500              0.002508              65.987000             
0.104500              0.002516              66.333000             
0.104500              0.002524              66.702000             
0.104500              0.002532              67.095000             
0.104500              0.002540              67.510000             
0.104500              0.002548              67.950000             
0.104500              0.002556              68.412000             
0.104500              0.002564              68.898000             
0.104500              0.002572              69.407000             
0.104500              0.002580              69.939000             
0.104500              0.002588              70.495000             
0.104500              0.002596              71.075000             
0.104500              0.002604              71.677000             
0.104500              0.002612              72.304000             
0.104500              0.002620              72.954000             
0.104500              0.002628              73.628000             
0.104500              0.002636              74.325000             
0.104500              0.002644              75.046000             
0.104500              0.002652              75.791000             
0.104500              0.002660              76.560000             
0.104500              0.002668              77.352000             
0.104500              0.002676              78.169000             
0.104500              0.002684              79.009000             
0.104500              0.002692              79.874000             
0.104500              0.002700              80.763000             
0.104500              0.002708              81.676000             
0.104500              0.002716              82.613000             
0.104500              0.002724              83.575000             
0.104500              0.002732              84.560000             
0.104500              0.002740              85.571000             
0.104500              0.002748              86.606000             
0.104500              0.002756              87.666000             
0.104500              0.002764              88.750000             
0.104500              0.002772              89.859000             
0.104500              0.002780              90.994000             
0.104500              0.002788              92.153000             
0.104500              0.002796              93.338000             
0.104500              0.002804              94.547000             
0.104500              0.002812              95.782000             
0.104500              0.002820              97.043000             
0.104500              0.002828              98.329000             
0.104500              0.002836              99.641000             
0.104500              0.002844              100.979000            
0.104500              0.002852              102.343000            
0.104500              0.002860              103.733000            
0.104500              0.002868              105.149000            
0.104500              0.002876              106.592000            
0.104500              0.002884              108.061000            
0.104500              0.002892              109.557000            
0.105000              0.002100              81.257000             
0.105000              0.002108              80.435000             
0.105000              0.002116              79.637000             
0.105000              0.002124              78.865000             
0.105000              0.002132              78.117000             
0.105000              0.002140              77.395000             
0.105000              0.002148              76.696000             
0.105000              0.002156              76.023000             
0.105000              0.002164              75.373000             
0.105000              0.002172              74.748000             
0.105000              0.002180              74.147000             
0.105000              0.002188              73.570000             
0.105000              0.002196              73.017000             
0.105000              0.002204              72.488000             
0.105000              0.002212              71.983000             
0.105000              0.002220              71.501000             
0.105000              0.002228              71.043000             
0.105000              0.002236              70.608000             
0.105000              0.002244              70.197000             
0.105000              0.002252              69.809000             
0.105000              0.002260              69.445000             
0.105000              0.002268              69.103000             
0.105000              0.002276              68.785000             
0.105000              0.002284              68.490000             
0.105000              0.002292              68.218000             
0.105000              0.002300              67.970000             
0.105000              0.002308              67.744000             
0.105000              0.002316              67.541000             
0.105000              0.002324              67.361000             
0.105000              0.002332              67.204000             
0.105000              0.002340              67.070000             
0.105000              0.002348              66.958000             
0.105000              0.002356              66.870000             
0.105000              0.002364              66.804000             
0.105000              0.002372              66.761000             
0.105000              0.002380              66.741000             
0.105000              0.002388              66.744000             
0.105000              0.002396              66.769000             
0.105000              0.002404              66.817000             
0.105000              0.002412              66.888000             
0.105000              0.002420              66.981000             
0.105000              0.002428              67.097000             
0.105000              0.002436              67.236000             
0.105000              0.002444              67.397000             
0.105000              0.002452              67.581000             
0.105000              0.002460              67.788000             
0.105000              0.002468              68.018000             
0.105000              0.002476              68.270000             
0.105000              0.002484              68.545000             
0.105000              0.002492              68.843000             
0.105000              0.002500              69.163000             
0.105000              0.002508              69.506000             
0.105000              0.002516              69.872000             
0.105000              0.002524              70.261000             
0.105000              0.002532              70.672000             
0.105000              0.002540              71.106000             
0.105000              0.002548              71.564000             
0.105000              0.002556              72.044000             
0.105000              0.002564              72.546000             
0.105000              0.002572              73.072000             
0.105000              0.002580              73.621000             
0.105000              0.002588              74.193000             
0.105000              0.002596              74.788000             
0.105000              0.002604              75.405000             
0.105000              0.002612              76.046000             
0.105000              0.002620              76.710000             
0.105000              0.002628              77.397000             
0.105000              0.002636              78.108000             
0.105000              0.002644              78.841000             
0.105000              0.002652              79.598000             
0.105000              0.002660              80.379000             
0.105000              0.002668              81.183000             
0.105000              0.002676              82.010000             
0.105000              0.002684              82.861000             
0.105000              0.002692              83.735000             
0.105000              0.002700              84.633000             
0.105000              0.002708              85.555000             
0.105000              0.002716              86.500000             
0.105000              0.002724              87.470000             
0.105000              0.002732              88.463000             
0.105000              0.002740              89.481000             
0.105000              0.002748              90.522000             
0.105000              0.002756              91.588000             
0.105000              0.002764              92.678000             
0.105000              0.002772              93.793000             
0.105000              0.002780              94.932000             
0.105000              0.002788              96.095000             
0.105000              0.002796              97.283000             
0.105000              0.002804              98.496000             
0.105000              0.002812              99.735000             
0.105000              0.002820              100.998000            
0.105000              0.002828              102.286000            
0.105000              0.002836              103.599000            
0.105000              0.002844              104.938000            
0.105000              0.002852              106.303000            
0.105000              0.002860              107.693000            
0.105000              0.002868              109.109000            
0.105000              0.002876              110.551000            
0.105000              0.002884              112.020000            
0.105000              0.002892              113.514000            
0.105500              0.002100              83.301000             
0.105500              0.002108              82.518000             
0.105500              0.002116              81.760000             
0.105500              0.002124              81.026000             
0.105500              0.002132              80.317000             
0.105500              0.002140              79.633000             
0.105500              0.002148              78.973000             
0.105500              0.002156              78.337000             
0.105500              0.002164              77.725000             
0.105500              0.002172              77.137000             
0.105500              0.002180              76.573000             
0.105500              0.002188              76.032000             
0.105500              0.002196              75.516000             
0.105500              0.002204              75.022000             
0.105500              0.002212              74.552000             
0.105500              0.002220              74.106000             
0.105500              0.002228              73.683000             
0.105500              0.002236              73.282000             
0.105500              0.002244              72.905000             
0.105500              0.002252              72.551000             
0.105500              0.002260              72.220000             
0.105500              0.002268              71.912000             
0.105500              0.002276              71.627000             
0.105500              0.002284              71.364000             
0.105500              0.002292              71.124000             
0.105500              0.002300              70.907000             
0.105500              0.002308              70.712000             
0.105500              0.002316              70.540000             
0.105500              0.002324              70.391000             
0.105500              0.002332              70.264000             
0.105500              0.002340              70.159000             
0.105500              0.002348              70.077000             
0.105500              0.002356              70.018000             
0.105500              0.002364              69.980000             
0.105500              0.002372              69.965000             
0.105500              0.002380              69.973000             
0.105500              0.002388              70.002000             
0.105500              0.002396              70.054000             
0.105500              0.002404              70.129000             
0.105500              0.002412              70.225000             
0.105500              0.002420              70.344000             
0.105500              0.002428              70.485000             
0.105500              0.002436              70.649000             
0.105500              0.002444              70.834000             
0.105500              0.002452              71.042000             
0.105500              0.002460              71.272000             
0.105500              0.002468              71.525000             
0.105500              0.002476              71.799000             
0.105500              0.002484              72.096000             
0.105500              0.002492              72.415000             
0.105500              0.002500              72.757000             
0.105500              0.002508              73.120000             
0.105500              0.002516              73.507000             
0.105500              0.002524              73.915000             
0.105500              0.002532              74.346000             
0.105500              0.002540              74.799000             
0.105500              0.002548              75.274000             
0.105500              0.002556              75.772000             
0.105500              0.002564              76.292000             
0.105500              0.002572              76.835000             
0.105500              0.002580              77.400000             
0.105500              0.002588              77.988000             
0.105500              0.002596              78.598000             
0.105500              0.002604              79.231000             
0.105500              0.002612              79.886000             
0.105500              0.002620              80.564000             
0.105500              0.002628              81.265000             
0.105500              0.002636              81.989000             
0.105500              0.002644              82.735000             
0.105500              0.002652              83.504000             
0.105500              0.002660              84.296000             
0.105500              0.002668              85.111000             
0.105500              0.002676              85.949000             
0.105500              0.002684              86.810000             
0.105500              0.002692              87.695000             
0.105500              0.002700              88.602000             
0.105500              0.002708              89.533000             
0.105500              0.002716              90.487000             
0.105500              0.002724              91.464000             
0.105500              0.002732              92.465000             
0.105500              0.002740              93.489000             
0.105500              0.002748              94.538000             
0.105500              0.002756              95.609000             
0.105500              0.002764              96.705000             
0.105500              0.002772              97.825000             
0.105500              0.002780              98.969000             
0.105500              0.002788              100.136000            
0.105500              0.002796              101.328000            
0.105500              0.002804              102.545000            
0.105500              0.002812              103.786000            
0.105500              0.002820              105.051000            
0.105500              0.002828              106.342000            
0.105500              0.002836              107.657000            
0.105500              0.002844              108.997000            
0.105500              0.002852              110.362000            
0.105500              0.002860              111.752000            
0.105500              0.002868              113.168000            
0.105500              0.002876              114.610000            
0.105500              0.002884              116.077000            
0.105500              0.002892              117.570000            
0.106000              0.002100              85.422000             
0.106000              0.002108              84.679000             
0.106000              0.002116              83.960000             
0.106000              0.002124              83.266000             
0.106000              0.002132              82.596000             
0.106000              0.002140              81.951000             
0.106000              0.002148              81.329000             
0.106000              0.002156              80.731000             
0.106000              0.002164              80.157000             
0.106000              0.002172              79.607000             
0.106000              0.002180              79.080000             
0.106000              0.002188              78.576000             
0.106000              0.002196              78.096000             
0.106000              0.002204              77.639000             
0.106000              0.002212              77.205000             
0.106000              0.002220              76.794000             
0.106000              0.002228              76.406000             
0.106000              0.002236              76.041000             
0.106000              0.002244              75.699000             
0.106000              0.002252              75.379000             
0.106000              0.002260              75.082000             
0.106000              0.002268              74.807000             
0.106000              0.002276              74.555000             
0.106000              0.002284              74.325000             
0.106000              0.002292              74.117000             
0.106000              0.002300              73.932000             
0.106000              0.002308              73.769000             
0.106000              0.002316              73.628000             
0.106000              0.002324              73.509000             
0.106000              0.002332              73.413000             
0.106000              0.002340              73.338000             
0.106000              0.002348              73.286000             
0.106000              0.002356              73.255000             
0.106000              0.002364              73.247000             
0.106000              0.002372              73.260000             
0.106000              0.002380              73.295000             
0.106000              0.002388              73.353000             
0.106000              0.002396              73.432000             
0.106000              0.002404              73.533000             
0.106000              0.002412              73.655000             
0.106000              0.002420              73.800000             
0.106000              0.002428              73.967000             
0.106000              0.002436              74.155000             
0.106000              0.002444              74.365000             
0.106000              0.002452              74.597000             
0.106000              0.002460              74.850000             
0.106000              0.002468              75.126000             
0.106000              0.002476              75.423000             
0.106000              0.002484              75.742000             
0.106000              0.002492              76.083000             
0.106000              0.002500              76.446000             
0.106000              0.002508              76.830000             
0.106000              0.002516              77.237000             
0.106000              0.002524              77.665000             
0.106000              0.002532              78.115000             
0.106000              0.002540              78.587000             
0.106000              0.002548              79.081000             
0.106000              0.002556              79.597000             
0.106000              0.002564              80.135000             
0.106000              0.002572              80.694000             
0.106000              0.002580              81.276000             
0.106000              0.002588              81.880000             
0.106000              0.002596              82.506000             
0.106000              0.002604              83.154000             
0.106000              0.002612              83.824000             
0.106000              0.002620              84.516000             
0.106000              0.002628              85.231000             
0.106000              0.002636              85.968000             
0.106000              0.002644              86.727000             
0.106000              0.002652              87.508000             
0.106000              0.002660              88.312000             
0.106000              0.002668              89.139000             
0.106000              0.002676              89.988000             
0.106000              0.002684              90.859000             
0.106000              0.002692              91.753000             
0.106000              0.002700              92.670000             
0.106000              0.002708              93.610000             
0.106000              0.002716              94.572000             
0.106000              0.002724              95.558000             
0.106000              0.002732              96.566000             
0.106000              0.002740              97.598000             
0.106000              0.002748              98.652000             
0.106000              0.002756              99.730000             
0.106000              0.002764              100.832000            
0.106000              0.002772              101.956000            
0.106000              0.002780              103.105000            
0.106000              0.002788              104.277000            
0.106000              0.002796              105.473000            
0.106000              0.002804              106.693000            
0.106000              0.002812              107.936000            
0.106000              0.002820              109.204000            
0.106000              0.002828              110.497000            
0.106000              0.002836              111.813000            
0.106000              0.002844              113.154000            
0.106000              0.002852              114.520000            
0.106000              0.002860              115.911000            
0.106000              0.002868              117.326000            
0.106000              0.002876              118.767000            
0.106000              0.002884              120.233000            
0.106000              0.002892              121.725000            
0.106500              0.002100              87.620000             
0.106500              0.002108              86.917000             
0.106500              0.002116              86.239000             
0.106500              0.002124              85.584000             
0.106500              0.002132              84.954000             
0.106500              0.002140              84.348000             
0.106500              0.002148              83.765000             
0.106500              0.002156              83.206000             
0.106500              0.002164              82.670000             
0.106500              0.002172              82.158000             
0.106500              0.002180              81.669000             
0.106500              0.002188              81.203000             
0.106500              0.002196              80.759000             
0.106500              0.002204              80.339000             
0.106500              0.002212              79.942000             
0.106500              0.002220              79.567000             
0.106500              0.002228              79.214000             
0.106500              0.002236              78.885000             
0.106500              0.002244              78.577000             
0.106500              0.002252              78.292000             
0.106500              0.002260              78.029000             
0.106500              0.002268              77.788000             
0.106500              0.002276              77.569000             
0.106500              0.002284              77.373000             
0.106500              0.002292              77.198000             
0.106500              0.002300              77.045000             
0.106500              0.002308              76.914000             
0.106500              0.002316              76.805000             
0.106500              0.002324              76.717000             
0.106500              0.002332              76.651000             
0.106500              0.002340              76.607000             
0.106500              0.002348              76.584000             
0.106500              0.002356              76.583000             
0.106500              0.002364              76.604000             
0.106500              0.002372              76.646000             
0.106500              0.002380              76.710000             
0.106500              0.002388              76.795000             
0.106500              0.002396              76.901000             
0.106500              0.002404              77.029000             
0.106500              0.002412              77.178000             
0.106500              0.002420              77.349000             
0.106500              0.002428              77.541000             
0.106500              0.002436              77.754000             
0.106500              0.002444              77.989000             
0.106500              0.002452              78.245000             
0.106500              0.002460              78.523000             
0.106500              0.002468              78.822000             
0.106500              0.002476              79.142000             
0.106500              0.002484              79.483000             
0.106500              0.002492              79.846000             
0.106500              0.002500              80.230000             
0.106500              0.002508              80.636000             
0.106500              0.002516              81.063000             
0.106500              0.002524              81.511000             
0.106500              0.002532              81.981000             
0.106500              0.002540              82.472000             
0.106500              0.002548              82.985000             
0.106500              0.002556              83.519000             
0.106500              0.002564              84.074000             
0.106500              0.002572              84.651000             
0.106500              0.002580              85.250000             
0.106500              0.002588              85.870000             
0.106500              0.002596              86.512000             
0.106500              0.002604              87.175000             
0.106500              0.002612              87.860000             
0.106500              0.002620              88.567000             
0.106500              0.002628              89.295000             
0.106500              0.002636              90.045000             
0.106500              0.002644              90.817000             
0.106500              0.002652              91.611000             
0.106500              0.002660              92.427000             
0.106500              0.002668              93.265000             
0.106500              0.002676              94.125000             
0.106500              0.002684              95.007000             
0.106500              0.002692              95.911000             
0.106500              0.002700              96.837000             
0.106500              0.002708              97.786000             
0.106500              0.002716              98.757000             
0.106500              0.002724              99.750000             
0.106500              0.002732              100.767000            
0.106500              0.002740              101.805000            
0.106500              0.002748              102.867000            
0.106500              0.002756              103.951000            
0.106500              0.002764              105.058000            
0.106500              0.002772              106.188000            
0.106500              0.002780              107.341000            
0.106500              0.002788              108.517000            
0.106500              0.002796              109.717000            
0.106500              0.002804              110.940000            
0.106500              0.002812              112.187000            
0.106500              0.002820              113.457000            
0.106500              0.002828              114.751000            
0.106500              0.002836              116.069000            
0.106500              0.002844              117.411000            
0.106500              0.002852              118.778000            
0.106500              0.002860              120.168000            
0.106500              0.002868              121.584000            
0.106500              0.002876              123.024000            
0.106500              0.002884              124.488000            
0.106500              0.002892              125.978000            
0.107000              0.002100              89.895000             
0.107000              0.002108              89.233000             
0.107000              0.002116              88.595000             
0.107000              0.002124              87.981000             
0.107000              0.002132              87.391000             
0.107000              0.002140              86.824000             
0.107000              0.002148              86.281000             
0.107000              0.002156              85.761000             
0.107000              0.002164              85.264000             
0.107000              0.002172              84.790000             
0.107000              0.002180              84.339000             
0.107000              0.002188              83.911000             
0.107000              0.002196              83.505000             
0.107000              0.002204              83.122000             
0.107000              0.002212              82.762000             
0.107000              0.002220              82.423000             
0.107000              0.002228              82.107000             
0.107000              0.002236              81.813000             
0.107000              0.002244              81.541000             
0.107000              0.002252              81.291000             
0.107000              0.002260              81.062000             
0.107000              0.002268              80.856000             
0.107000              0.002276              80.671000             
0.107000              0.002284              80.508000             
0.107000              0.002292              80.366000             
0.107000              0.002300              80.246000             
0.107000              0.002308              80.147000             
0.107000              0.002316              80.070000             
0.107000              0.002324              80.014000             
0.107000              0.002332              79.979000             
0.107000              0.002340              79.966000             
0.107000              0.002348              79.973000             
0.107000              0.002356              80.002000             
0.107000              0.002364              80.052000             
0.107000              0.002372              80.123000             
0.107000              0.002380              80.215000             
0.107000              0.002388              80.328000             
0.107000              0.002396              80.463000             
0.107000              0.002404              80.618000             
0.107000              0.002412              80.794000             
0.107000              0.002420              80.991000             
0.107000              0.002428              81.209000             
0.107000              0.002436              81.448000             
0.107000              0.002444              81.707000             
0.107000              0.002452              81.988000             
0.107000              0.002460              82.290000             
0.107000              0.002468              82.612000             
0.107000              0.002476              82.955000             
0.107000              0.002484              83.320000             
0.107000              0.002492              83.705000             
0.107000              0.002500              84.111000             
0.107000              0.002508              84.537000             
0.107000              0.002516              84.985000             
0.107000              0.002524              85.454000             
0.107000              0.002532              85.943000             
0.107000              0.002540              86.454000             
0.107000              0.002548              86.985000             
0.107000              0.002556              87.538000             
0.107000              0.002564              88.111000             
0.107000              0.002572              88.706000             
0.107000              0.002580              89.321000             
0.107000              0.002588              89.958000             
0.107000              0.002596              90.616000             
0.107000              0.002604              91.294000             
0.107000              0.002612              91.994000             
0.107000              0.002620              92.716000             
0.107000              0.002628              93.458000             
0.107000              0.002636              94.222000             
0.107000              0.002644              95.007000             
0.107000              0.002652              95.813000             
0.107000              0.002660              96.641000             
0.107000              0.002668              97.490000             
0.107000              0.002676              98.361000             
0.107000              0.002684              99.254000             
0.107000              0.002692              100.168000            
0.107000              0.002700              101.104000            
0.107000              0.002708              102.062000            
0.107000              0.002716              103.041000            
0.107000              0.002724              104.043000            
0.107000              0.002732              105.067000            
0.107000              0.002740              106.113000            
0.107000              0.002748              107.181000            
0.107000              0.002756              108.271000            
0.107000              0.002764              109.384000            
0.107000              0.002772              110.519000            
0.107000              0.002780              111.677000            
0.107000              0.002788              112.857000            
0.107000              0.002796              114.061000            
0.107000              0.002804              115.287000            
0.107000              0.002812              116.537000            
0.107000              0.002820              117.809000            
0.107000              0.002828              119.105000            
0.107000              0.002836              120.425000            
0.107000              0.002844              121.768000            
0.107000              0.002852              123.135000            
0.107000              0.002860              124.525000            
0.107000              0.002868              125.940000            
0.107000              0.002876              127.379000            
0.107000              0.002884              128.843000            
0.107000              0.002892              130.331000            
0.107500              0.002100              92.247000             
0.107500              0.002108              91.627000             
0.107500              0.002116              91.030000             
0.107500              0.002124              90.457000             
0.107500              0.002132              89.907000             
0.107500              0.002140              89.380000             
0.107500              0.002148              88.877000             
0.107500              0.002156              88.397000             
0.107500              0.002164              87.939000             
0.107500              0.002172              87.504000             
0.107500              0.002180              87.092000             
0.107500              0.002188              86.702000             
0.107500              0.002196              86.334000             
0.107500              0.002204              85.989000             
0.107500              0.002212              85.665000             
0.107500              0.002220              85.364000             
0.107500              0.002228              85.084000             
0.107500              0.002236              84.826000             
0.107500              0.002244              84.590000             
0.107500              0.002252              84.375000             
0.107500              0.002260              84.182000             
0.107500              0.002268              84.010000             
0.107500              0.002276              83.860000             
0.107500              0.002284              83.730000             
0.107500              0.002292              83.622000             
0.107500              0.002300              83.535000             
0.107500              0.002308              83.469000             
0.107500              0.002316              83.424000             
0.107500              0.002324              83.400000             
0.107500              0.002332              83.397000             
0.107500              0.002340              83.414000             
0.107500              0.002348              83.452000             
0.107500              0.002356              83.511000             
0.107500              0.002364              83.591000             
0.107500              0.002372              83.692000             
0.107500              0.002380              83.813000             
0.107500              0.002388              83.954000             
0.107500              0.002396              84.116000             
0.107500              0.002404              84.299000             
0.107500              0.002412              84.502000             
0.107500              0.002420              84.726000             
0.107500              0.002428              84.970000             
0.107500              0.002436              85.235000             
0.107500              0.002444              85.520000             
0.107500              0.002452              85.825000             
0.107500              0.002460              86.151000             
0.107500              0.002468              86.497000             
0.107500              0.002476              86.864000             
0.107500              0.002484              87.251000             
0.107500              0.002492              87.659000             
0.107500              0.002500              88.087000             
0.107500              0.002508              88.535000             
0.107500              0.002516              89.004000             
0.107500              0.002524              89.493000             
0.107500              0.002532              90.003000             
0.107500              0.002540              90.533000             
0.107500              0.002548              91.083000             
0.107500              0.002556              91.654000             
0.107500              0.002564              92.246000             
0.107500              0.002572              92.858000             
0.107500              0.002580              93.491000             
0.107500              0.002588              94.144000             
0.107500              0.002596              94.818000             
0.107500              0.002604              95.512000             
0.107500              0.002612              96.227000             
0.107500              0.002620              96.963000             
0.107500              0.002628              97.719000             
0.107500              0.002636              98.497000             
0.107500              0.002644              99.295000             
0.107500              0.002652              100.114000            
0.107500              0.002660              100.954000            
0.107500              0.002668              101.815000            
0.107500              0.002676              102.697000            
0.107500              0.002684              103.600000            
0.107500              0.002692              104.525000            
0.107500              0.002700              105.470000            
0.107500              0.002708              106.437000            
0.107500              0.002716              107.426000            
0.107500              0.002724              108.435000            
0.107500              0.002732              109.467000            
0.107500              0.002740              110.520000            
0.107500              0.002748              111.595000            
0.107500              0.002756              112.691000            
0.107500              0.002764              113.809000            
0.107500              0.002772              114.950000            
0.107500              0.002780              116.113000            
0.107500              0.002788              117.297000            
0.107500              0.002796              118.505000            
0.107500              0.002804              119.734000            
0.107500              0.002812              120.987000            
0.107500              0.002820              122.262000            
0.107500              0.002828              123.559000            
0.107500              0.002836              124.880000            
0.107500              0.002844              126.224000            
0.107500              0.002852              127.592000            
0.107500              0.002860              128.982000            
0.107500              0.002868              130.397000            
0.107500              0.002876              131.835000            
0.107500              0.002884              133.297000            
0.107500              0.002892              134.783000            
0.108000              0.002100              94.677000             
0.108000              0.002108              94.098000             
0.108000              0.002116              93.543000             
0.108000              0.002124              93.011000             
0.108000              0.002132              92.502000             
0.108000              0.002140              92.016000             
0.108000              0.002148              91.553000             
0.108000              0.002156              91.113000             
0.108000              0.002164              90.695000             
0.108000              0.002172              90.300000             
0.108000              0.002180              89.927000             
0.108000              0.002188              89.575000             
0.108000              0.002196              89.246000             
0.108000              0.002204              88.939000             
0.108000              0.002212              88.653000             
0.108000              0.002220              88.389000             
0.108000              0.002228              88.146000             
0.108000              0.002236              87.925000             
0.108000              0.002244              87.725000             
0.108000              0.002252              87.546000             
0.108000              0.002260              87.388000             
0.108000              0.002268              87.251000             
0.108000              0.002276              87.136000             
0.108000              0.002284              87.041000             
0.108000              0.002292              86.966000             
0.108000              0.002300              86.913000             
0.108000              0.002308              86.880000             
0.108000              0.002316              86.867000             
0.108000              0.002324              86.875000             
0.108000              0.002332              86.904000             
0.108000              0.002340              86.953000             
0.108000              0.002348              87.022000             
0.108000              0.002356              87.112000             
0.108000              0.002364              87.222000             
0.108000              0.002372              87.352000             
0.108000              0.002380              87.502000             
0.108000              0.002388              87.672000             
0.108000              0.002396              87.863000             
0.108000              0.002404              88.073000             
0.108000              0.002412              88.304000             
0.108000              0.002420              88.554000             
0.108000              0.002428              88.825000             
0.108000              0.002436              89.116000             
0.108000              0.002444              89.426000             
0.108000              0.002452              89.757000             
0.108000              0.002460              90.107000             
0.108000              0.002468              90.478000             
0.108000              0.002476              90.868000             
0.108000              0.002484              91.279000             
0.108000              0.002492              91.709000             
0.108000              0.002500              92.159000             
0.108000              0.002508              92.629000             
0.108000              0.002516              93.119000             
0.108000              0.002524              93.629000             
0.108000              0.002532              94.159000             
0.108000              0.002540              94.709000             
0.108000              0.002548              95.279000             
0.108000              0.002556              95.868000             
0.108000              0.002564              96.478000             
0.108000              0.002572              97.108000             
0.108000              0.002580              97.758000             
0.108000              0.002588              98.428000             
0.108000              0.002596              99.118000             
0.108000              0.002604              99.828000             
0.108000              0.002612              100.559000            
0.108000              0.002620              101.309000            
0.108000              0.002628              102.080000            
0.108000              0.002636              102.871000            
0.108000              0.002644              103.683000            
0.108000              0.002652              104.514000            
0.108000              0.002660              105.367000            
0.108000              0.002668              106.240000            
0.108000              0.002676              107.133000            
0.108000              0.002684              108.047000            
0.108000              0.002692              108.981000            
0.108000              0.002700              109.937000            
0.108000              0.002708              110.913000            
0.108000              0.002716              111.910000            
0.108000              0.002724              112.928000            
0.108000              0.002732              113.967000            
0.108000              0.002740              115.027000            
0.108000              0.002748              116.109000            
0.108000              0.002756              117.211000            
0.108000              0.002764              118.336000            
0.108000              0.002772              119.481000            
0.108000              0.002780              120.649000            
0.108000              0.002788              121.838000            
0.108000              0.002796              123.049000            
0.108000              0.002804              124.282000            
0.108000              0.002812              125.537000            
0.108000              0.002820              126.814000            
0.108000              0.002828              128.114000            
0.108000              0.002836              129.436000            
0.108000              0.002844              130.781000            
0.108000              0.002852              132.149000            
0.108000              0.002860              133.539000            
0.108000              0.002868              134.953000            
0.108000              0.002876              136.390000            
0.108000              0.002884              137.851000            
0.108000              0.002892              139.335000            
0.108500              0.002100              97.184000             
0.108500              0.002108              96.648000             
0.108500              0.002116              96.135000             
0.108500              0.002124              95.644000             
0.108500              0.002132              95.177000             
0.108500              0.002140              94.732000             
0.108500              0.002148              94.310000             
0.108500              0.002156              93.911000             
0.108500              0.002164              93.533000             
0.108500              0.002172              93.177000             
0.108500              0.002180              92.844000             
0.108500              0.002188              92.532000             
0.108500              0.002196              92.241000             
0.108500              0.002204              91.972000             
0.108500              0.002212              91.725000             
0.108500              0.002220              91.498000             
0.108500              0.002228              91.293000             
0.108500              0.002236              91.109000             
0.108500              0.002244              90.945000             
0.108500              0.002252              90.803000             
0.108500              0.002260              90.681000             
0.108500              0.002268              90.580000             
0.108500              0.002276              90.499000             
0.108500              0.002284              90.439000             
0.108500              0.002292              90.399000             
0.108500              0.002300              90.379000             
0.108500              0.002308              90.379000             
0.108500              0.002316              90.400000             
0.108500              0.002324              90.441000             
0.108500              0.002332              90.501000             
0.108500              0.002340              90.582000             
0.108500              0.002348              90.683000             
0.108500              0.002356              90.803000             
0.108500              0.002364              90.943000             
0.108500              0.002372              91.103000             
0.108500              0.002380              91.283000             
0.108500              0.002388              91.483000             
0.108500              0.002396              91.702000             
0.108500              0.002404              91.940000             
0.108500              0.002412              92.199000             
0.108500              0.002420              92.477000             
0.108500              0.002428              92.774000             
0.108500              0.002436              93.091000             
0.108500              0.002444              93.427000             
0.108500              0.002452              93.783000             
0.108500              0.002460              94.159000             
0.108500              0.002468              94.554000             
0.108500              0.002476              94.968000             
0.108500              0.002484              95.402000             
0.108500              0.002492              95.855000             
0.108500              0.002500              96.327000             
0.108500              0.002508              96.819000             
0.108500              0.002516              97.331000             
0.108500              0.002524              97.862000             
0.108500              0.002532              98.412000             
0.108500              0.002540              98.982000             
0.108500              0.002548              99.571000             
0.108500              0.002556              100.180000            
0.108500              0.002564              100.808000            
0.108500              0.002572              101.456000            
0.108500              0.002580              102.124000            
0.108500              0.002588              102.810000            
0.108500              0.002596              103.517000            
0.108500              0.002604              104.243000            
0.108500              0.002612              104.989000            
0.108500              0.002620              105.754000            
0.108500              0.002628              106.540000            
0.108500              0.002636              107.345000            
0.108500              0.002644              108.170000            
0.108500              0.002652              109.014000            
0.108500              0.002660              109.879000            
0.108500              0.002668              110.764000            
0.108500              0.002676              111.668000            
0.108500              0.002684              112.593000            
0.108500              0.002692              113.538000            
0.108500              0.002700              114.503000            
0.108500              0.002708              115.489000            
0.108500              0.002716              116.494000            
0.108500              0.002724              117.521000            
0.108500              0.002732              118.568000            
0.108500              0.002740              119.635000            
0.108500              0.002748              120.723000            
0.108500              0.002756              121.832000            
0.108500              0.002764              122.962000            
0.108500              0.002772              124.113000            
0.108500              0.002780              125.285000            
0.108500              0.002788              126.479000            
0.108500              0.002796              127.693000            
0.108500              0.002804              128.930000            
0.108500              0.002812              130.187000            
0.108500              0.002820              131.467000            
0.108500              0.002828              132.768000            
0.108500              0.002836              134.092000            
0.108500              0.002844              135.438000            
0.108500              0.002852              136.806000            
0.108500              0.002860              138.196000            
0.108500              0.002868              139.610000            
0.108500              0.002876              141.046000            
0.108500              0.002884              142.505000            
0.108500              0.002892              143.987000            
0.109000              0.002100              99.769000             
0.109000              0.002108              99.276000             
0.109000              0.002116              98.805000             
0.109000              0.002124              98.357000             
0.109000              0.002132              97.932000             
0.109000              0.002140              97.529000             
0.109000              0.002148              97.148000             
0.109000              0.002156              96.789000             
0.109000              0.002164              96.452000             
0.109000              0.002172              96.137000             
0.109000              0.002180              95.843000             
0.109000              0.002188              95.571000             
0.109000              0.002196              95.320000             
0.109000              0.002204              95.090000             
0.109000              0.002212              94.881000             
0.109000              0.002220              94.692000             
0.109000              0.002228              94.525000             
0.109000              0.002236              94.378000             
0.109000              0.002244              94.252000             
0.109000              0.002252              94.146000             
0.109000              0.002260              94.060000             
0.109000              0.002268              93.995000             
0.109000              0.002276              93.950000             
0.109000              0.002284              93.924000             
0.109000              0.002292              93.919000             
0.109000              0.002300              93.934000             
0.109000              0.002308              93.968000             
0.109000              0.002316              94.022000             
0.109000              0.002324              94.096000             
0.109000              0.002332              94.189000             
0.109000              0.002340              94.302000             
0.109000              0.002348              94.434000             
0.109000              0.002356              94.586000             
0.109000              0.002364              94.757000             
0.109000              0.002372              94.947000             
0.109000              0.002380              95.157000             
0.109000              0.002388              95.386000             
0.109000              0.002396              95.634000             
0.109000              0.002404              95.901000             
0.109000              0.002412              96.187000             
0.109000              0.002420              96.493000             
0.109000              0.002428              96.817000             
0.109000              0.002436              97.161000             
0.109000              0.002444              97.523000             
0.109000              0.002452              97.905000             
0.109000              0.002460              98.305000             
0.109000              0.002468              98.725000             
0.109000              0.002476              99.163000             
0.109000              0.002484              99.621000             
0.109000              0.002492              100.097000            
0.109000              0.002500              100.592000            
0.109000              0.002508              101.106000            
0.109000              0.002516              101.640000            
0.109000              0.002524              102.192000            
0.109000              0.002532              102.763000            
0.109000              0.002540              103.353000            
0.109000              0.002548              103.962000            
0.109000              0.002556              104.590000            
0.109000              0.002564              105.237000            
0.109000              0.002572              105.903000            
0.109000              0.002580              106.588000            
0.109000              0.002588              107.292000            
0.109000              0.002596              108.015000            
0.109000              0.002604              108.757000            
0.109000              0.002612              109.518000            
0.109000              0.002620              110.299000            
0.109000              0.002628              111.099000            
0.109000              0.002636              111.918000            
0.109000              0.002644              112.756000            
0.109000              0.002652              113.614000            
0.109000              0.002660              114.491000            
0.109000              0.002668              115.388000            
0.109000              0.002676              116.304000            
0.109000              0.002684              117.239000            
0.109000              0.002692              118.195000            
0.109000              0.002700              119.170000            
0.109000              0.002708              120.165000            
0.109000              0.002716              121.179000            
0.109000              0.002724              122.214000            
0.109000              0.002732              123.269000            
0.109000              0.002740              124.343000            
0.109000              0.002748              125.438000            
0.109000              0.002756              126.554000            
0.109000              0.002764              127.689000            
0.109000              0.002772              128.846000            
0.109000              0.002780              130.022000            
0.109000              0.002788              131.220000            
0.109000              0.002796              132.439000            
0.109000              0.002804              133.678000            
0.109000              0.002812              134.939000            
0.109000              0.002820              136.220000            
0.109000              0.002828              137.524000            
0.109000              0.002836              138.849000            
0.109000              0.002844              140.195000            
0.109000              0.002852              141.563000            
0.109000              0.002860              142.954000            
0.109000              0.002868              144.366000            
0.109000              0.002876              145.801000            
0.109000              0.002884              147.259000            
0.109000              0.002892              148.739000            
0.109500              0.002100              102.432000            
0.109500              0.002108              101.982000            
0.109500              0.002116              101.554000            
0.109500              0.002124              101.149000            
0.109500              0.002132              100.766000            
0.109500              0.002140              100.405000            
0.109500              0.002148              100.066000            
0.109500              0.002156              99.749000             
0.109500              0.002164              99.453000             
0.109500              0.002172              99.178000             
0.109500              0.002180              98.925000             
0.109500              0.002188              98.693000             
0.109500              0.002196              98.482000             
0.109500              0.002204              98.291000             
0.109500              0.002212              98.121000             
0.109500              0.002220              97.971000             
0.109500              0.002228              97.842000             
0.109500              0.002236              97.733000             
0.109500              0.002244              97.644000             
0.109500              0.002252              97.576000             
0.109500              0.002260              97.527000             
0.109500              0.002268              97.498000             
0.109500              0.002276              97.488000             
0.109500              0.002284              97.498000             
0.109500              0.002292              97.528000             
0.109500              0.002300              97.577000             
0.109500              0.002308              97.646000             
0.109500              0.002316              97.734000             
0.109500              0.002324              97.841000             
0.109500              0.002332              97.967000             
0.109500              0.002340              98.112000             
0.109500              0.002348              98.276000             
0.109500              0.002356              98.460000             
0.109500              0.002364              98.662000             
0.109500              0.002372              98.883000             
0.109500              0.002380              99.123000             
0.109500              0.002388              99.381000             
0.109500              0.002396              99.659000             
0.109500              0.002404              99.955000             
0.109500              0.002412              100.269000            
0.109500              0.002420              100.603000            
0.109500              0.002428              100.954000            
0.109500              0.002436              101.325000            
0.109500              0.002444              101.714000            
0.109500              0.002452              102.121000            
0.109500              0.002460              102.547000            
0.109500              0.002468              102.992000            
0.109500              0.002476              103.454000            
0.109500              0.002484              103.936000            
0.109500              0.002492              104.436000            
0.109500              0.002500              104.954000            
0.109500              0.002508              105.490000            
0.109500              0.002516              106.045000            
0.109500              0.002524              106.619000            
0.109500              0.002532              107.211000            
0.109500              0.002540              107.821000            
0.109500              0.002548              108.450000            
0.109500              0.002556              109.097000            
0.109500              0.002564              109.763000            
0.109500              0.002572              110.448000            
0.109500              0.002580              111.150000            
0.109500              0.002588              111.872000            
0.109500              0.002596              112.612000            
0.109500              0.002604              113.370000            
0.109500              0.002612              114.147000            
0.109500              0.002620              114.943000            
0.109500              0.002628              115.757000            
0.109500              0.002636              116.591000            
0.109500              0.002644              117.443000            
0.109500              0.002652              118.313000            
0.109500              0.002660              119.203000            
0.109500              0.002668              120.112000            
0.109500              0.002676              121.039000            
0.109500              0.002684              121.986000            
0.109500              0.002692              122.952000            
0.109500              0.002700              123.937000            
0.109500              0.002708              124.941000            
0.109500              0.002716              125.965000            
0.109500              0.002724              127.008000            
0.109500              0.002732              128.070000            
0.109500              0.002740              129.152000            
0.109500              0.002748              130.254000            
0.109500              0.002756              131.376000            
0.109500              0.002764              132.517000            
0.109500              0.002772              133.679000            
0.109500              0.002780              134.861000            
0.109500              0.002788              136.062000            
0.109500              0.002796              137.285000            
0.109500              0.002804              138.527000            
0.109500              0.002812              139.791000            
0.109500              0.002820              141.075000            
0.109500              0.002828              142.380000            
0.109500              0.002836              143.706000            
0.109500              0.002844              145.053000            
0.109500              0.002852              146.422000            
0.109500              0.002860              147.812000            
0.109500              0.002868              149.224000            
0.109500              0.002876              150.657000            
0.109500              0.002884              152.113000            
0.109500              0.002892              153.591000            


==> anc/DayaBay_DeltaChiSq_NO_3158days.txt <==
# Delta chi^2 versus sin^2(2theta_13) and Delta m^2_32
#
# Assume normal mass ordering
#
# Result of:
# "Precision measurement of reactor antineutrino oscillation at kilometer-scale baselines by Daya Bay"
#

# sin^2(2theta_13)    Delta m^2_32 [eV^2]   Delta chi^2
0.060000              0.002100              165.215000            
0.060000              0.002108              163.142000            
0.060000              0.002116              161.104000            
0.060000              0.002124              159.102000            
0.060000              0.002132              157.135000            
0.060000              0.002140              155.204000            
0.060000              0.002148              153.309000            
0.060000              0.002156              151.450000            
0.060000              0.002164              149.628000            
0.060000              0.002172              147.842000            
0.060000              0.002180              146.092000            
0.060000              0.002188              144.379000            
0.060000              0.002196              142.703000            
0.060000              0.002204              141.064000            
0.060000              0.002212              139.462000            
0.060000              0.002220              137.898000            
0.060000              0.002228              136.371000            
0.060000              0.002236              134.881000            
0.060000              0.002244              133.429000            
0.060000              0.002252              132.015000            
0.060000              0.002260              130.639000            
0.060000              0.002268              129.301000            
0.060000              0.002276              128.001000            
0.060000              0.002284              126.740000            
0.060000              0.002292              125.517000            
0.060000              0.002300              124.332000            
0.060000              0.002308              123.187000            
0.060000              0.002316              122.080000            
0.060000              0.002324              121.012000            
0.060000              0.002332              119.983000            
0.060000              0.002340              118.993000            
0.060000              0.002348              118.043000            
0.060000              0.002356              117.132000            
0.060000              0.002364              116.260000            
0.060000              0.002372              115.428000            
0.060000              0.002380              114.635000            
0.060000              0.002388              113.882000            
0.060000              0.002396              113.169000            
0.060000              0.002404              112.496000            
0.060000              0.002412              111.863000            
0.060000              0.002420              111.270000            
0.060000              0.002428              110.717000            
0.060000              0.002436              110.204000            
0.060000              0.002444              109.732000            
0.060000              0.002452              109.300000            
0.060000              0.002460              108.908000            
0.060000              0.002468              108.557000            
0.060000              0.002476              108.246000            
0.060000              0.002484              107.976000            
0.060000              0.002492              107.747000            
0.060000              0.002500              107.558000            
0.060000              0.002508              107.410000            
0.060000              0.002516              107.303000            
0.060000              0.002524              107.237000            
0.060000              0.002532              107.211000            
0.060000              0.002540              107.227000            
0.060000              0.002548              107.284000            
0.060000              0.002556              107.381000            
0.060000              0.002564              107.520000            
0.060000              0.002572              107.699000            
0.060000              0.002580              107.920000            
0.060000              0.002588              108.182000            
0.060000              0.002596              108.484000            
0.060000              0.002604              108.829000            
0.060000              0.002612              109.214000            
0.060000              0.002620              109.640000            
0.060000              0.002628              110.108000            
0.060000              0.002636              110.617000            
0.060000              0.002644              111.166000            
0.060000              0.002652              111.758000            
0.060000              0.002660              112.390000            
0.060000              0.002668              113.064000            
0.060000              0.002676              113.778000            
0.060000              0.002684              114.534000            
0.060000              0.002692              115.332000            
0.060000              0.002700              116.170000            
0.060000              0.002708              117.050000            
0.060000              0.002716              117.970000            
0.060000              0.002724              118.932000            
0.060000              0.002732              119.935000            
0.060000              0.002740              120.979000            
0.060000              0.002748              122.064000            
0.060000              0.002756              123.191000            
0.060000              0.002764              124.358000            
0.060000              0.002772              125.566000            
0.060000              0.002780              126.815000            
0.060000              0.002788              128.106000            
0.060000              0.002796              129.437000            
0.060000              0.002804              130.809000            
0.060000              0.002812              132.222000            
0.060000              0.002820              133.676000            
0.060000              0.002828              135.170000            
0.060000              0.002836              136.705000            
0.060000              0.002844              138.281000            
0.060000              0.002852              139.898000            
0.060000              0.002860              141.555000            
0.060000              0.002868              143.253000            
0.060000              0.002876              144.991000            
0.060000              0.002884              146.770000            
0.060000              0.002892              148.589000            
0.060500              0.002100              160.886000            
0.060500              0.002108              158.814000            
0.060500              0.002116              156.778000            
0.060500              0.002124              154.777000            
0.060500              0.002132              152.811000            
0.060500              0.002140              150.882000            
0.060500              0.002148              148.988000            
0.060500              0.002156              147.131000            
0.060500              0.002164              145.310000            
0.060500              0.002172              143.525000            
0.060500              0.002180              141.777000            
0.060500              0.002188              140.066000            
0.060500              0.002196              138.392000            
0.060500              0.002204              136.755000            
0.060500              0.002212              135.155000            
0.060500              0.002220              133.592000            
0.060500              0.002228              132.067000            
0.060500              0.002236              130.579000            
0.060500              0.002244              129.130000            
0.060500              0.002252              127.718000            
0.060500              0.002260              126.344000            
0.060500              0.002268              125.008000            
0.060500              0.002276              123.711000            
0.060500              0.002284              122.451000            
0.060500              0.002292              121.231000            
0.060500              0.002300              120.049000            
0.060500              0.002308              118.906000            
0.060500              0.002316              117.802000            
0.060500              0.002324              116.736000            
0.060500              0.002332              115.710000            
0.060500              0.002340              114.723000            
0.060500              0.002348              113.775000            
0.060500              0.002356              112.867000            
0.060500              0.002364              111.998000            
0.060500              0.002372              111.169000            
0.060500              0.002380              110.379000            
0.060500              0.002388              109.629000            
0.060500              0.002396              108.920000            
0.060500              0.002404              108.250000            
0.060500              0.002412              107.620000            
0.060500              0.002420              107.030000            
0.060500              0.002428              106.480000            
0.060500              0.002436              105.971000            
0.060500              0.002444              105.502000            
0.060500              0.002452              105.073000            
0.060500              0.002460              104.685000            
0.060500              0.002468              104.337000            
0.060500              0.002476              104.030000            
0.060500              0.002484              103.764000            
0.060500              0.002492              103.538000            
0.060500              0.002500              103.353000            
0.060500              0.002508              103.209000            
0.060500              0.002516              103.106000            
0.060500              0.002524              103.044000            
0.060500              0.002532              103.022000            
0.060500              0.002540              103.042000            
0.060500              0.002548              103.102000            
0.060500              0.002556              103.204000            
0.060500              0.002564              103.347000            
0.060500              0.002572              103.531000            
0.060500              0.002580              103.756000            
0.060500              0.002588              104.022000            
0.060500              0.002596              104.329000            
0.060500              0.002604              104.678000            
0.060500              0.002612              105.067000            
0.060500              0.002620              105.498000            
0.060500              0.002628              105.971000            
0.060500              0.002636              106.484000            
0.060500              0.002644              107.039000            
0.060500              0.002652              107.635000            
0.060500              0.002660              108.272000            
0.060500              0.002668              108.951000            
0.060500              0.002676              109.671000            
0.060500              0.002684              110.432000            
0.060500              0.002692              111.234000            
0.060500              0.002700              112.078000            
0.060500              0.002708              112.962000            
0.060500              0.002716              113.888000            
0.060500              0.002724              114.856000            
0.060500              0.002732              115.864000            
0.060500              0.002740              116.914000            
0.060500              0.002748              118.005000            
0.060500              0.002756              119.136000            
0.060500              0.002764              120.309000            
0.060500              0.002772              121.524000            
0.060500              0.002780              122.779000            
0.060500              0.002788              124.075000            
0.060500              0.002796              125.412000            
0.060500              0.002804              126.790000            
0.060500              0.002812              128.209000            
0.060500              0.002820              129.670000            
0.060500              0.002828              131.170000            
0.060500              0.002836              132.712000            
0.060500              0.002844              134.295000            
0.060500              0.002852              135.918000            
0.060500              0.002860              137.582000            
0.060500              0.002868              139.286000            
0.060500              0.002876              141.031000            
0.060500              0.002884              142.817000            
0.060500              0.002892              144.644000            
0.061000              0.002100              156.628000            
0.061000              0.002108              154.557000            
0.061000              0.002116              152.522000            
0.061000              0.002124              150.523000            
0.061000              0.002132              148.559000            
0.061000              0.002140              146.631000            
0.061000              0.002148              144.739000            
0.061000              0.002156              142.884000            
0.061000              0.002164              141.064000            
0.061000              0.002172              139.282000            
0.061000              0.002180              137.536000            
0.061000              0.002188              135.827000            
0.061000              0.002196              134.154000            
0.061000              0.002204              132.519000            
0.061000              0.002212              130.921000            
0.061000              0.002220              129.361000            
0.061000              0.002228              127.838000            
0.061000              0.002236              126.353000            
0.061000              0.002244              124.905000            
0.061000              0.002252              123.496000            
0.061000              0.002260              122.125000            
0.061000              0.002268              120.791000            
0.061000              0.002276              119.496000            
0.061000              0.002284              118.240000            
0.061000              0.002292              117.022000            
0.061000              0.002300              115.843000            
0.061000              0.002308              114.702000            
0.061000              0.002316              113.601000            
0.061000              0.002324              112.538000            
0.061000              0.002332              111.515000            
0.061000              0.002340              110.531000            
0.061000              0.002348              109.586000            
0.061000              0.002356              108.681000            
0.061000              0.002364              107.815000            
0.061000              0.002372              106.989000            
0.061000              0.002380              106.203000            
0.061000              0.002388              105.456000            
0.061000              0.002396              104.749000            
0.061000              0.002404              104.083000            
0.061000              0.002412              103.456000            
0.061000              0.002420              102.870000            
0.061000              0.002428              102.324000            
0.061000              0.002436              101.818000            
0.061000              0.002444              101.352000            
0.061000              0.002452              100.927000            
0.061000              0.002460              100.543000            
0.061000              0.002468              100.199000            
0.061000              0.002476              99.895000             
0.061000              0.002484              99.633000             
0.061000              0.002492              99.411000             
0.061000              0.002500              99.230000             
0.061000              0.002508              99.090000             
0.061000              0.002516              98.990000             
0.061000              0.002524              98.932000             
0.061000              0.002532              98.915000             
0.061000              0.002540              98.938000             
0.061000              0.002548              99.003000             
0.061000              0.002556              99.109000             
0.061000              0.002564              99.256000             
0.061000              0.002572              99.444000             
0.061000              0.002580              99.674000             
0.061000              0.002588              99.944000             
0.061000              0.002596              100.256000            
0.061000              0.002604              100.609000            
0.061000              0.002612              101.003000            
0.061000              0.002620              101.439000            
0.061000              0.002628              101.916000            
0.061000              0.002636              102.434000            
0.061000              0.002644              102.994000            
0.061000              0.002652              103.594000            
0.061000              0.002660              104.237000            
0.061000              0.002668              104.920000            
0.061000              0.002676              105.645000            
0.061000              0.002684              106.411000            
0.061000              0.002692              107.218000            
0.061000              0.002700              108.067000            
0.061000              0.002708              108.957000            
0.061000              0.002716              109.889000            
0.061000              0.002724              110.861000            
0.061000              0.002732              111.875000            
0.061000              0.002740              112.930000            
0.061000              0.002748              114.027000            
0.061000              0.002756              115.164000            
0.061000              0.002764              116.343000            
0.061000              0.002772              117.563000            
0.061000              0.002780              118.824000            
0.061000              0.002788              120.126000            
0.061000              0.002796              121.469000            
0.061000              0.002804              122.853000            
0.061000              0.002812              124.279000            
0.061000              0.002820              125.745000            
0.061000              0.002828              127.252000            
0.061000              0.002836              128.800000            
0.061000              0.002844              130.389000            
0.061000              0.002852              132.018000            
0.061000              0.002860              133.689000            
0.061000              0.002868              135.400000            
0.061000              0.002876              137.152000            
0.061000              0.002884              138.945000            
0.061000              0.002892              140.778000            
0.061500              0.002100              152.439000            
0.061500              0.002108              150.371000            
0.061500              0.002116              148.337000            
0.061500              0.002124              146.340000            
0.061500              0.002132              144.378000            
0.061500              0.002140              142.452000            
0.061500              0.002148              140.562000            
0.061500              0.002156              138.709000            
0.061500              0.002164              136.892000            
0.061500              0.002172              135.111000            
0.061500              0.002180              133.368000            
0.061500              0.002188              131.661000            
0.061500              0.002196              129.991000            
0.061500              0.002204              128.358000            
0.061500              0.002212              126.763000            
0.061500              0.002220              125.205000            
0.061500              0.002228              123.685000            
0.061500              0.002236              122.202000            
0.061500              0.002244              120.757000            
0.061500              0.002252              119.350000            
0.061500              0.002260              117.982000            
0.061500              0.002268              116.651000            
0.061500              0.002276              115.359000            
0.061500              0.002284              114.105000            
0.061500              0.002292              112.890000            
0.061500              0.002300              111.714000            
0.061500              0.002308              110.577000            
0.061500              0.002316              109.478000            
0.061500              0.002324              108.419000            
0.061500              0.002332              107.399000            
0.061500              0.002340              106.418000            
0.061500              0.002348              105.476000            
0.061500              0.002356              104.574000            
0.061500              0.002364              103.711000            
0.061500              0.002372              102.889000            
0.061500              0.002380              102.106000            
0.061500              0.002388              101.362000            
0.061500              0.002396              100.659000            
0.061500              0.002404              99.996000             
0.061500              0.002412              99.373000             
0.061500              0.002420              98.790000             
0.061500              0.002428              98.247000             
0.061500              0.002436              97.745000             
0.061500              0.002444              97.283000             
0.061500              0.002452              96.862000             
0.061500              0.002460              96.481000             
0.061500              0.002468              96.141000             
0.061500              0.002476              95.842000             
0.061500              0.002484              95.583000             
0.061500              0.002492              95.365000             
0.061500              0.002500              95.188000             
0.061500              0.002508              95.052000             
0.061500              0.002516              94.957000             
0.061500              0.002524              94.902000             
0.061500              0.002532              94.889000             
0.061500              0.002540              94.917000             
0.061500              0.002548              94.986000             
0.061500              0.002556              95.096000             
0.061500              0.002564              95.247000             
0.061500              0.002572              95.440000             
0.061500              0.002580              95.674000             
0.061500              0.002588              95.949000             
0.061500              0.002596              96.265000             
0.061500              0.002604              96.623000             
0.061500              0.002612              97.022000             
0.061500              0.002620              97.462000             
0.061500              0.002628              97.943000             
0.061500              0.002636              98.466000             
0.061500              0.002644              99.031000             
0.061500              0.002652              99.636000             
0.061500              0.002660              100.283000            
0.061500              0.002668              100.972000            
0.061500              0.002676              101.702000            
0.061500              0.002684              102.473000            
0.061500              0.002692              103.285000            
0.061500              0.002700              104.139000            
0.061500              0.002708              105.035000            
0.061500              0.002716              105.971000            
0.061500              0.002724              106.949000            
0.061500              0.002732              107.968000            
0.061500              0.002740              109.029000            
0.061500              0.002748              110.131000            
0.061500              0.002756              111.274000            
0.061500              0.002764              112.458000            
0.061500              0.002772              113.684000            
0.061500              0.002780              114.951000            
0.061500              0.002788              116.259000            
0.061500              0.002796              117.608000            
0.061500              0.002804              118.998000            
0.061500              0.002812              120.429000            
0.061500              0.002820              121.901000            
0.061500              0.002828              123.415000            
0.061500              0.002836              124.969000            
0.061500              0.002844              126.564000            
0.061500              0.002852              128.200000            
0.061500              0.002860              129.877000            
0.061500              0.002868              131.595000            
0.061500              0.002876              133.353000            
0.061500              0.002884              135.153000            
0.061500              0.002892              136.993000            
0.062000              0.002100              148.321000            
0.062000              0.002108              146.255000            
0.062000              0.002116              144.224000            
0.062000              0.002124              142.228000            
0.062000              0.002132              140.269000            
0.062000              0.002140              138.345000            
0.062000              0.002148              136.458000            
0.062000              0.002156              134.607000            
0.062000              0.002164              132.792000            
0.062000              0.002172              131.014000            
0.062000              0.002180              129.273000            
0.062000              0.002188              127.569000            
0.062000              0.002196              125.902000            
0.062000              0.002204              124.272000            
0.062000              0.002212              122.679000            
0.062000              0.002220              121.124000            
0.062000              0.002228              119.606000            
0.062000              0.002236              118.126000            
0.062000              0.002244              116.685000            
0.062000              0.002252              115.281000            
0.062000              0.002260              113.915000            
0.062000              0.002268              112.587000            
0.062000              0.002276              111.298000            
0.062000              0.002284              110.048000            
0.062000              0.002292              108.836000            
0.062000              0.002300              107.663000            
0.062000              0.002308              106.529000            
0.062000              0.002316              105.433000            
0.062000              0.002324              104.377000            
0.062000              0.002332              103.360000            
0.062000              0.002340              102.383000            
0.062000              0.002348              101.444000            
0.062000              0.002356              100.546000            
0.062000              0.002364              99.687000             
0.062000              0.002372              98.867000             
0.062000              0.002380              98.088000             
0.062000              0.002388              97.348000             
0.062000              0.002396              96.649000             
0.062000              0.002404              95.989000             
0.062000              0.002412              95.370000             
0.062000              0.002420              94.791000             
0.062000              0.002428              94.252000             
0.062000              0.002436              93.753000             
0.062000              0.002444              93.295000             
0.062000              0.002452              92.878000             
0.062000              0.002460              92.501000             
0.062000              0.002468              92.165000             
0.062000              0.002476              91.869000             
0.062000              0.002484              91.615000             
0.062000              0.002492              91.401000             
0.062000              0.002500              91.228000             
0.062000              0.002508              91.096000             
0.062000              0.002516              91.005000             
0.062000              0.002524              90.955000             
0.062000              0.002532              90.946000             
0.062000              0.002540              90.978000             
0.062000              0.002548              91.051000             
0.062000              0.002556              91.165000             
0.062000              0.002564              91.321000             
0.062000              0.002572              91.518000             
0.062000              0.002580              91.756000             
0.062000              0.002588              92.036000             
0.062000              0.002596              92.357000             
0.062000              0.002604              92.719000             
0.062000              0.002612              93.122000             
0.062000              0.002620              93.567000             
0.062000              0.002628              94.054000             
0.062000              0.002636              94.581000             
0.062000              0.002644              95.150000             
0.062000              0.002652              95.761000             
0.062000              0.002660              96.413000             
0.062000              0.002668              97.106000             
0.062000              0.002676              97.841000             
0.062000              0.002684              98.617000             
0.062000              0.002692              99.435000             
0.062000              0.002700              100.294000            
0.062000              0.002708              101.195000            
0.062000              0.002716              102.136000            
0.062000              0.002724              103.120000            
0.062000              0.002732              104.144000            
0.062000              0.002740              105.210000            
0.062000              0.002748              106.317000            
0.062000              0.002756              107.466000            
0.062000              0.002764              108.656000            
0.062000              0.002772              109.887000            
0.062000              0.002780              111.160000            
0.062000              0.002788              112.473000            
0.062000              0.002796              113.828000            
0.062000              0.002804              115.224000            
0.062000              0.002812              116.661000            
0.062000              0.002820              118.139000            
0.062000              0.002828              119.659000            
0.062000              0.002836              121.219000            
0.062000              0.002844              122.821000            
0.062000              0.002852              124.463000            
0.062000              0.002860              126.146000            
0.062000              0.002868              127.870000            
0.062000              0.002876              129.635000            
0.062000              0.002884              131.441000            
0.062000              0.002892              133.288000            
0.062500              0.002100              144.274000            
0.062500              0.002108              142.210000            
0.062500              0.002116              140.181000            
0.062500              0.002124              138.188000            
0.062500              0.002132              136.232000            
0.062500              0.002140              134.311000            
0.062500              0.002148              132.426000            
0.062500              0.002156              130.578000            
0.062500              0.002164              128.766000            
0.062500              0.002172              126.991000            
0.062500              0.002180              125.252000            
0.062500              0.002188              123.551000            
0.062500              0.002196              121.887000            
0.062500              0.002204              120.260000            
0.062500              0.002212              118.670000            
0.062500              0.002220              117.118000            
0.062500              0.002228              115.603000            
0.062500              0.002236              114.127000            
0.062500              0.002244              112.688000            
0.062500              0.002252              111.287000            
0.062500              0.002260              109.925000            
0.062500              0.002268              108.600000            
0.062500              0.002276              107.315000            
0.062500              0.002284              106.067000            
0.062500              0.002292              104.859000            
0.062500              0.002300              103.689000            
0.062500              0.002308              102.558000            
0.062500              0.002316              101.467000            
0.062500              0.002324              100.414000            
0.062500              0.002332              99.401000             
0.062500              0.002340              98.427000             
0.062500              0.002348              97.492000             
0.062500              0.002356              96.597000             
0.062500              0.002364              95.742000             
0.062500              0.002372              94.926000             
0.062500              0.002380              94.150000             
0.062500              0.002388              93.414000             
0.062500              0.002396              92.718000             
0.062500              0.002404              92.063000             
0.062500              0.002412              91.447000             
0.062500              0.002420              90.872000             
0.062500              0.002428              90.337000             
0.062500              0.002436              89.842000             
0.062500              0.002444              89.388000             
0.062500              0.002452              88.975000             
0.062500              0.002460              88.602000             
0.062500              0.002468              88.270000             
0.062500              0.002476              87.978000             
0.062500              0.002484              87.728000             
0.062500              0.002492              87.518000             
0.062500              0.002500              87.349000             
0.062500              0.002508              87.221000             
0.062500              0.002516              87.135000             
0.062500              0.002524              87.089000             
0.062500              0.002532              87.084000             
0.062500              0.002540              87.121000             
0.062500              0.002548              87.198000             
0.062500              0.002556              87.317000             
0.062500              0.002564              87.477000             
0.062500              0.002572              87.679000             
0.062500              0.002580              87.921000             
0.062500              0.002588              88.206000             
0.062500              0.002596              88.531000             
0.062500              0.002604              88.898000             
0.062500              0.002612              89.306000             
0.062500              0.002620              89.756000             
0.062500              0.002628              90.247000             
0.062500              0.002636              90.779000             
0.062500              0.002644              91.353000             
0.062500              0.002652              91.968000             
0.062500              0.002660              92.625000             
0.062500              0.002668              93.324000             
0.062500              0.002676              94.063000             
0.062500              0.002684              94.845000             
0.062500              0.002692              95.667000             
0.062500              0.002700              96.532000             
0.062500              0.002708              97.437000             
0.062500              0.002716              98.384000             
0.062500              0.002724              99.373000             
0.062500              0.002732              100.403000            
0.062500              0.002740              101.474000            
0.062500              0.002748              102.587000            
0.062500              0.002756              103.741000            
0.062500              0.002764              104.936000            
0.062500              0.002772              106.173000            
0.062500              0.002780              107.451000            
0.062500              0.002788              108.770000            
0.062500              0.002796              110.131000            
0.062500              0.002804              111.532000            
0.062500              0.002812              112.975000            
0.062500              0.002820              114.459000            
0.062500              0.002828              115.985000            
0.062500              0.002836              117.551000            
0.062500              0.002844              119.158000            
0.062500              0.002852              120.807000            
0.062500              0.002860              122.496000            
0.062500              0.002868              124.227000            
0.062500              0.002876              125.998000            
0.062500              0.002884              127.810000            
0.062500              0.002892              129.663000            
0.063000              0.002100              140.297000            
0.063000              0.002108              138.236000            
0.063000              0.002116              136.210000            
0.063000              0.002124              134.220000            
0.063000              0.002132              132.266000            
0.063000              0.002140              130.348000            
0.063000              0.002148              128.467000            
0.063000              0.002156              126.621000            
0.063000              0.002164              124.813000            
0.063000              0.002172              123.041000            
0.063000              0.002180              121.305000            
0.063000              0.002188              119.607000            
0.063000              0.002196              117.946000            
0.063000              0.002204              116.322000            
0.063000              0.002212              114.736000            
0.063000              0.002220              113.187000            
0.063000              0.002228              111.676000            
0.063000              0.002236              110.203000            
0.063000              0.002244              108.767000            
0.063000              0.002252              107.370000            
0.063000              0.002260              106.011000            
0.063000              0.002268              104.690000            
0.063000              0.002276              103.408000            
0.063000              0.002284              102.165000            
0.063000              0.002292              100.960000            
0.063000              0.002300              99.794000             
0.063000              0.002308              98.666000             
0.063000              0.002316              97.578000             
0.063000              0.002324              96.529000             
0.063000              0.002332              95.520000             
0.063000              0.002340              94.549000             
0.063000              0.002348              93.619000             
0.063000              0.002356              92.727000             
0.063000              0.002364              91.876000             
0.063000              0.002372              91.064000             
0.063000              0.002380              90.292000             
0.063000              0.002388              89.560000             
0.063000              0.002396              88.868000             
0.063000              0.002404              88.217000             
0.063000              0.002412              87.605000             
0.063000              0.002420              87.034000             
0.063000              0.002428              86.503000             
0.063000              0.002436              86.012000             
0.063000              0.002444              85.562000             
0.063000              0.002452              85.153000             
0.063000              0.002460              84.784000             
0.063000              0.002468              84.456000             
0.063000              0.002476              84.169000             
0.063000              0.002484              83.923000             
0.063000              0.002492              83.717000             
0.063000              0.002500              83.553000             
0.063000              0.002508              83.429000             
0.063000              0.002516              83.347000             
0.063000              0.002524              83.305000             
0.063000              0.002532              83.305000             
0.063000              0.002540              83.346000             
0.063000              0.002548              83.428000             
0.063000              0.002556              83.552000             
0.063000              0.002564              83.716000             
0.063000              0.002572              83.922000             
0.063000              0.002580              84.169000             
0.063000              0.002588              84.458000             
0.063000              0.002596              84.788000             
0.063000              0.002604              85.160000             
0.063000              0.002612              85.573000             
0.063000              0.002620              86.027000             
0.063000              0.002628              86.523000             
0.063000              0.002636              87.060000             
0.063000              0.002644              87.639000             
0.063000              0.002652              88.259000             
0.063000              0.002660              88.921000             
0.063000              0.002668              89.624000             
0.063000              0.002676              90.369000             
0.063000              0.002684              91.155000             
0.063000              0.002692              91.983000             
0.063000              0.002700              92.852000             
0.063000              0.002708              93.763000             
0.063000              0.002716              94.715000             
0.063000              0.002724              95.709000             
0.063000              0.002732              96.744000             
0.063000              0.002740              97.820000             
0.063000              0.002748              98.938000             
0.063000              0.002756              100.098000            
0.063000              0.002764              101.298000            
0.063000              0.002772              102.541000            
0.063000              0.002780              103.824000            
0.063000              0.002788              105.149000            
0.063000              0.002796              106.515000            
0.063000              0.002804              107.923000            
0.063000              0.002812              109.371000            
0.063000              0.002820              110.861000            
0.063000              0.002828              112.392000            
0.063000              0.002836              113.965000            
0.063000              0.002844              115.578000            
0.063000              0.002852              117.232000            
0.063000              0.002860              118.928000            
0.063000              0.002868              120.665000            
0.063000              0.002876              122.442000            
0.063000              0.002884              124.261000            
0.063000              0.002892              126.120000            
0.063500              0.002100              136.391000            
0.063500              0.002108              134.333000            
0.063500              0.002116              132.310000            
0.063500              0.002124              130.324000            
0.063500              0.002132              128.373000            
0.063500              0.002140              126.458000            
0.063500              0.002148              124.580000            
0.063500              0.002156              122.738000            
0.063500              0.002164              120.933000            
0.063500              0.002172              119.164000            
0.063500              0.002180              117.432000            
0.063500              0.002188              115.738000            
0.063500              0.002196              114.080000            
0.063500              0.002204              112.460000            
0.063500              0.002212              110.877000            
0.063500              0.002220              109.332000            
0.063500              0.002228              107.824000            
0.063500              0.002236              106.355000            
0.063500              0.002244              104.923000            
0.063500              0.002252              103.530000            
0.063500              0.002260              102.174000            
0.063500              0.002268              100.857000            
0.063500              0.002276              99.579000             
0.063500              0.002284              98.339000             
0.063500              0.002292              97.138000             
0.063500              0.002300              95.976000             
0.063500              0.002308              94.852000             
0.063500              0.002316              93.768000             
0.063500              0.002324              92.723000             
0.063500              0.002332              91.718000             
0.063500              0.002340              90.751000             
0.063500              0.002348              89.824000             
0.063500              0.002356              88.937000             
0.063500              0.002364              88.090000             
0.063500              0.002372              87.282000             
0.063500              0.002380              86.514000             
0.063500              0.002388              85.786000             
0.063500              0.002396              85.099000             
0.063500              0.002404              84.451000             
0.063500              0.002412              83.844000             
0.063500              0.002420              83.276000             
0.063500              0.002428              82.750000             
0.063500              0.002436              82.264000             
0.063500              0.002444              81.818000             
0.063500              0.002452              81.413000             
0.063500              0.002460              81.048000             
0.063500              0.002468              80.725000             
0.063500              0.002476              80.442000             
0.063500              0.002484              80.200000             
0.063500              0.002492              79.999000             
0.063500              0.002500              79.839000             
0.063500              0.002508              79.719000             
0.063500              0.002516              79.641000             
0.063500              0.002524              79.604000             
0.063500              0.002532              79.609000             
0.063500              0.002540              79.654000             
0.063500              0.002548              79.741000             
0.063500              0.002556              79.869000             
0.063500              0.002564              80.038000             
0.063500              0.002572              80.248000             
0.063500              0.002580              80.500000             
0.063500              0.002588              80.794000             
0.063500              0.002596              81.128000             
0.063500              0.002604              81.505000             
0.063500              0.002612              81.922000             
0.063500              0.002620              82.381000             
0.063500              0.002628              82.882000             
0.063500              0.002636              83.424000             
0.063500              0.002644              84.008000             
0.063500              0.002652              84.633000             
0.063500              0.002660              85.299000             
0.063500              0.002668              86.007000             
0.063500              0.002676              86.757000             
0.063500              0.002684              87.548000             
0.063500              0.002692              88.381000             
0.063500              0.002700              89.255000             
0.063500              0.002708              90.171000             
0.063500              0.002716              91.129000             
0.063500              0.002724              92.127000             
0.063500              0.002732              93.168000             
0.063500              0.002740              94.249000             
0.063500              0.002748              95.373000             
0.063500              0.002756              96.537000             
0.063500              0.002764              97.744000             
0.063500              0.002772              98.991000             
0.063500              0.002780              100.280000            
0.063500              0.002788              101.611000            
0.063500              0.002796              102.982000            
0.063500              0.002804              104.395000            
0.063500              0.002812              105.850000            
0.063500              0.002820              107.345000            
0.063500              0.002828              108.882000            
0.063500              0.002836              110.460000            
0.063500              0.002844              112.079000            
0.063500              0.002852              113.740000            
0.063500              0.002860              115.441000            
0.063500              0.002868              117.184000            
0.063500              0.002876              118.967000            
0.063500              0.002884              120.792000            
0.063500              0.002892              122.658000            
0.064000              0.002100              132.556000            
0.064000              0.002108              130.501000            
0.064000              0.002116              128.482000            
0.064000              0.002124              126.499000            
0.064000              0.002132              124.552000            
0.064000              0.002140              122.641000            
0.064000              0.002148              120.766000            
0.064000              0.002156              118.928000            
0.064000              0.002164              117.126000            
0.064000              0.002172              115.361000            
0.064000              0.002180              113.633000            
0.064000              0.002188              111.943000            
0.064000              0.002196              110.289000            
0.064000              0.002204              108.672000            
0.064000              0.002212              107.093000            
0.064000              0.002220              105.552000            
0.064000              0.002228              104.049000            
0.064000              0.002236              102.583000            
0.064000              0.002244              101.155000            
0.064000              0.002252              99.766000             
0.064000              0.002260              98.414000             
0.064000              0.002268              97.101000             
0.064000              0.002276              95.827000             
0.064000              0.002284              94.591000             
0.064000              0.002292              93.394000             
0.064000              0.002300              92.236000             
0.064000              0.002308              91.117000             
0.064000              0.002316              90.037000             
0.064000              0.002324              88.996000             
0.064000              0.002332              87.995000             
0.064000              0.002340              87.032000             
0.064000              0.002348              86.110000             
0.064000              0.002356              85.227000             
0.064000              0.002364              84.384000             
0.064000              0.002372              83.580000             
0.064000              0.002380              82.816000             
0.064000              0.002388              82.093000             
0.064000              0.002396              81.409000             
0.064000              0.002404              80.766000             
0.064000              0.002412              80.163000             
0.064000              0.002420              79.600000             
0.064000              0.002428              79.078000             
0.064000              0.002436              78.596000             
0.064000              0.002444              78.155000             
0.064000              0.002452              77.754000             
0.064000              0.002460              77.394000             
0.064000              0.002468              77.075000             
0.064000              0.002476              76.797000             
0.064000              0.002484              76.559000             
0.064000              0.002492              76.362000             
0.064000              0.002500              76.207000             
0.064000              0.002508              76.092000             
0.064000              0.002516              76.019000             
0.064000              0.002524              75.986000             
0.064000              0.002532              75.995000             
0.064000              0.002540              76.045000             
0.064000              0.002548              76.136000             
0.064000              0.002556              76.269000             
0.064000              0.002564              76.443000             
0.064000              0.002572              76.658000             
0.064000              0.002580              76.914000             
0.064000              0.002588              77.212000             
0.064000              0.002596              77.552000             
0.064000              0.002604              77.933000             
0.064000              0.002612              78.355000             
0.064000              0.002620              78.819000             
0.064000              0.002628              79.324000             
0.064000              0.002636              79.871000             
0.064000              0.002644              80.460000             
0.064000              0.002652              81.090000             
0.064000              0.002660              81.761000             
0.064000              0.002668              82.474000             
0.064000              0.002676              83.229000             
0.064000              0.002684              84.025000             
0.064000              0.002692              84.863000             
0.064000              0.002700              85.742000             
0.064000              0.002708              86.663000             
0.064000              0.002716              87.625000             
0.064000              0.002724              88.629000             
0.064000              0.002732              89.675000             
0.064000              0.002740              90.762000             
0.064000              0.002748              91.890000             
0.064000              0.002756              93.060000             
0.064000              0.002764              94.272000             
0.064000              0.002772              95.525000             
0.064000              0.002780              96.819000             
0.064000              0.002788              98.155000             
0.064000              0.002796              99.532000             
0.064000              0.002804              100.950000            
0.064000              0.002812              102.410000            
0.064000              0.002820              103.911000            
0.064000              0.002828              105.454000            
0.064000              0.002836              107.038000            
0.064000              0.002844              108.663000            
0.064000              0.002852              110.329000            
0.064000              0.002860              112.036000            
0.064000              0.002868              113.784000            
0.064000              0.002876              115.574000            
0.064000              0.002884              117.405000            
0.064000              0.002892              119.276000            
0.064500              0.002100              128.791000            
0.064500              0.002108              126.741000            
0.064500              0.002116              124.725000            
0.064500              0.002124              122.746000            
0.064500              0.002132              120.803000            
0.064500              0.002140              118.896000            
0.064500              0.002148              117.025000            
0.064500              0.002156              115.191000            
0.064500              0.002164              113.393000            
0.064500              0.002172              111.633000            
0.064500              0.002180              109.909000            
0.064500              0.002188              108.222000            
0.064500              0.002196              106.572000            
0.064500              0.002204              104.960000            
0.064500              0.002212              103.385000            
0.064500              0.002220              101.848000            
0.064500              0.002228              100.349000            
0.064500              0.002236              98.887000             
0.064500              0.002244              97.464000             
0.064500              0.002252              96.079000             
0.064500              0.002260              94.732000             
0.064500              0.002268              93.423000             
0.064500              0.002276              92.153000             
0.064500              0.002284              90.921000             
0.064500              0.002292              89.729000             
0.064500              0.002300              88.575000             
0.064500              0.002308              87.460000             
0.064500              0.002316              86.384000             
0.064500              0.002324              85.348000             
0.064500              0.002332              84.351000             
0.064500              0.002340              83.393000             
0.064500              0.002348              82.475000             
0.064500              0.002356              81.596000             
0.064500              0.002364              80.757000             
0.064500              0.002372              79.958000             
0.064500              0.002380              79.199000             
0.064500              0.002388              78.480000             
0.064500              0.002396              77.801000             
0.064500              0.002404              77.162000             
0.064500              0.002412              76.564000             
0.064500              0.002420              76.005000             
0.064500              0.002428              75.488000             
0.064500              0.002436              75.010000             
0.064500              0.002444              74.573000             
0.064500              0.002452              74.177000             
0.064500              0.002460              73.822000             
0.064500              0.002468              73.507000             
0.064500              0.002476              73.233000             
0.064500              0.002484              73.000000             
0.064500              0.002492              72.808000             
0.064500              0.002500              72.657000             
0.064500              0.002508              72.547000             
0.064500              0.002516              72.478000             
0.064500              0.002524              72.451000             
0.064500              0.002532              72.464000             
0.064500              0.002540              72.519000             
0.064500              0.002548              72.615000             
0.064500              0.002556              72.752000             
0.064500              0.002564              72.930000             
0.064500              0.002572              73.150000             
0.064500              0.002580              73.412000             
0.064500              0.002588              73.714000             
0.064500              0.002596              74.059000             
0.064500              0.002604              74.444000             
0.064500              0.002612              74.871000             
0.064500              0.002620              75.340000             
0.064500              0.002628              75.850000             
0.064500              0.002636              76.402000             
0.064500              0.002644              76.995000             
0.064500              0.002652              77.630000             
0.064500              0.002660              78.307000             
0.064500              0.002668              79.025000             
0.064500              0.002676              79.784000             
0.064500              0.002684              80.585000             
0.064500              0.002692              81.428000             
0.064500              0.002700              82.312000             
0.064500              0.002708              83.238000             
0.064500              0.002716              84.206000             
0.064500              0.002724              85.215000             
0.064500              0.002732              86.265000             
0.064500              0.002740              87.357000             
0.064500              0.002748              88.491000             
0.064500              0.002756              89.666000             
0.064500              0.002764              90.883000             
0.064500              0.002772              92.141000             
0.064500              0.002780              93.441000             
0.064500              0.002788              94.782000             
0.064500              0.002796              96.164000             
0.064500              0.002804              97.588000             
0.064500              0.002812              99.053000             
0.064500              0.002820              100.560000            
0.064500              0.002828              102.108000            
0.064500              0.002836              103.697000            
0.064500              0.002844              105.328000            
0.064500              0.002852              107.000000            
0.064500              0.002860              108.713000            
0.064500              0.002868              110.467000            
0.064500              0.002876              112.262000            
0.064500              0.002884              114.099000            
0.064500              0.002892              115.976000            
0.065000              0.002100              125.098000            
0.065000              0.002108              123.052000            
0.065000              0.002116              121.041000            
0.065000              0.002124              119.066000            
0.065000              0.002132              117.127000            
0.065000              0.002140              115.224000            
0.065000              0.002148              113.358000            
0.065000              0.002156              111.528000            
0.065000              0.002164              109.734000            
0.065000              0.002172              107.978000            
0.065000              0.002180              106.259000            
0.065000              0.002188              104.576000            
0.065000              0.002196              102.931000            
0.065000              0.002204              101.323000            
0.065000              0.002212              99.753000             
0.065000              0.002220              98.220000             
0.065000              0.002228              96.725000             
0.065000              0.002236              95.268000             
0.065000              0.002244              93.849000             
0.065000              0.002252              92.468000             
0.065000              0.002260              91.126000             
0.065000              0.002268              89.822000             
0.065000              0.002276              88.556000             
0.065000              0.002284              87.329000             
0.065000              0.002292              86.141000             
0.065000              0.002300              84.992000             
0.065000              0.002308              83.882000             
0.065000              0.002316              82.811000             
0.065000              0.002324              81.779000             
0.065000              0.002332              80.786000             
0.065000              0.002340              79.833000             
0.065000              0.002348              78.919000             
0.065000              0.002356              78.045000             
0.065000              0.002364              77.211000             
0.065000              0.002372              76.417000             
0.065000              0.002380              75.662000             
0.065000              0.002388              74.948000             
0.065000              0.002396              74.274000             
0.065000              0.002404              73.639000             
0.065000              0.002412              73.045000             
0.065000              0.002420              72.492000             
0.065000              0.002428              71.979000             
0.065000              0.002436              71.506000             
0.065000              0.002444              71.074000             
0.065000              0.002452              70.682000             
0.065000              0.002460              70.332000             
0.065000              0.002468              70.022000             
0.065000              0.002476              69.753000             
0.065000              0.002484              69.524000             
0.065000              0.002492              69.337000             
0.065000              0.002500              69.191000             
0.065000              0.002508              69.085000             
0.065000              0.002516              69.021000             
0.065000              0.002524              68.998000             
0.065000              0.002532              69.016000             
0.065000              0.002540              69.076000             
0.065000              0.002548              69.176000             
0.065000              0.002556              69.318000             
0.065000              0.002564              69.502000             
0.065000              0.002572              69.726000             
0.065000              0.002580              69.992000             
0.065000              0.002588              70.300000             
0.065000              0.002596              70.649000             
0.065000              0.002604              71.039000             
0.065000              0.002612              71.471000             
0.065000              0.002620              71.945000             
0.065000              0.002628              72.460000             
0.065000              0.002636              73.017000             
0.065000              0.002644              73.615000             
0.065000              0.002652              74.254000             
0.065000              0.002660              74.936000             
0.065000              0.002668              75.659000             
0.065000              0.002676              76.423000             
0.065000              0.002684              77.229000             
0.065000              0.002692              78.077000             
0.065000              0.002700              78.966000             
0.065000              0.002708              79.897000             
0.065000              0.002716              80.870000             
0.065000              0.002724              81.884000             
0.065000              0.002732              82.939000             
0.065000              0.002740              84.036000             
0.065000              0.002748              85.175000             
0.065000              0.002756              86.355000             
0.065000              0.002764              87.577000             
0.065000              0.002772              88.841000             
0.065000              0.002780              90.145000             
0.065000              0.002788              91.492000             
0.065000              0.002796              92.880000             
0.065000              0.002804              94.309000             
0.065000              0.002812              95.779000             
0.065000              0.002820              97.291000             
0.065000              0.002828              98.845000             
0.065000              0.002836              100.439000            
0.065000              0.002844              102.075000            
0.065000              0.002852              103.753000            
0.065000              0.002860              105.471000            
0.065000              0.002868              107.231000            
0.065000              0.002876              109.032000            
0.065000              0.002884              110.874000            
0.065000              0.002892              112.758000            
0.065500              0.002100              121.476000            
0.065500              0.002108              119.434000            
0.065500              0.002116              117.428000            
0.065500              0.002124              115.457000            
0.065500              0.002132              113.523000            
0.065500              0.002140              111.625000            
0.065500              0.002148              109.763000            
0.065500              0.002156              107.938000            
0.065500              0.002164              106.149000            
0.065500              0.002172              104.398000            
0.065500              0.002180              102.683000            
0.065500              0.002188              101.005000            
0.065500              0.002196              99.365000             
0.065500              0.002204              97.762000             
0.065500              0.002212              96.196000             
0.065500              0.002220              94.668000             
0.065500              0.002228              93.178000             
0.065500              0.002236              91.726000             
0.065500              0.002244              90.311000             
0.065500              0.002252              88.935000             
0.065500              0.002260              87.598000             
0.065500              0.002268              86.298000             
0.065500              0.002276              85.038000             
0.065500              0.002284              83.815000             
0.065500              0.002292              82.632000             
0.065500              0.002300              81.488000             
0.065500              0.002308              80.382000             
0.065500              0.002316              79.316000             
0.065500              0.002324              78.289000             
0.065500              0.002332              77.301000             
0.065500              0.002340              76.353000             
0.065500              0.002348              75.444000             
0.065500              0.002356              74.575000             
0.065500              0.002364              73.745000             
0.065500              0.002372              72.956000             
0.065500              0.002380              72.206000             
0.065500              0.002388              71.497000             
0.065500              0.002396              70.827000             
0.065500              0.002404              70.198000             
0.065500              0.002412              69.609000             
0.065500              0.002420              69.060000             
0.065500              0.002428              68.552000             
0.065500              0.002436              68.084000             
0.065500              0.002444              67.656000             
0.065500              0.002452              67.270000             
0.065500              0.002460              66.924000             
0.065500              0.002468              66.619000             
0.065500              0.002476              66.354000             
0.065500              0.002484              66.131000             
0.065500              0.002492              65.948000             
0.065500              0.002500              65.807000             
0.065500              0.002508              65.706000             
0.065500              0.002516              65.647000             
0.065500              0.002524              65.629000             
0.065500              0.002532              65.652000             
0.065500              0.002540              65.716000             
0.065500              0.002548              65.822000             
0.065500              0.002556              65.968000             
0.065500              0.002564              66.156000             
0.065500              0.002572              66.386000             
0.065500              0.002580              66.657000             
0.065500              0.002588              66.969000             
0.065500              0.002596              67.323000             
0.065500              0.002604              67.718000             
0.065500              0.002612              68.155000             
0.065500              0.002620              68.634000             
0.065500              0.002628              69.153000             
0.065500              0.002636              69.715000             
0.065500              0.002644              70.318000             
0.065500              0.002652              70.963000             
0.065500              0.002660              71.649000             
0.065500              0.002668              72.377000             
0.065500              0.002676              73.146000             
0.065500              0.002684              73.957000             
0.065500              0.002692              74.810000             
0.065500              0.002700              75.704000             
0.065500              0.002708              76.640000             
0.065500              0.002716              77.617000             
0.065500              0.002724              78.636000             
0.065500              0.002732              79.697000             
0.065500              0.002740              80.799000             
0.065500              0.002748              81.943000             
0.065500              0.002756              83.128000             
0.065500              0.002764              84.355000             
0.065500              0.002772              85.624000             
0.065500              0.002780              86.933000             
0.065500              0.002788              88.285000             
0.065500              0.002796              89.678000             
0.065500              0.002804              91.112000             
0.065500              0.002812              92.588000             
0.065500              0.002820              94.105000             
0.065500              0.002828              95.664000             
0.065500              0.002836              97.264000             
0.065500              0.002844              98.906000             
0.065500              0.002852              100.588000            
0.065500              0.002860              102.312000            
0.065500              0.002868              104.078000            
0.065500              0.002876              105.884000            
0.065500              0.002884              107.732000            
0.065500              0.002892              109.621000            
0.066000              0.002100              117.926000            
0.066000              0.002108              115.889000            
0.066000              0.002116              113.887000            
0.066000              0.002124              111.922000            
0.066000              0.002132              109.992000            
0.066000              0.002140              108.099000            
0.066000              0.002148              106.242000            
0.066000              0.002156              104.422000            
0.066000              0.002164              102.638000            
0.066000              0.002172              100.892000            
0.066000              0.002180              99.182000             
0.066000              0.002188              97.509000             
0.066000              0.002196              95.874000             
0.066000              0.002204              94.276000             
0.066000              0.002212              92.715000             
0.066000              0.002220              91.192000             
0.066000              0.002228              89.707000             
0.066000              0.002236              88.260000             
0.066000              0.002244              86.851000             
0.066000              0.002252              85.480000             
0.066000              0.002260              84.147000             
0.066000              0.002268              82.853000             
0.066000              0.002276              81.597000             
0.066000              0.002284              80.380000             
0.066000              0.002292              79.202000             
0.066000              0.002300              78.062000             
0.066000              0.002308              76.962000             
0.066000              0.002316              75.901000             
0.066000              0.002324              74.879000             
0.066000              0.002332              73.896000             
0.066000              0.002340              72.953000             
0.066000              0.002348              72.049000             
0.066000              0.002356              71.185000             
0.066000              0.002364              70.360000             
0.066000              0.002372              69.576000             
0.066000              0.002380              68.831000             
0.066000              0.002388              68.126000             
0.066000              0.002396              67.462000             
0.066000              0.002404              66.837000             
0.066000              0.002412              66.253000             
0.066000              0.002420              65.710000             
0.066000              0.002428              65.206000             
0.066000              0.002436              64.743000             
0.066000              0.002444              64.321000             
0.066000              0.002452              63.939000             
0.066000              0.002460              63.598000             
0.066000              0.002468              63.298000             
0.066000              0.002476              63.039000             
0.066000              0.002484              62.820000             
0.066000              0.002492              62.643000             
0.066000              0.002500              62.506000             
0.066000              0.002508              62.411000             
0.066000              0.002516              62.356000             
0.066000              0.002524              62.343000             
0.066000              0.002532              62.371000             
0.066000              0.002540              62.440000             
0.066000              0.002548              62.550000             
0.066000              0.002556              62.702000             
0.066000              0.002564              62.895000             
0.066000              0.002572              63.129000             
0.066000              0.002580              63.405000             
0.066000              0.002588              63.722000             
0.066000              0.002596              64.081000             
0.066000              0.002604              64.481000             
0.066000              0.002612              64.923000             
0.066000              0.002620              65.406000             
0.066000              0.002628              65.931000             
0.066000              0.002636              66.497000             
0.066000              0.002644              67.105000             
0.066000              0.002652              67.755000             
0.066000              0.002660              68.446000             
0.066000              0.002668              69.179000             
0.066000              0.002676              69.953000             
0.066000              0.002684              70.769000             
0.066000              0.002692              71.626000             
0.066000              0.002700              72.525000             
0.066000              0.002708              73.466000             
0.066000              0.002716              74.449000             
0.066000              0.002724              75.473000             
0.066000              0.002732              76.538000             
0.066000              0.002740              77.645000             
0.066000              0.002748              78.794000             
0.066000              0.002756              79.985000             
0.066000              0.002764              81.216000             
0.066000              0.002772              82.490000             
0.066000              0.002780              83.805000             
0.066000              0.002788              85.162000             
0.066000              0.002796              86.560000             
0.066000              0.002804              87.999000             
0.066000              0.002812              89.480000             
0.066000              0.002820              91.003000             
0.066000              0.002828              92.566000             
0.066000              0.002836              94.172000             
0.066000              0.002844              95.818000             
0.066000              0.002852              97.506000             
0.066000              0.002860              99.236000             
0.066000              0.002868              101.006000            
0.066000              0.002876              102.818000            
0.066000              0.002884              104.671000            
0.066000              0.002892              106.566000            
0.066500              0.002100              114.447000            
0.066500              0.002108              112.415000            
0.066500              0.002116              110.419000            
0.066500              0.002124              108.459000            
0.066500              0.002132              106.534000            
0.066500              0.002140              104.647000            
0.066500              0.002148              102.795000            
0.066500              0.002156              100.980000            
0.066500              0.002164              99.202000             
0.066500              0.002172              97.460000             
0.066500              0.002180              95.756000             
0.066500              0.002188              94.088000             
0.066500              0.002196              92.458000             
0.066500              0.002204              90.865000             
0.066500              0.002212              89.310000             
0.066500              0.002220              87.793000             
0.066500              0.002228              86.313000             
0.066500              0.002236              84.871000             
0.066500              0.002244              83.467000             
0.066500              0.002252              82.101000             
0.066500              0.002260              80.774000             
0.066500              0.002268              79.485000             
0.066500              0.002276              78.235000             
0.066500              0.002284              77.023000             
0.066500              0.002292              75.850000             
0.066500              0.002300              74.716000             
0.066500              0.002308              73.621000             
0.066500              0.002316              72.565000             
0.066500              0.002324              71.548000             
0.066500              0.002332              70.570000             
0.066500              0.002340              69.632000             
0.066500              0.002348              68.734000             
0.066500              0.002356              67.875000             
0.066500              0.002364              67.056000             
0.066500              0.002372              66.276000             
0.066500              0.002380              65.537000             
0.066500              0.002388              64.837000             
0.066500              0.002396              64.178000             
0.066500              0.002404              63.559000             
0.066500              0.002412              62.980000             
0.066500              0.002420              62.441000             
0.066500              0.002428              61.943000             
0.066500              0.002436              61.485000             
0.066500              0.002444              61.068000             
0.066500              0.002452              60.691000             
0.066500              0.002460              60.356000             
0.066500              0.002468              60.060000             
0.066500              0.002476              59.806000             
0.066500              0.002484              59.593000             
0.066500              0.002492              59.420000             
0.066500              0.002500              59.289000             
0.066500              0.002508              59.198000             
0.066500              0.002516              59.149000             
0.066500              0.002524              59.140000             
0.066500              0.002532              59.173000             
0.066500              0.002540              59.247000             
0.066500              0.002548              59.363000             
0.066500              0.002556              59.519000             
0.066500              0.002564              59.717000             
0.066500              0.002572              59.957000             
0.066500              0.002580              60.237000             
0.066500              0.002588              60.560000             
0.066500              0.002596              60.923000             
0.066500              0.002604              61.328000             
0.066500              0.002612              61.775000             
0.066500              0.002620              62.263000             
0.066500              0.002628              62.793000             
0.066500              0.002636              63.364000             
0.066500              0.002644              63.977000             
0.066500              0.002652              64.631000             
0.066500              0.002660              65.327000             
0.066500              0.002668              66.065000             
0.066500              0.002676              66.844000             
0.066500              0.002684              67.665000             
0.066500              0.002692              68.527000             
0.066500              0.002700              69.431000             
0.066500              0.002708              70.377000             
0.066500              0.002716              71.364000             
0.066500              0.002724              72.393000             
0.066500              0.002732              73.464000             
0.066500              0.002740              74.576000             
0.066500              0.002748              75.729000             
0.066500              0.002756              76.925000             
0.066500              0.002764              78.162000             
0.066500              0.002772              79.440000             
0.066500              0.002780              80.760000             
0.066500              0.002788              82.122000             
0.066500              0.002796              83.525000             
0.066500              0.002804              84.969000             
0.066500              0.002812              86.455000             
0.066500              0.002820              87.983000             
0.066500              0.002828              89.552000             
0.066500              0.002836              91.162000             
0.066500              0.002844              92.814000             
0.066500              0.002852              94.507000             
0.066500              0.002860              96.242000             
0.066500              0.002868              98.017000             
0.066500              0.002876              99.835000             
0.066500              0.002884              101.693000            
0.066500              0.002892              103.593000            
0.067000              0.002100              111.040000            
0.067000              0.002108              109.013000            
0.067000              0.002116              107.023000            
0.067000              0.002124              105.068000            
0.067000              0.002132              103.150000            
0.067000              0.002140              101.267000            
0.067000              0.002148              99.421000             
0.067000              0.002156              97.612000             
0.067000              0.002164              95.839000             
0.067000              0.002172              94.103000             
0.067000              0.002180              92.405000             
0.067000              0.002188              90.743000             
0.067000              0.002196              89.118000             
0.067000              0.002204              87.531000             
0.067000              0.002212              85.982000             
0.067000              0.002220              84.469000             
0.067000              0.002228              82.995000             
0.067000              0.002236              81.559000             
0.067000              0.002244              80.161000             
0.067000              0.002252              78.801000             
0.067000              0.002260              77.479000             
0.067000              0.002268              76.195000             
0.067000              0.002276              74.951000             
0.067000              0.002284              73.744000             
0.067000              0.002292              72.577000             
0.067000              0.002300              71.448000             
0.067000              0.002308              70.359000             
0.067000              0.002316              69.308000             
0.067000              0.002324              68.297000             
0.067000              0.002332              67.325000             
0.067000              0.002340              66.392000             
0.067000              0.002348              65.499000             
0.067000              0.002356              64.646000             
0.067000              0.002364              63.832000             
0.067000              0.002372              63.058000             
0.067000              0.002380              62.324000             
0.067000              0.002388              61.630000             
0.067000              0.002396              60.976000             
0.067000              0.002404              60.362000             
0.067000              0.002412              59.788000             
0.067000              0.002420              59.255000             
0.067000              0.002428              58.762000             
0.067000              0.002436              58.309000             
0.067000              0.002444              57.897000             
0.067000              0.002452              57.526000             
0.067000              0.002460              57.195000             
0.067000              0.002468              56.906000             
0.067000              0.002476              56.656000             
0.067000              0.002484              56.448000             
0.067000              0.002492              56.281000             
0.067000              0.002500              56.154000             
0.067000              0.002508              56.069000             
0.067000              0.002516              56.025000             
0.067000              0.002524              56.021000             
0.067000              0.002532              56.059000             
0.067000              0.002540              56.139000             
0.067000              0.002548              56.259000             
0.067000              0.002556              56.421000             
0.067000              0.002564              56.624000             
0.067000              0.002572              56.868000             
0.067000              0.002580              57.154000             
0.067000              0.002588              57.481000             
0.067000              0.002596              57.850000             
0.067000              0.002604              58.260000             
0.067000              0.002612              58.711000             
0.067000              0.002620              59.204000             
0.067000              0.002628              59.739000             
0.067000              0.002636              60.315000             
0.067000              0.002644              60.933000             
0.067000              0.002652              61.592000             
0.067000              0.002660              62.293000             
0.067000              0.002668              63.035000             
0.067000              0.002676              63.820000             
0.067000              0.002684              64.645000             
0.067000              0.002692              65.512000             
0.067000              0.002700              66.421000             
0.067000              0.002708              67.372000             
0.067000              0.002716              68.364000             
0.067000              0.002724              69.398000             
0.067000              0.002732              70.473000             
0.067000              0.002740              71.590000             
0.067000              0.002748              72.749000             
0.067000              0.002756              73.949000             
0.067000              0.002764              75.191000             
0.067000              0.002772              76.474000             
0.067000              0.002780              77.799000             
0.067000              0.002788              79.165000             
0.067000              0.002796              80.573000             
0.067000              0.002804              82.023000             
0.067000              0.002812              83.514000             
0.067000              0.002820              85.046000             
0.067000              0.002828              86.620000             
0.067000              0.002836              88.236000             
0.067000              0.002844              89.892000             
0.067000              0.002852              91.591000             
0.067000              0.002860              93.330000             
0.067000              0.002868              95.111000             
0.067000              0.002876              96.933000             
0.067000              0.002884              98.797000             
0.067000              0.002892              100.702000            
0.067500              0.002100              107.705000            
0.067500              0.002108              105.684000            
0.067500              0.002116              103.699000            
0.067500              0.002124              101.751000            
0.067500              0.002132              99.838000             
0.067500              0.002140              97.962000             
0.067500              0.002148              96.122000             
0.067500              0.002156              94.318000             
0.067500              0.002164              92.551000             
0.067500              0.002172              90.822000             
0.067500              0.002180              89.129000             
0.067500              0.002188              87.473000             
0.067500              0.002196              85.854000             
0.067500              0.002204              84.273000             
0.067500              0.002212              82.729000             
0.067500              0.002220              81.223000             
0.067500              0.002228              79.755000             
0.067500              0.002236              78.324000             
0.067500              0.002244              76.932000             
0.067500              0.002252              75.578000             
0.067500              0.002260              74.262000             
0.067500              0.002268              72.984000             
0.067500              0.002276              71.745000             
0.067500              0.002284              70.544000             
0.067500              0.002292              69.383000             
0.067500              0.002300              68.260000             
0.067500              0.002308              67.176000             
0.067500              0.002316              66.131000             
0.067500              0.002324              65.126000             
0.067500              0.002332              64.159000             
0.067500              0.002340              63.232000             
0.067500              0.002348              62.345000             
0.067500              0.002356              61.497000             
0.067500              0.002364              60.689000             
0.067500              0.002372              59.921000             
0.067500              0.002380              59.192000             
0.067500              0.002388              58.504000             
0.067500              0.002396              57.855000             
0.067500              0.002404              57.247000             
0.067500              0.002412              56.679000             
0.067500              0.002420              56.151000             
0.067500              0.002428              55.663000             
0.067500              0.002436              55.216000             
0.067500              0.002444              54.810000             
0.067500              0.002452              54.444000             
0.067500              0.002460              54.118000             
0.067500              0.002468              53.834000             
0.067500              0.002476              53.590000             
0.067500              0.002484              53.387000             
0.067500              0.002492              53.225000             
0.067500              0.002500              53.104000             
0.067500              0.002508              53.024000             
0.067500              0.002516              52.984000             
0.067500              0.002524              52.986000             
0.067500              0.002532              53.030000             
0.067500              0.002540              53.114000             
0.067500              0.002548              53.239000             
0.067500              0.002556              53.406000             
0.067500              0.002564              53.614000             
0.067500              0.002572              53.864000             
0.067500              0.002580              54.155000             
0.067500              0.002588              54.487000             
0.067500              0.002596              54.860000             
0.067500              0.002604              55.275000             
0.067500              0.002612              55.732000             
0.067500              0.002620              56.230000             
0.067500              0.002628              56.770000             
0.067500              0.002636              57.351000             
0.067500              0.002644              57.973000             
0.067500              0.002652              58.638000             
0.067500              0.002660              59.343000             
0.067500              0.002668              60.091000             
0.067500              0.002676              60.880000             
0.067500              0.002684              61.710000             
0.067500              0.002692              62.582000             
0.067500              0.002700              63.496000             
0.067500              0.002708              64.451000             
0.067500              0.002716              65.448000             
0.067500              0.002724              66.487000             
0.067500              0.002732              67.567000             
0.067500              0.002740              68.689000             
0.067500              0.002748              69.852000             
0.067500              0.002756              71.057000             
0.067500              0.002764              72.304000             
0.067500              0.002772              73.592000             
0.067500              0.002780              74.922000             
0.067500              0.002788              76.293000             
0.067500              0.002796              77.706000             
0.067500              0.002804              79.160000             
0.067500              0.002812              80.656000             
0.067500              0.002820              82.193000             
0.067500              0.002828              83.772000             
0.067500              0.002836              85.392000             
0.067500              0.002844              87.054000             
0.067500              0.002852              88.757000             
0.067500              0.002860              90.502000             
0.067500              0.002868              92.288000             
0.067500              0.002876              94.115000             
0.067500              0.002884              95.984000             
0.067500              0.002892              97.894000             
0.068000              0.002100              104.441000            
0.068000              0.002108              102.427000            
0.068000              0.002116              100.449000            
0.068000              0.002124              98.506000             
0.068000              0.002132              96.600000             
0.068000              0.002140              94.730000             
0.068000              0.002148              92.896000             
0.068000              0.002156              91.099000             
0.068000              0.002164              89.338000             
0.068000              0.002172              87.615000             
0.068000              0.002180              85.928000             
0.068000              0.002188              84.278000             
0.068000              0.002196              82.666000             
0.068000              0.002204              81.091000             
0.068000              0.002212              79.553000             
0.068000              0.002220              78.053000             
0.068000              0.002228              76.591000             
0.068000              0.002236              75.167000             
0.068000              0.002244              73.781000             
0.068000              0.002252              72.432000             
0.068000              0.002260              71.123000             
0.068000              0.002268              69.851000             
0.068000              0.002276              68.618000             
0.068000              0.002284              67.424000             
0.068000              0.002292              66.268000             
0.068000              0.002300              65.151000             
0.068000              0.002308              64.073000             
0.068000              0.002316              63.034000             
0.068000              0.002324              62.035000             
0.068000              0.002332              61.074000             
0.068000              0.002340              60.153000             
0.068000              0.002348              59.272000             
0.068000              0.002356              58.430000             
0.068000              0.002364              57.627000             
0.068000              0.002372              56.865000             
0.068000              0.002380              56.142000             
0.068000              0.002388              55.459000             
0.068000              0.002396              54.816000             
0.068000              0.002404              54.214000             
0.068000              0.002412              53.651000             
0.068000              0.002420              53.129000             
0.068000              0.002428              52.647000             
0.068000              0.002436              52.206000             
0.068000              0.002444              51.805000             
0.068000              0.002452              51.444000             
0.068000              0.002460              51.124000             
0.068000              0.002468              50.845000             
0.068000              0.002476              50.607000             
0.068000              0.002484              50.409000             
0.068000              0.002492              50.253000             
0.068000              0.002500              50.137000             
0.068000              0.002508              50.062000             
0.068000              0.002516              50.028000             
0.068000              0.002524              50.035000             
0.068000              0.002532              50.084000             
0.068000              0.002540              50.173000             
0.068000              0.002548              50.304000             
0.068000              0.002556              50.476000             
0.068000              0.002564              50.689000             
0.068000              0.002572              50.944000             
0.068000              0.002580              51.240000             
0.068000              0.002588              51.577000             
0.068000              0.002596              51.956000             
0.068000              0.002604              52.376000             
0.068000              0.002612              52.837000             
0.068000              0.002620              53.340000             
0.068000              0.002628              53.885000             
0.068000              0.002636              54.471000             
0.068000              0.002644              55.099000             
0.068000              0.002652              55.768000             
0.068000              0.002660              56.478000             
0.068000              0.002668              57.231000             
0.068000              0.002676              58.024000             
0.068000              0.002684              58.860000             
0.068000              0.002692              59.737000             
0.068000              0.002700              60.655000             
0.068000              0.002708              61.616000             
0.068000              0.002716              62.617000             
0.068000              0.002724              63.661000             
0.068000              0.002732              64.746000             
0.068000              0.002740              65.872000             
0.068000              0.002748              67.040000             
0.068000              0.002756              68.250000             
0.068000              0.002764              69.502000             
0.068000              0.002772              70.794000             
0.068000              0.002780              72.129000             
0.068000              0.002788              73.505000             
0.068000              0.002796              74.922000             
0.068000              0.002804              76.382000             
0.068000              0.002812              77.882000             
0.068000              0.002820              79.424000             
0.068000              0.002828              81.008000             
0.068000              0.002836              82.633000             
0.068000              0.002844              84.299000             
0.068000              0.002852              86.007000             
0.068000              0.002860              87.757000             
0.068000              0.002868              89.547000             
0.068000              0.002876              91.379000             
0.068000              0.002884              93.253000             
0.068000              0.002892              95.168000             
0.068500              0.002100              101.250000            
0.068500              0.002108              99.242000             
0.068500              0.002116              97.270000             
0.068500              0.002124              95.335000             
0.068500              0.002132              93.435000             
0.068500              0.002140              91.571000             
0.068500              0.002148              89.744000             
0.068500              0.002156              87.954000             
0.068500              0.002164              86.200000             
0.068500              0.002172              84.483000             
0.068500              0.002180              82.803000             
0.068500              0.002188              81.159000             
0.068500              0.002196              79.554000             
0.068500              0.002204              77.985000             
0.068500              0.002212              76.454000             
0.068500              0.002220              74.961000             
0.068500              0.002228              73.505000             
0.068500              0.002236              72.087000             
0.068500              0.002244              70.707000             
0.068500              0.002252              69.365000             
0.068500              0.002260              68.062000             
0.068500              0.002268              66.797000             
0.068500              0.002276              65.570000             
0.068500              0.002284              64.382000             
0.068500              0.002292              63.232000             
0.068500              0.002300              62.122000             
0.068500              0.002308              61.050000             
0.068500              0.002316              60.017000             
0.068500              0.002324              59.024000             
0.068500              0.002332              58.070000             
0.068500              0.002340              57.155000             
0.068500              0.002348              56.279000             
0.068500              0.002356              55.443000             
0.068500              0.002364              54.647000             
0.068500              0.002372              53.890000             
0.068500              0.002380              53.174000             
0.068500              0.002388              52.497000             
0.068500              0.002396              51.860000             
0.068500              0.002404              51.263000             
0.068500              0.002412              50.706000             
0.068500              0.002420              50.190000             
0.068500              0.002428              49.714000             
0.068500              0.002436              49.278000             
0.068500              0.002444              48.883000             
0.068500              0.002452              48.528000             
0.068500              0.002460              48.214000             
0.068500              0.002468              47.940000             
0.068500              0.002476              47.707000             
0.068500              0.002484              47.515000             
0.068500              0.002492              47.364000             
0.068500              0.002500              47.254000             
0.068500              0.002508              47.184000             
0.068500              0.002516              47.156000             
0.068500              0.002524              47.169000             
0.068500              0.002532              47.222000             
0.068500              0.002540              47.317000             
0.068500              0.002548              47.453000             
0.068500              0.002556              47.630000             
0.068500              0.002564              47.849000             
0.068500              0.002572              48.109000             
0.068500              0.002580              48.410000             
0.068500              0.002588              48.752000             
0.068500              0.002596              49.136000             
0.068500              0.002604              49.561000             
0.068500              0.002612              50.028000             
0.068500              0.002620              50.536000             
0.068500              0.002628              51.085000             
0.068500              0.002636              51.676000             
0.068500              0.002644              52.309000             
0.068500              0.002652              52.983000             
0.068500              0.002660              53.698000             
0.068500              0.002668              54.456000             
0.068500              0.002676              55.254000             
0.068500              0.002684              56.094000             
0.068500              0.002692              56.976000             
0.068500              0.002700              57.900000             
0.068500              0.002708              58.865000             
0.068500              0.002716              59.871000             
0.068500              0.002724              60.919000             
0.068500              0.002732              62.009000             
0.068500              0.002740              63.140000             
0.068500              0.002748              64.313000             
0.068500              0.002756              65.528000             
0.068500              0.002764              66.784000             
0.068500              0.002772              68.081000             
0.068500              0.002780              69.420000             
0.068500              0.002788              70.801000             
0.068500              0.002796              72.223000             
0.068500              0.002804              73.687000             
0.068500              0.002812              75.192000             
0.068500              0.002820              76.739000             
0.068500              0.002828              78.327000             
0.068500              0.002836              79.957000             
0.068500              0.002844              81.628000             
0.068500              0.002852              83.341000             
0.068500              0.002860              85.095000             
0.068500              0.002868              86.890000             
0.068500              0.002876              88.727000             
0.068500              0.002884              90.605000             
0.068500              0.002892              92.524000             
0.069000              0.002100              98.131000             
0.069000              0.002108              96.130000             
0.069000              0.002116              94.165000             
0.069000              0.002124              92.236000             
0.069000              0.002132              90.344000             
0.069000              0.002140              88.487000             
0.069000              0.002148              86.667000             
0.069000              0.002156              84.883000             
0.069000              0.002164              83.136000             
0.069000              0.002172              81.426000             
0.069000              0.002180              79.753000             
0.069000              0.002188              78.117000             
0.069000              0.002196              76.517000             
0.069000              0.002204              74.956000             
0.069000              0.002212              73.431000             
0.069000              0.002220              71.945000             
0.069000              0.002228              70.496000             
0.069000              0.002236              69.085000             
0.069000              0.002244              67.712000             
0.069000              0.002252              66.376000             
0.069000              0.002260              65.080000             
0.069000              0.002268              63.821000             
0.069000              0.002276              62.601000             
0.069000              0.002284              61.419000             
0.069000              0.002292              60.276000             
0.069000              0.002300              59.172000             
0.069000              0.002308              58.107000             
0.069000              0.002316              57.081000             
0.069000              0.002324              56.094000             
0.069000              0.002332              55.146000             
0.069000              0.002340              54.237000             
0.069000              0.002348              53.368000             
0.069000              0.002356              52.538000             
0.069000              0.002364              51.748000             
0.069000              0.002372              50.998000             
0.069000              0.002380              50.287000             
0.069000              0.002388              49.616000             
0.069000              0.002396              48.985000             
0.069000              0.002404              48.394000             
0.069000              0.002412              47.844000             
0.069000              0.002420              47.333000             
0.069000              0.002428              46.863000             
0.069000              0.002436              46.433000             
0.069000              0.002444              46.044000             
0.069000              0.002452              45.695000             
0.069000              0.002460              45.386000             
0.069000              0.002468              45.119000             
0.069000              0.002476              44.891000             
0.069000              0.002484              44.705000             
0.069000              0.002492              44.559000             
0.069000              0.002500              44.455000             
0.069000              0.002508              44.391000             
0.069000              0.002516              44.368000             
0.069000              0.002524              44.386000             
0.069000              0.002532              44.445000             
0.069000              0.002540              44.546000             
0.069000              0.002548              44.687000             
0.069000              0.002556              44.869000             
0.069000              0.002564              45.093000             
0.069000              0.002572              45.358000             
0.069000              0.002580              45.665000             
0.069000              0.002588              46.012000             
0.069000              0.002596              46.401000             
0.069000              0.002604              46.831000             
0.069000              0.002612              47.303000             
0.069000              0.002620              47.816000             
0.069000              0.002628              48.371000             
0.069000              0.002636              48.967000             
0.069000              0.002644              49.604000             
0.069000              0.002652              50.283000             
0.069000              0.002660              51.004000             
0.069000              0.002668              51.766000             
0.069000              0.002676              52.569000             
0.069000              0.002684              53.414000             
0.069000              0.002692              54.301000             
0.069000              0.002700              55.229000             
0.069000              0.002708              56.199000             
0.069000              0.002716              57.210000             
0.069000              0.002724              58.263000             
0.069000              0.002732              59.357000             
0.069000              0.002740              60.493000             
0.069000              0.002748              61.671000             
0.069000              0.002756              62.890000             
0.069000              0.002764              64.150000             
0.069000              0.002772              65.452000             
0.069000              0.002780              66.796000             
0.069000              0.002788              68.181000             
0.069000              0.002796              69.608000             
0.069000              0.002804              71.076000             
0.069000              0.002812              72.586000             
0.069000              0.002820              74.138000             
0.069000              0.002828              75.730000             
0.069000              0.002836              77.365000             
0.069000              0.002844              79.040000             
0.069000              0.002852              80.757000             
0.069000              0.002860              82.516000             
0.069000              0.002868              84.316000             
0.069000              0.002876              86.157000             
0.069000              0.002884              88.040000             
0.069000              0.002892              89.964000             
0.069500              0.002100              95.084000             
0.069500              0.002108              93.091000             
0.069500              0.002116              91.133000             
0.069500              0.002124              89.212000             
0.069500              0.002132              87.326000             
0.069500              0.002140              85.477000             
0.069500              0.002148              83.664000             
0.069500              0.002156              81.888000             
0.069500              0.002164              80.148000             
0.069500              0.002172              78.445000             
0.069500              0.002180              76.779000             
0.069500              0.002188              75.150000             
0.069500              0.002196              73.558000             
0.069500              0.002204              72.003000             
0.069500              0.002212              70.486000             
0.069500              0.002220              69.006000             
0.069500              0.002228              67.564000             
0.069500              0.002236              66.160000             
0.069500              0.002244              64.794000             
0.069500              0.002252              63.466000             
0.069500              0.002260              62.176000             
0.069500              0.002268              60.924000             
0.069500              0.002276              59.711000             
0.069500              0.002284              58.536000             
0.069500              0.002292              57.400000             
0.069500              0.002300              56.302000             
0.069500              0.002308              55.244000             
0.069500              0.002316              54.224000             
0.069500              0.002324              53.244000             
0.069500              0.002332              52.302000             
0.069500              0.002340              51.400000             
0.069500              0.002348              50.538000             
0.069500              0.002356              49.714000             
0.069500              0.002364              48.931000             
0.069500              0.002372              48.187000             
0.069500              0.002380              47.482000             
0.069500              0.002388              46.818000             
0.069500              0.002396              46.193000             
0.069500              0.002404              45.609000             
0.069500              0.002412              45.064000             
0.069500              0.002420              44.560000             
0.069500              0.002428              44.096000             
0.069500              0.002436              43.672000             
0.069500              0.002444              43.288000             
0.069500              0.002452              42.945000             
0.069500              0.002460              42.643000             
0.069500              0.002468              42.381000             
0.069500              0.002476              42.160000             
0.069500              0.002484              41.979000             
0.069500              0.002492              41.839000             
0.069500              0.002500              41.740000             
0.069500              0.002508              41.682000             
0.069500              0.002516              41.665000             
0.069500              0.002524              41.688000             
0.069500              0.002532              41.753000             
0.069500              0.002540              41.859000             
0.069500              0.002548              42.005000             
0.069500              0.002556              42.193000             
0.069500              0.002564              42.423000             
0.069500              0.002572              42.693000             
0.069500              0.002580              43.004000             
0.069500              0.002588              43.357000             
0.069500              0.002596              43.751000             
0.069500              0.002604              44.187000             
0.069500              0.002612              44.664000             
0.069500              0.002620              45.182000             
0.069500              0.002628              45.741000             
0.069500              0.002636              46.342000             
0.069500              0.002644              46.985000             
0.069500              0.002652              47.669000             
0.069500              0.002660              48.394000             
0.069500              0.002668              49.161000             
0.069500              0.002676              49.969000             
0.069500              0.002684              50.819000             
0.069500              0.002692              51.711000             
0.069500              0.002700              52.643000             
0.069500              0.002708              53.618000             
0.069500              0.002716              54.634000             
0.069500              0.002724              55.691000             
0.069500              0.002732              56.790000             
0.069500              0.002740              57.931000             
0.069500              0.002748              59.113000             
0.069500              0.002756              60.337000             
0.069500              0.002764              61.602000             
0.069500              0.002772              62.909000             
0.069500              0.002780              64.257000             
0.069500              0.002788              65.647000             
0.069500              0.002796              67.078000             
0.069500              0.002804              68.551000             
0.069500              0.002812              70.065000             
0.069500              0.002820              71.621000             
0.069500              0.002828              73.218000             
0.069500              0.002836              74.856000             
0.069500              0.002844              76.537000             
0.069500              0.002852              78.258000             
0.069500              0.002860              80.021000             
0.069500              0.002868              81.826000             
0.069500              0.002876              83.671000             
0.069500              0.002884              85.559000             
0.069500              0.002892              87.487000             
0.070000              0.002100              92.110000             
0.070000              0.002108              90.124000             
0.070000              0.002116              88.174000             
0.070000              0.002124              86.261000             
0.070000              0.002132              84.383000             
0.070000              0.002140              82.541000             
0.070000              0.002148              80.736000             
0.070000              0.002156              78.967000             
0.070000              0.002164              77.235000             
0.070000              0.002172              75.539000             
0.070000              0.002180              73.881000             
0.070000              0.002188              72.259000             
0.070000              0.002196              70.675000             
0.070000              0.002204              69.127000             
0.070000              0.002212              67.617000             
0.070000              0.002220              66.145000             
0.070000              0.002228              64.711000             
0.070000              0.002236              63.314000             
0.070000              0.002244              61.955000             
0.070000              0.002252              60.634000             
0.070000              0.002260              59.351000             
0.070000              0.002268              58.106000             
0.070000              0.002276              56.900000             
0.070000              0.002284              55.732000             
0.070000              0.002292              54.603000             
0.070000              0.002300              53.513000             
0.070000              0.002308              52.461000             
0.070000              0.002316              51.448000             
0.070000              0.002324              50.475000             
0.070000              0.002332              49.540000             
0.070000              0.002340              48.645000             
0.070000              0.002348              47.789000             
0.070000              0.002356              46.972000             
0.070000              0.002364              46.195000             
0.070000              0.002372              45.458000             
0.070000              0.002380              44.760000             
0.070000              0.002388              44.102000             
0.070000              0.002396              43.484000             
0.070000              0.002404              42.905000             
0.070000              0.002412              42.367000             
0.070000              0.002420              41.869000             
0.070000              0.002428              41.411000             
0.070000              0.002436              40.994000             
0.070000              0.002444              40.616000             
0.070000              0.002452              40.279000             
0.070000              0.002460              39.983000             
0.070000              0.002468              39.727000             
0.070000              0.002476              39.512000             
0.070000              0.002484              39.337000             
0.070000              0.002492              39.203000             
0.070000              0.002500              39.110000             
0.070000              0.002508              39.057000             
0.070000              0.002516              39.046000             
0.070000              0.002524              39.075000             
0.070000              0.002532              39.145000             
0.070000              0.002540              39.257000             
0.070000              0.002548              39.409000             
0.070000              0.002556              39.602000             
0.070000              0.002564              39.837000             
0.070000              0.002572              40.113000             
0.070000              0.002580              40.429000             
0.070000              0.002588              40.788000             
0.070000              0.002596              41.187000             
0.070000              0.002604              41.628000             
0.070000              0.002612              42.110000             
0.070000              0.002620              42.633000             
0.070000              0.002628              43.198000             
0.070000              0.002636              43.804000             
0.070000              0.002644              44.451000             
0.070000              0.002652              45.140000             
0.070000              0.002660              45.870000             
0.070000              0.002668              46.642000             
0.070000              0.002676              47.455000             
0.070000              0.002684              48.310000             
0.070000              0.002692              49.206000             
0.070000              0.002700              50.143000             
0.070000              0.002708              51.123000             
0.070000              0.002716              52.143000             
0.070000              0.002724              53.205000             
0.070000              0.002732              54.309000             
0.070000              0.002740              55.454000             
0.070000              0.002748              56.641000             
0.070000              0.002756              57.869000             
0.070000              0.002764              59.138000             
0.070000              0.002772              60.450000             
0.070000              0.002780              61.802000             
0.070000              0.002788              63.196000             
0.070000              0.002796              64.632000             
0.070000              0.002804              66.109000             
0.070000              0.002812              67.628000             
0.070000              0.002820              69.188000             
0.070000              0.002828              70.789000             
0.070000              0.002836              72.432000             
0.070000              0.002844              74.117000             
0.070000              0.002852              75.843000             
0.070000              0.002860              77.610000             
0.070000              0.002868              79.419000             
0.070000              0.002876              81.269000             
0.070000              0.002884              83.160000             
0.070000              0.002892              85.093000             
0.070500              0.002100              89.208000             
0.070500              0.002108              87.231000             
0.070500              0.002116              85.289000             
0.070500              0.002124              83.383000             
0.070500              0.002132              81.513000             
0.070500              0.002140              79.680000             
0.070500              0.002148              77.882000             
0.070500              0.002156              76.121000             
0.070500              0.002164              74.397000             
0.070500              0.002172              72.709000             
0.070500              0.002180              71.058000             
0.070500              0.002188              69.445000             
0.070500              0.002196              67.868000             
0.070500              0.002204              66.328000             
0.070500              0.002212              64.826000             
0.070500              0.002220              63.362000             
0.070500              0.002228              61.934000             
0.070500              0.002236              60.545000             
0.070500              0.002244              59.194000             
0.070500              0.002252              57.880000             
0.070500              0.002260              56.605000             
0.070500              0.002268              55.368000             
0.070500              0.002276              54.169000             
0.070500              0.002284              53.008000             
0.070500              0.002292              51.886000             
0.070500              0.002300              50.803000             
0.070500              0.002308              49.759000             
0.070500              0.002316              48.753000             
0.070500              0.002324              47.787000             
0.070500              0.002332              46.859000             
0.070500              0.002340              45.971000             
0.070500              0.002348              45.122000             
0.070500              0.002356              44.312000             
0.070500              0.002364              43.542000             
0.070500              0.002372              42.811000             
0.070500              0.002380              42.120000             
0.070500              0.002388              41.468000             
0.070500              0.002396              40.857000             
0.070500              0.002404              40.285000             
0.070500              0.002412              39.753000             
0.070500              0.002420              39.262000             
0.070500              0.002428              38.810000             
0.070500              0.002436              38.399000             
0.070500              0.002444              38.028000             
0.070500              0.002452              37.697000             
0.070500              0.002460              37.407000             
0.070500              0.002468              37.157000             
0.070500              0.002476              36.948000             
0.070500              0.002484              36.779000             
0.070500              0.002492              36.651000             
0.070500              0.002500              36.564000             
0.070500              0.002508              36.517000             
0.070500              0.002516              36.512000             
0.070500              0.002524              36.547000             
0.070500              0.002532              36.623000             
0.070500              0.002540              36.740000             
0.070500              0.002548              36.898000             
0.070500              0.002556              37.096000             
0.070500              0.002564              37.337000             
0.070500              0.002572              37.618000             
0.070500              0.002580              37.940000             
0.070500              0.002588              38.303000             
0.070500              0.002596              38.708000             
0.070500              0.002604              39.154000             
0.070500              0.002612              39.641000             
0.070500              0.002620              40.170000             
0.070500              0.002628              40.739000             
0.070500              0.002636              41.350000             
0.070500              0.002644              42.003000             
0.070500              0.002652              42.697000             
0.070500              0.002660              43.432000             
0.070500              0.002668              44.208000             
0.070500              0.002676              45.026000             
0.070500              0.002684              45.886000             
0.070500              0.002692              46.787000             
0.070500              0.002700              47.729000             
0.070500              0.002708              48.713000             
0.070500              0.002716              49.738000             
0.070500              0.002724              50.805000             
0.070500              0.002732              51.913000             
0.070500              0.002740              53.062000             
0.070500              0.002748              54.254000             
0.070500              0.002756              55.486000             
0.070500              0.002764              56.760000             
0.070500              0.002772              58.076000             
0.070500              0.002780              59.433000             
0.070500              0.002788              60.831000             
0.070500              0.002796              62.271000             
0.070500              0.002804              63.753000             
0.070500              0.002812              65.275000             
0.070500              0.002820              66.840000             
0.070500              0.002828              68.446000             
0.070500              0.002836              70.093000             
0.070500              0.002844              71.781000             
0.070500              0.002852              73.511000             
0.070500              0.002860              75.283000             
0.070500              0.002868              77.096000             
0.070500              0.002876              78.950000             
0.070500              0.002884              80.846000             
0.070500              0.002892              82.783000             
0.071000              0.002100              86.379000             
0.071000              0.002108              84.410000             
0.071000              0.002116              82.477000             
0.071000              0.002124              80.579000             
0.071000              0.002132              78.718000             
0.071000              0.002140              76.893000             
0.071000              0.002148              75.103000             
0.071000              0.002156              73.351000             
0.071000              0.002164              71.635000             
0.071000              0.002172              69.955000             
0.071000              0.002180              68.312000             
0.071000              0.002188              66.707000             
0.071000              0.002196              65.138000             
0.071000              0.002204              63.607000             
0.071000              0.002212              62.112000             
0.071000              0.002220              60.656000             
0.071000              0.002228              59.236000             
0.071000              0.002236              57.855000             
0.071000              0.002244              56.511000             
0.071000              0.002252              55.206000             
0.071000              0.002260              53.938000             
0.071000              0.002268              52.708000             
0.071000              0.002276              51.517000             
0.071000              0.002284              50.364000             
0.071000              0.002292              49.250000             
0.071000              0.002300              48.174000             
0.071000              0.002308              47.137000             
0.071000              0.002316              46.139000             
0.071000              0.002324              45.179000             
0.071000              0.002332              44.259000             
0.071000              0.002340              43.378000             
0.071000              0.002348              42.536000             
0.071000              0.002356              41.733000             
0.071000              0.002364              40.970000             
0.071000              0.002372              40.246000             
0.071000              0.002380              39.562000             
0.071000              0.002388              38.918000             
0.071000              0.002396              38.313000             
0.071000              0.002404              37.748000             
0.071000              0.002412              37.223000             
0.071000              0.002420              36.738000             
0.071000              0.002428              36.293000             
0.071000              0.002436              35.888000             
0.071000              0.002444              35.524000             
0.071000              0.002452              35.199000             
0.071000              0.002460              34.915000             
0.071000              0.002468              34.672000             
0.071000              0.002476              34.469000             
0.071000              0.002484              34.306000             
0.071000              0.002492              34.184000             
0.071000              0.002500              34.103000             
0.071000              0.002508              34.062000             
0.071000              0.002516              34.062000             
0.071000              0.002524              34.103000             
0.071000              0.002532              34.185000             
0.071000              0.002540              34.308000             
0.071000              0.002548              34.471000             
0.071000              0.002556              34.676000             
0.071000              0.002564              34.922000             
0.071000              0.002572              35.208000             
0.071000              0.002580              35.536000             
0.071000              0.002588              35.905000             
0.071000              0.002596              36.315000             
0.071000              0.002604              36.766000             
0.071000              0.002612              37.258000             
0.071000              0.002620              37.792000             
0.071000              0.002628              38.367000             
0.071000              0.002636              38.983000             
0.071000              0.002644              39.640000             
0.071000              0.002652              40.339000             
0.071000              0.002660              41.079000             
0.071000              0.002668              41.861000             
0.071000              0.002676              42.684000             
0.071000              0.002684              43.548000             
0.071000              0.002692              44.453000             
0.071000              0.002700              45.400000             
0.071000              0.002708              46.389000             
0.071000              0.002716              47.418000             
0.071000              0.002724              48.490000             
0.071000              0.002732              49.602000             
0.071000              0.002740              50.756000             
0.071000              0.002748              51.952000             
0.071000              0.002756              53.189000             
0.071000              0.002764              54.467000             
0.071000              0.002772              55.787000             
0.071000              0.002780              57.149000             
0.071000              0.002788              58.551000             
0.071000              0.002796              59.995000             
0.071000              0.002804              61.481000             
0.071000              0.002812              63.008000             
0.071000              0.002820              64.577000             
0.071000              0.002828              66.186000             
0.071000              0.002836              67.838000             
0.071000              0.002844              69.530000             
0.071000              0.002852              71.265000             
0.071000              0.002860              73.040000             
0.071000              0.002868              74.857000             
0.071000              0.002876              76.715000             
0.071000              0.002884              78.615000             
0.071000              0.002892              80.556000             
0.071500              0.002100              83.624000             
0.071500              0.002108              81.663000             
0.071500              0.002116              79.739000             
0.071500              0.002124              77.850000             
0.071500              0.002132              75.997000             
0.071500              0.002140              74.180000             
0.071500              0.002148              72.400000             
0.071500              0.002156              70.656000             
0.071500              0.002164              68.948000             
0.071500              0.002172              67.277000             
0.071500              0.002180              65.643000             
0.071500              0.002188              64.045000             
0.071500              0.002196              62.485000             
0.071500              0.002204              60.962000             
0.071500              0.002212              59.476000             
0.071500              0.002220              58.027000             
0.071500              0.002228              56.616000             
0.071500              0.002236              55.243000             
0.071500              0.002244              53.908000             
0.071500              0.002252              52.610000             
0.071500              0.002260              51.350000             
0.071500              0.002268              50.128000             
0.071500              0.002276              48.945000             
0.071500              0.002284              47.800000             
0.071500              0.002292              46.693000             
0.071500              0.002300              45.625000             
0.071500              0.002308              44.596000             
0.071500              0.002316              43.605000             
0.071500              0.002324              42.653000             
0.071500              0.002332              41.741000             
0.071500              0.002340              40.867000             
0.071500              0.002348              40.032000             
0.071500              0.002356              39.237000             
0.071500              0.002364              38.481000             
0.071500              0.002372              37.764000             
0.071500              0.002380              37.087000             
0.071500              0.002388              36.450000             
0.071500              0.002396              35.852000             
0.071500              0.002404              35.294000             
0.071500              0.002412              34.776000             
0.071500              0.002420              34.298000             
0.071500              0.002428              33.859000             
0.071500              0.002436              33.461000             
0.071500              0.002444              33.103000             
0.071500              0.002452              32.785000             
0.071500              0.002460              32.508000             
0.071500              0.002468              32.271000             
0.071500              0.002476              32.074000             
0.071500              0.002484              31.918000             
0.071500              0.002492              31.802000             
0.071500              0.002500              31.727000             
0.071500              0.002508              31.692000             
0.071500              0.002516              31.698000             
0.071500              0.002524              31.745000             
0.071500              0.002532              31.833000             
0.071500              0.002540              31.962000             
0.071500              0.002548              32.131000             
0.071500              0.002556              32.341000             
0.071500              0.002564              32.592000             
0.071500              0.002572              32.885000             
0.071500              0.002580              33.218000             
0.071500              0.002588              33.592000             
0.071500              0.002596              34.007000             
0.071500              0.002604              34.464000             
0.071500              0.002612              34.962000             
0.071500              0.002620              35.500000             
0.071500              0.002628              36.080000             
0.071500              0.002636              36.702000             
0.071500              0.002644              37.364000             
0.071500              0.002652              38.068000             
0.071500              0.002660              38.813000             
0.071500              0.002668              39.599000             
0.071500              0.002676              40.427000             
0.071500              0.002684              41.296000             
0.071500              0.002692              42.206000             
0.071500              0.002700              43.158000             
0.071500              0.002708              44.151000             
0.071500              0.002716              45.185000             
0.071500              0.002724              46.261000             
0.071500              0.002732              47.378000             
0.071500              0.002740              48.536000             
0.071500              0.002748              49.736000             
0.071500              0.002756              50.977000             
0.071500              0.002764              52.260000             
0.071500              0.002772              53.584000             
0.071500              0.002780              54.950000             
0.071500              0.002788              56.357000             
0.071500              0.002796              57.805000             
0.071500              0.002804              59.295000             
0.071500              0.002812              60.826000             
0.071500              0.002820              62.398000             
0.071500              0.002828              64.012000             
0.071500              0.002836              65.667000             
0.071500              0.002844              67.364000             
0.071500              0.002852              69.102000             
0.071500              0.002860              70.882000             
0.071500              0.002868              72.702000             
0.071500              0.002876              74.565000             
0.071500              0.002884              76.468000             
0.071500              0.002892              78.413000             
0.072000              0.002100              80.941000             
0.072000              0.002108              78.990000             
0.072000              0.002116              77.074000             
0.072000              0.002124              75.194000             
0.072000              0.002132              73.350000             
0.072000              0.002140              71.543000             
0.072000              0.002148              69.771000             
0.072000              0.002156              68.036000             
0.072000              0.002164              66.337000             
0.072000              0.002172              64.675000             
0.072000              0.002180              63.049000             
0.072000              0.002188              61.461000             
0.072000              0.002196              59.909000             
0.072000              0.002204              58.395000             
0.072000              0.002212              56.917000             
0.072000              0.002220              55.477000             
0.072000              0.002228              54.075000             
0.072000              0.002236              52.710000             
0.072000              0.002244              51.383000             
0.072000              0.002252              50.093000             
0.072000              0.002260              48.842000             
0.072000              0.002268              47.628000             
0.072000              0.002276              46.453000             
0.072000              0.002284              45.316000             
0.072000              0.002292              44.217000             
0.072000              0.002300              43.157000             
0.072000              0.002308              42.136000             
0.072000              0.002316              41.153000             
0.072000              0.002324              40.209000             
0.072000              0.002332              39.304000             
0.072000              0.002340              38.438000             
0.072000              0.002348              37.611000             
0.072000              0.002356              36.823000             
0.072000              0.002364              36.074000             
0.072000              0.002372              35.365000             
0.072000              0.002380              34.695000             
0.072000              0.002388              34.065000             
0.072000              0.002396              33.474000             
0.072000              0.002404              32.923000             
0.072000              0.002412              32.412000             
0.072000              0.002420              31.941000             
0.072000              0.002428              31.510000             
0.072000              0.002436              31.118000             
0.072000              0.002444              30.767000             
0.072000              0.002452              30.456000             
0.072000              0.002460              30.185000             
0.072000              0.002468              29.954000             
0.072000              0.002476              29.764000             
0.072000              0.002484              29.614000             
0.072000              0.002492              29.505000             
0.072000              0.002500              29.436000             
0.072000              0.002508              29.408000             
0.072000              0.002516              29.420000             
0.072000              0.002524              29.473000             
0.072000              0.002532              29.566000             
0.072000              0.002540              29.701000             
0.072000              0.002548              29.876000             
0.072000              0.002556              30.092000             
0.072000              0.002564              30.349000             
0.072000              0.002572              30.647000             
0.072000              0.002580              30.986000             
0.072000              0.002588              31.365000             
0.072000              0.002596              31.786000             
0.072000              0.002604              32.248000             
0.072000              0.002612              32.751000             
0.072000              0.002620              33.295000             
0.072000              0.002628              33.880000             
0.072000              0.002636              34.506000             
0.072000              0.002644              35.174000             
0.072000              0.002652              35.883000             
0.072000              0.002660              36.633000             
0.072000              0.002668              37.424000             
0.072000              0.002676              38.256000             
0.072000              0.002684              39.130000             
0.072000              0.002692              40.045000             
0.072000              0.002700              41.001000             
0.072000              0.002708              41.999000             
0.072000              0.002716              43.037000             
0.072000              0.002724              44.118000             
0.072000              0.002732              45.239000             
0.072000              0.002740              46.402000             
0.072000              0.002748              47.606000             
0.072000              0.002756              48.852000             
0.072000              0.002764              50.139000             
0.072000              0.002772              51.467000             
0.072000              0.002780              52.837000             
0.072000              0.002788              54.248000             
0.072000              0.002796              55.700000             
0.072000              0.002804              57.194000             
0.072000              0.002812              58.729000             
0.072000              0.002820              60.305000             
0.072000              0.002828              61.923000             
0.072000              0.002836              63.582000             
0.072000              0.002844              65.283000             
0.072000              0.002852              67.024000             
0.072000              0.002860              68.808000             
0.072000              0.002868              70.632000             
0.072000              0.002876              72.498000             
0.072000              0.002884              74.405000             
0.072000              0.002892              76.354000             
0.072500              0.002100              78.331000             
0.072500              0.002108              76.389000             
0.072500              0.002116              74.483000             
0.072500              0.002124              72.613000             
0.072500              0.002132              70.779000             
0.072500              0.002140              68.980000             
0.072500              0.002148              67.218000             
0.072500              0.002156              65.492000             
0.072500              0.002164              63.802000             
0.072500              0.002172              62.149000             
0.072500              0.002180              60.533000             
0.072500              0.002188              58.953000             
0.072500              0.002196              57.411000             
0.072500              0.002204              55.905000             
0.072500              0.002212              54.436000             
0.072500              0.002220              53.005000             
0.072500              0.002228              51.612000             
0.072500              0.002236              50.255000             
0.072500              0.002244              48.937000             
0.072500              0.002252              47.656000             
0.072500              0.002260              46.413000             
0.072500              0.002268              45.208000             
0.072500              0.002276              44.041000             
0.072500              0.002284              42.912000             
0.072500              0.002292              41.822000             
0.072500              0.002300              40.770000             
0.072500              0.002308              39.757000             
0.072500              0.002316              38.782000             
0.072500              0.002324              37.846000             
0.072500              0.002332              36.949000             
0.072500              0.002340              36.090000             
0.072500              0.002348              35.271000             
0.072500              0.002356              34.491000             
0.072500              0.002364              33.750000             
0.072500              0.002372              33.048000             
0.072500              0.002380              32.386000             
0.072500              0.002388              31.763000             
0.072500              0.002396              31.180000             
0.072500              0.002404              30.636000             
0.072500              0.002412              30.132000             
0.072500              0.002420              29.668000             
0.072500              0.002428              29.244000             
0.072500              0.002436              28.860000             
0.072500              0.002444              28.515000             
0.072500              0.002452              28.211000             
0.072500              0.002460              27.947000             
0.072500              0.002468              27.723000             
0.072500              0.002476              27.539000             
0.072500              0.002484              27.396000             
0.072500              0.002492              27.293000             
0.072500              0.002500              27.230000             
0.072500              0.002508              27.208000             
0.072500              0.002516              27.227000             
0.072500              0.002524              27.286000             
0.072500              0.002532              27.385000             
0.072500              0.002540              27.526000             
0.072500              0.002548              27.707000             
0.072500              0.002556              27.929000             
0.072500              0.002564              28.192000             
0.072500              0.002572              28.495000             
0.072500              0.002580              28.839000             
0.072500              0.002588              29.225000             
0.072500              0.002596              29.651000             
0.072500              0.002604              30.118000             
0.072500              0.002612              30.627000             
0.072500              0.002620              31.176000             
0.072500              0.002628              31.766000             
0.072500              0.002636              32.398000             
0.072500              0.002644              33.070000             
0.072500              0.002652              33.784000             
0.072500              0.002660              34.539000             
0.072500              0.002668              35.335000             
0.072500              0.002676              36.172000             
0.072500              0.002684              37.050000             
0.072500              0.002692              37.970000             
0.072500              0.002700              38.931000             
0.072500              0.002708              39.933000             
0.072500              0.002716              40.976000             
0.072500              0.002724              42.061000             
0.072500              0.002732              43.187000             
0.072500              0.002740              44.354000             
0.072500              0.002748              45.562000             
0.072500              0.002756              46.812000             
0.072500              0.002764              48.103000             
0.072500              0.002772              49.435000             
0.072500              0.002780              50.809000             
0.072500              0.002788              52.224000             
0.072500              0.002796              53.680000             
0.072500              0.002804              55.178000             
0.072500              0.002812              56.717000             
0.072500              0.002820              58.297000             
0.072500              0.002828              59.919000             
0.072500              0.002836              61.582000             
0.072500              0.002844              63.286000             
0.072500              0.002852              65.031000             
0.072500              0.002860              66.818000             
0.072500              0.002868              68.647000             
0.072500              0.002876              70.516000             
0.072500              0.002884              72.427000             
0.072500              0.002892              74.379000             
0.073000              0.002100              75.795000             
0.073000              0.002108              73.863000             
0.073000              0.002116              71.967000             
0.073000              0.002124              70.106000             
0.073000              0.002132              68.281000             
0.073000              0.002140              66.493000             
0.073000              0.002148              64.740000             
0.073000              0.002156              63.023000             
0.073000              0.002164              61.343000             
0.073000              0.002172              59.700000             
0.073000              0.002180              58.093000             
0.073000              0.002188              56.523000             
0.073000              0.002196              54.989000             
0.073000              0.002204              53.493000             
0.073000              0.002212              52.034000             
0.073000              0.002220              50.612000             
0.073000              0.002228              49.227000             
0.073000              0.002236              47.880000             
0.073000              0.002244              46.570000             
0.073000              0.002252              45.298000             
0.073000              0.002260              44.064000             
0.073000              0.002268              42.868000             
0.073000              0.002276              41.709000             
0.073000              0.002284              40.589000             
0.073000              0.002292              39.507000             
0.073000              0.002300              38.464000             
0.073000              0.002308              37.459000             
0.073000              0.002316              36.492000             
0.073000              0.002324              35.565000             
0.073000              0.002332              34.675000             
0.073000              0.002340              33.825000             
0.073000              0.002348              33.014000             
0.073000              0.002356              32.242000             
0.073000              0.002364              31.509000             
0.073000              0.002372              30.815000             
0.073000              0.002380              30.160000             
0.073000              0.002388              29.545000             
0.073000              0.002396              28.969000             
0.073000              0.002404              28.433000             
0.073000              0.002412              27.936000             
0.073000              0.002420              27.480000             
0.073000              0.002428              27.062000             
0.073000              0.002436              26.685000             
0.073000              0.002444              26.348000             
0.073000              0.002452              26.051000             
0.073000              0.002460              25.793000             
0.073000              0.002468              25.576000             
0.073000              0.002476              25.399000             
0.073000              0.002484              25.263000             
0.073000              0.002492              25.166000             
0.073000              0.002500              25.110000             
0.073000              0.002508              25.094000             
0.073000              0.002516              25.119000             
0.073000              0.002524              25.184000             
0.073000              0.002532              25.290000             
0.073000              0.002540              25.437000             
0.073000              0.002548              25.624000             
0.073000              0.002556              25.852000             
0.073000              0.002564              26.120000             
0.073000              0.002572              26.430000             
0.073000              0.002580              26.780000             
0.073000              0.002588              27.171000             
0.073000              0.002596              27.602000             
0.073000              0.002604              28.075000             
0.073000              0.002612              28.589000             
0.073000              0.002620              29.143000             
0.073000              0.002628              29.739000             
0.073000              0.002636              30.375000             
0.073000              0.002644              31.053000             
0.073000              0.002652              31.772000             
0.073000              0.002660              32.531000             
0.073000              0.002668              33.332000             
0.073000              0.002676              34.174000             
0.073000              0.002684              35.057000             
0.073000              0.002692              35.982000             
0.073000              0.002700              36.947000             
0.073000              0.002708              37.954000             
0.073000              0.002716              39.001000             
0.073000              0.002724              40.090000             
0.073000              0.002732              41.221000             
0.073000              0.002740              42.392000             
0.073000              0.002748              43.605000             
0.073000              0.002756              44.859000             
0.073000              0.002764              46.154000             
0.073000              0.002772              47.490000             
0.073000              0.002780              48.868000             
0.073000              0.002788              50.287000             
0.073000              0.002796              51.747000             
0.073000              0.002804              53.248000             
0.073000              0.002812              54.791000             
0.073000              0.002820              56.375000             
0.073000              0.002828              58.000000             
0.073000              0.002836              59.667000             
0.073000              0.002844              61.375000             
0.073000              0.002852              63.124000             
0.073000              0.002860              64.914000             
0.073000              0.002868              66.746000             
0.073000              0.002876              68.619000             
0.073000              0.002884              70.533000             
0.073000              0.002892              72.488000             
0.073500              0.002100              73.332000             
0.073500              0.002108              71.410000             
0.073500              0.002116              69.524000             
0.073500              0.002124              67.674000             
0.073500              0.002132              65.859000             
0.073500              0.002140              64.080000             
0.073500              0.002148              62.338000             
0.073500              0.002156              60.631000             
0.073500              0.002164              58.961000             
0.073500              0.002172              57.327000             
0.073500              0.002180              55.730000             
0.073500              0.002188              54.169000             
0.073500              0.002196              52.646000             
0.073500              0.002204              51.159000             
0.073500              0.002212              49.709000             
0.073500              0.002220              48.296000             
0.073500              0.002228              46.921000             
0.073500              0.002236              45.583000             
0.073500              0.002244              44.282000             
0.073500              0.002252              43.020000             
0.073500              0.002260              41.794000             
0.073500              0.002268              40.607000             
0.073500              0.002276              39.458000             
0.073500              0.002284              38.347000             
0.073500              0.002292              37.274000             
0.073500              0.002300              36.239000             
0.073500              0.002308              35.242000             
0.073500              0.002316              34.284000             
0.073500              0.002324              33.365000             
0.073500              0.002332              32.484000             
0.073500              0.002340              31.642000             
0.073500              0.002348              30.839000             
0.073500              0.002356              30.075000             
0.073500              0.002364              29.350000             
0.073500              0.002372              28.664000             
0.073500              0.002380              28.017000             
0.073500              0.002388              27.410000             
0.073500              0.002396              26.842000             
0.073500              0.002404              26.314000             
0.073500              0.002412              25.824000             
0.073500              0.002420              25.375000             
0.073500              0.002428              24.965000             
0.073500              0.002436              24.595000             
0.073500              0.002444              24.265000             
0.073500              0.002452              23.975000             
0.073500              0.002460              23.725000             
0.073500              0.002468              23.515000             
0.073500              0.002476              23.345000             
0.073500              0.002484              23.215000             
0.073500              0.002492              23.125000             
0.073500              0.002500              23.075000             
0.073500              0.002508              23.066000             
0.073500              0.002516              23.098000             
0.073500              0.002524              23.169000             
0.073500              0.002532              23.281000             
0.073500              0.002540              23.434000             
0.073500              0.002548              23.627000             
0.073500              0.002556              23.861000             
0.073500              0.002564              24.135000             
0.073500              0.002572              24.450000             
0.073500              0.002580              24.806000             
0.073500              0.002588              25.203000             
0.073500              0.002596              25.640000             
0.073500              0.002604              26.118000             
0.073500              0.002612              26.637000             
0.073500              0.002620              27.197000             
0.073500              0.002628              27.798000             
0.073500              0.002636              28.440000             
0.073500              0.002644              29.123000             
0.073500              0.002652              29.846000             
0.073500              0.002660              30.611000             
0.073500              0.002668              31.417000             
0.073500              0.002676              32.263000             
0.073500              0.002684              33.151000             
0.073500              0.002692              34.080000             
0.073500              0.002700              35.050000             
0.073500              0.002708              36.061000             
0.073500              0.002716              37.113000             
0.073500              0.002724              38.207000             
0.073500              0.002732              39.341000             
0.073500              0.002740              40.517000             
0.073500              0.002748              41.733000             
0.073500              0.002756              42.991000             
0.073500              0.002764              44.291000             
0.073500              0.002772              45.631000             
0.073500              0.002780              47.012000             
0.073500              0.002788              48.435000             
0.073500              0.002796              49.899000             
0.073500              0.002804              51.404000             
0.073500              0.002812              52.951000             
0.073500              0.002820              54.538000             
0.073500              0.002828              56.167000             
0.073500              0.002836              57.837000             
0.073500              0.002844              59.548000             
0.073500              0.002852              61.301000             
0.073500              0.002860              63.095000             
0.073500              0.002868              64.930000             
0.073500              0.002876              66.806000             
0.073500              0.002884              68.724000             
0.073500              0.002892              70.682000             
0.074000              0.002100              70.943000             
0.074000              0.002108              69.032000             
0.074000              0.002116              67.156000             
0.074000              0.002124              65.316000             
0.074000              0.002132              63.512000             
0.074000              0.002140              61.743000             
0.074000              0.002148              60.011000             
0.074000              0.002156              58.315000             
0.074000              0.002164              56.655000             
0.074000              0.002172              55.031000             
0.074000              0.002180              53.444000             
0.074000              0.002188              51.893000             
0.074000              0.002196              50.379000             
0.074000              0.002204              48.902000             
0.074000              0.002212              47.462000             
0.074000              0.002220              46.060000             
0.074000              0.002228              44.694000             
0.074000              0.002236              43.365000             
0.074000              0.002244              42.074000             
0.074000              0.002252              40.821000             
0.074000              0.002260              39.605000             
0.074000              0.002268              38.427000             
0.074000              0.002276              37.287000             
0.074000              0.002284              36.185000             
0.074000              0.002292              35.121000             
0.074000              0.002300              34.095000             
0.074000              0.002308              33.107000             
0.074000              0.002316              32.158000             
0.074000              0.002324              31.248000             
0.074000              0.002332              30.375000             
0.074000              0.002340              29.542000             
0.074000              0.002348              28.747000             
0.074000              0.002356              27.992000             
0.074000              0.002364              27.275000             
0.074000              0.002372              26.597000             
0.074000              0.002380              25.958000             
0.074000              0.002388              25.359000             
0.074000              0.002396              24.799000             
0.074000              0.002404              24.278000             
0.074000              0.002412              23.797000             
0.074000              0.002420              23.355000             
0.074000              0.002428              22.953000             
0.074000              0.002436              22.590000             
0.074000              0.002444              22.268000             
0.074000              0.002452              21.985000             
0.074000              0.002460              21.742000             
0.074000              0.002468              21.539000             
0.074000              0.002476              21.375000             
0.074000              0.002484              21.252000             
0.074000              0.002492              21.169000             
0.074000              0.002500              21.127000             
0.074000              0.002508              21.124000             
0.074000              0.002516              21.162000             
0.074000              0.002524              21.240000             
0.074000              0.002532              21.358000             
0.074000              0.002540              21.517000             
0.074000              0.002548              21.717000             
0.074000              0.002556              21.956000             
0.074000              0.002564              22.237000             
0.074000              0.002572              22.558000             
0.074000              0.002580              22.919000             
0.074000              0.002588              23.322000             
0.074000              0.002596              23.765000             
0.074000              0.002604              24.249000             
0.074000              0.002612              24.773000             
0.074000              0.002620              25.338000             
0.074000              0.002628              25.944000             
0.074000              0.002636              26.591000             
0.074000              0.002644              27.279000             
0.074000              0.002652              28.008000             
0.074000              0.002660              28.777000             
0.074000              0.002668              29.588000             
0.074000              0.002676              30.439000             
0.074000              0.002684              31.332000             
0.074000              0.002692              32.265000             
0.074000              0.002700              33.240000             
0.074000              0.002708              34.255000             
0.074000              0.002716              35.312000             
0.074000              0.002724              36.410000             
0.074000              0.002732              37.548000             
0.074000              0.002740              38.728000             
0.074000              0.002748              39.949000             
0.074000              0.002756              41.211000             
0.074000              0.002764              42.514000             
0.074000              0.002772              43.858000             
0.074000              0.002780              45.243000             
0.074000              0.002788              46.670000             
0.074000              0.002796              48.138000             
0.074000              0.002804              49.646000             
0.074000              0.002812              51.196000             
0.074000              0.002820              52.787000             
0.074000              0.002828              54.420000             
0.074000              0.002836              56.093000             
0.074000              0.002844              57.808000             
0.074000              0.002852              59.564000             
0.074000              0.002860              61.361000             
0.074000              0.002868              63.199000             
0.074000              0.002876              65.079000             
0.074000              0.002884              66.999000             
0.074000              0.002892              68.961000             
0.074500              0.002100              68.627000             
0.074500              0.002108              66.727000             
0.074500              0.002116              64.862000             
0.074500              0.002124              63.033000             
0.074500              0.002132              61.240000             
0.074500              0.002140              59.482000             
0.074500              0.002148              57.760000             
0.074500              0.002156              56.075000             
0.074500              0.002164              54.425000             
0.074500              0.002172              52.812000             
0.074500              0.002180              51.235000             
0.074500              0.002188              49.695000             
0.074500              0.002196              48.191000             
0.074500              0.002204              46.724000             
0.074500              0.002212              45.294000             
0.074500              0.002220              43.902000             
0.074500              0.002228              42.546000             
0.074500              0.002236              41.227000             
0.074500              0.002244              39.946000             
0.074500              0.002252              38.702000             
0.074500              0.002260              37.496000             
0.074500              0.002268              36.328000             
0.074500              0.002276              35.197000             
0.074500              0.002284              34.104000             
0.074500              0.002292              33.049000             
0.074500              0.002300              32.033000             
0.074500              0.002308              31.054000             
0.074500              0.002316              30.114000             
0.074500              0.002324              29.212000             
0.074500              0.002332              28.349000             
0.074500              0.002340              27.524000             
0.074500              0.002348              26.738000             
0.074500              0.002356              25.991000             
0.074500              0.002364              25.283000             
0.074500              0.002372              24.613000             
0.074500              0.002380              23.983000             
0.074500              0.002388              23.392000             
0.074500              0.002396              22.840000             
0.074500              0.002404              22.327000             
0.074500              0.002412              21.854000             
0.074500              0.002420              21.420000             
0.074500              0.002428              21.025000             
0.074500              0.002436              20.670000             
0.074500              0.002444              20.355000             
0.074500              0.002452              20.080000             
0.074500              0.002460              19.844000             
0.074500              0.002468              19.648000             
0.074500              0.002476              19.492000             
0.074500              0.002484              19.376000             
0.074500              0.002492              19.300000             
0.074500              0.002500              19.264000             
0.074500              0.002508              19.268000             
0.074500              0.002516              19.312000             
0.074500              0.002524              19.397000             
0.074500              0.002532              19.522000             
0.074500              0.002540              19.687000             
0.074500              0.002548              19.893000             
0.074500              0.002556              20.139000             
0.074500              0.002564              20.425000             
0.074500              0.002572              20.752000             
0.074500              0.002580              21.120000             
0.074500              0.002588              21.528000             
0.074500              0.002596              21.976000             
0.074500              0.002604              22.466000             
0.074500              0.002612              22.996000             
0.074500              0.002620              23.566000             
0.074500              0.002628              24.178000             
0.074500              0.002636              24.830000             
0.074500              0.002644              25.523000             
0.074500              0.002652              26.256000             
0.074500              0.002660              27.031000             
0.074500              0.002668              27.846000             
0.074500              0.002676              28.702000             
0.074500              0.002684              29.600000             
0.074500              0.002692              30.538000             
0.074500              0.002700              31.517000             
0.074500              0.002708              32.537000             
0.074500              0.002716              33.598000             
0.074500              0.002724              34.699000             
0.074500              0.002732              35.842000             
0.074500              0.002740              37.026000             
0.074500              0.002748              38.251000             
0.074500              0.002756              39.517000             
0.074500              0.002764              40.824000             
0.074500              0.002772              42.172000             
0.074500              0.002780              43.561000             
0.074500              0.002788              44.991000             
0.074500              0.002796              46.462000             
0.074500              0.002804              47.975000             
0.074500              0.002812              49.528000             
0.074500              0.002820              51.123000             
0.074500              0.002828              52.758000             
0.074500              0.002836              54.435000             
0.074500              0.002844              56.153000             
0.074500              0.002852              57.912000             
0.074500              0.002860              59.712000             
0.074500              0.002868              61.554000             
0.074500              0.002876              63.436000             
0.074500              0.002884              65.360000             
0.074500              0.002892              67.325000             
0.075000              0.002100              66.386000             
0.075000              0.002108              64.497000             
0.075000              0.002116              62.643000             
0.075000              0.002124              60.825000             
0.075000              0.002132              59.043000             
0.075000              0.002140              57.296000             
0.075000              0.002148              55.586000             
0.075000              0.002156              53.911000             
0.075000              0.002164              52.272000             
0.075000              0.002172              50.670000             
0.075000              0.002180              49.104000             
0.075000              0.002188              47.574000             
0.075000              0.002196              46.081000             
0.075000              0.002204              44.625000             
0.075000              0.002212              43.205000             
0.075000              0.002220              41.822000             
0.075000              0.002228              40.477000             
0.075000              0.002236              39.168000             
0.075000              0.002244              37.897000             
0.075000              0.002252              36.663000             
0.075000              0.002260              35.467000             
0.075000              0.002268              34.309000             
0.075000              0.002276              33.188000             
0.075000              0.002284              32.104000             
0.075000              0.002292              31.059000             
0.075000              0.002300              30.052000             
0.075000              0.002308              29.083000             
0.075000              0.002316              28.152000             
0.075000              0.002324              27.259000             
0.075000              0.002332              26.405000             
0.075000              0.002340              25.589000             
0.075000              0.002348              24.812000             
0.075000              0.002356              24.074000             
0.075000              0.002364              23.374000             
0.075000              0.002372              22.713000             
0.075000              0.002380              22.091000             
0.075000              0.002388              21.509000             
0.075000              0.002396              20.965000             
0.075000              0.002404              20.460000             
0.075000              0.002412              19.995000             
0.075000              0.002420              19.569000             
0.075000              0.002428              19.182000             
0.075000              0.002436              18.835000             
0.075000              0.002444              18.528000             
0.075000              0.002452              18.260000             
0.075000              0.002460              18.031000             
0.075000              0.002468              17.843000             
0.075000              0.002476              17.694000             
0.075000              0.002484              17.585000             
0.075000              0.002492              17.516000             
0.075000              0.002500              17.487000             
0.075000              0.002508              17.498000             
0.075000              0.002516              17.549000             
0.075000              0.002524              17.641000             
0.075000              0.002532              17.772000             
0.075000              0.002540              17.944000             
0.075000              0.002548              18.156000             
0.075000              0.002556              18.408000             
0.075000              0.002564              18.700000             
0.075000              0.002572              19.033000             
0.075000              0.002580              19.407000             
0.075000              0.002588              19.821000             
0.075000              0.002596              20.275000             
0.075000              0.002604              20.770000             
0.075000              0.002612              21.305000             
0.075000              0.002620              21.881000             
0.075000              0.002628              22.498000             
0.075000              0.002636              23.155000             
0.075000              0.002644              23.853000             
0.075000              0.002652              24.592000             
0.075000              0.002660              25.372000             
0.075000              0.002668              26.192000             
0.075000              0.002676              27.053000             
0.075000              0.002684              27.955000             
0.075000              0.002692              28.897000             
0.075000              0.002700              29.881000             
0.075000              0.002708              30.905000             
0.075000              0.002716              31.970000             
0.075000              0.002724              33.076000             
0.075000              0.002732              34.223000             
0.075000              0.002740              35.411000             
0.075000              0.002748              36.640000             
0.075000              0.002756              37.910000             
0.075000              0.002764              39.221000             
0.075000              0.002772              40.573000             
0.075000              0.002780              41.965000             
0.075000              0.002788              43.399000             
0.075000              0.002796              44.874000             
0.075000              0.002804              46.390000             
0.075000              0.002812              47.946000             
0.075000              0.002820              49.544000             
0.075000              0.002828              51.183000             
0.075000              0.002836              52.863000             
0.075000              0.002844              54.584000             
0.075000              0.002852              56.346000             
0.075000              0.002860              58.149000             
0.075000              0.002868              59.994000             
0.075000              0.002876              61.879000             
0.075000              0.002884              63.806000             
0.075000              0.002892              65.773000             
0.075500              0.002100              64.218000             
0.075500              0.002108              62.341000             
0.075500              0.002116              60.499000             
0.075500              0.002124              58.693000             
0.075500              0.002132              56.922000             
0.075500              0.002140              55.186000             
0.075500              0.002148              53.487000             
0.075500              0.002156              51.823000             
0.075500              0.002164              50.196000             
0.075500              0.002172              48.605000             
0.075500              0.002180              47.050000             
0.075500              0.002188              45.531000             
0.075500              0.002196              44.049000             
0.075500              0.002204              42.603000             
0.075500              0.002212              41.194000             
0.075500              0.002220              39.822000             
0.075500              0.002228              38.487000             
0.075500              0.002236              37.189000             
0.075500              0.002244              35.928000             
0.075500              0.002252              34.705000             
0.075500              0.002260              33.519000             
0.075500              0.002268              32.370000             
0.075500              0.002276              31.259000             
0.075500              0.002284              30.186000             
0.075500              0.002292              29.151000             
0.075500              0.002300              28.153000             
0.075500              0.002308              27.193000             
0.075500              0.002316              26.272000             
0.075500              0.002324              25.389000             
0.075500              0.002332              24.544000             
0.075500              0.002340              23.737000             
0.075500              0.002348              22.969000             
0.075500              0.002356              22.240000             
0.075500              0.002364              21.549000             
0.075500              0.002372              20.897000             
0.075500              0.002380              20.284000             
0.075500              0.002388              19.710000             
0.075500              0.002396              19.174000             
0.075500              0.002404              18.678000             
0.075500              0.002412              18.221000             
0.075500              0.002420              17.803000             
0.075500              0.002428              17.425000             
0.075500              0.002436              17.085000             
0.075500              0.002444              16.786000             
0.075500              0.002452              16.525000             
0.075500              0.002460              16.305000             
0.075500              0.002468              16.124000             
0.075500              0.002476              15.982000             
0.075500              0.002484              15.881000             
0.075500              0.002492              15.819000             
0.075500              0.002500              15.797000             
0.075500              0.002508              15.815000             
0.075500              0.002516              15.873000             
0.075500              0.002524              15.971000             
0.075500              0.002532              16.109000             
0.075500              0.002540              16.287000             
0.075500              0.002548              16.505000             
0.075500              0.002556              16.764000             
0.075500              0.002564              17.063000             
0.075500              0.002572              17.402000             
0.075500              0.002580              17.781000             
0.075500              0.002588              18.201000             
0.075500              0.002596              18.661000             
0.075500              0.002604              19.161000             
0.075500              0.002612              19.703000             
0.075500              0.002620              20.284000             
0.075500              0.002628              20.906000             
0.075500              0.002636              21.569000             
0.075500              0.002644              22.272000             
0.075500              0.002652              23.016000             
0.075500              0.002660              23.800000             
0.075500              0.002668              24.625000             
0.075500              0.002676              25.491000             
0.075500              0.002684              26.397000             
0.075500              0.002692              27.344000             
0.075500              0.002700              28.332000             
0.075500              0.002708              29.361000             
0.075500              0.002716              30.431000             
0.075500              0.002724              31.541000             
0.075500              0.002732              32.692000             
0.075500              0.002740              33.884000             
0.075500              0.002748              35.117000             
0.075500              0.002756              36.390000             
0.075500              0.002764              37.705000             
0.075500              0.002772              39.060000             
0.075500              0.002780              40.456000             
0.075500              0.002788              41.894000             
0.075500              0.002796              43.372000             
0.075500              0.002804              44.891000             
0.075500              0.002812              46.451000             
0.075500              0.002820              48.052000             
0.075500              0.002828              49.694000             
0.075500              0.002836              51.377000             
0.075500              0.002844              53.101000             
0.075500              0.002852              54.866000             
0.075500              0.002860              56.672000             
0.075500              0.002868              58.520000             
0.075500              0.002876              60.408000             
0.075500              0.002884              62.337000             
0.075500              0.002892              64.307000             
0.076000              0.002100              62.125000             
0.076000              0.002108              60.260000             
0.076000              0.002116              58.430000             
0.076000              0.002124              56.635000             
0.076000              0.002132              54.876000             
0.076000              0.002140              53.152000             
0.076000              0.002148              51.465000             
0.076000              0.002156              49.813000             
0.076000              0.002164              48.197000             
0.076000              0.002172              46.617000             
0.076000              0.002180              45.073000             
0.076000              0.002188              43.566000             
0.076000              0.002196              42.095000             
0.076000              0.002204              40.660000             
0.076000              0.002212              39.262000             
0.076000              0.002220              37.901000             
0.076000              0.002228              36.577000             
0.076000              0.002236              35.290000             
0.076000              0.002244              34.040000             
0.076000              0.002252              32.827000             
0.076000              0.002260              31.651000             
0.076000              0.002268              30.513000             
0.076000              0.002276              29.412000             
0.076000              0.002284              28.349000             
0.076000              0.002292              27.324000             
0.076000              0.002300              26.336000             
0.076000              0.002308              25.386000             
0.076000              0.002316              24.475000             
0.076000              0.002324              23.601000             
0.076000              0.002332              22.766000             
0.076000              0.002340              21.969000             
0.076000              0.002348              21.210000             
0.076000              0.002356              20.490000             
0.076000              0.002364              19.808000             
0.076000              0.002372              19.165000             
0.076000              0.002380              18.561000             
0.076000              0.002388              17.995000             
0.076000              0.002396              17.468000             
0.076000              0.002404              16.981000             
0.076000              0.002412              16.532000             
0.076000              0.002420              16.123000             
0.076000              0.002428              15.752000             
0.076000              0.002436              15.421000             
0.076000              0.002444              15.129000             
0.076000              0.002452              14.877000             
0.076000              0.002460              14.664000             
0.076000              0.002468              14.491000             
0.076000              0.002476              14.357000             
0.076000              0.002484              14.262000             
0.076000              0.002492              14.208000             
0.076000              0.002500              14.193000             
0.076000              0.002508              14.218000             
0.076000              0.002516              14.283000             
0.076000              0.002524              14.388000             
0.076000              0.002532              14.533000             
0.076000              0.002540              14.717000             
0.076000              0.002548              14.942000             
0.076000              0.002556              15.207000             
0.076000              0.002564              15.512000             
0.076000              0.002572              15.857000             
0.076000              0.002580              16.243000             
0.076000              0.002588              16.668000             
0.076000              0.002596              17.134000             
0.076000              0.002604              17.641000             
0.076000              0.002612              18.187000             
0.076000              0.002620              18.774000             
0.076000              0.002628              19.402000             
0.076000              0.002636              20.069000             
0.076000              0.002644              20.778000             
0.076000              0.002652              21.527000             
0.076000              0.002660              22.316000             
0.076000              0.002668              23.146000             
0.076000              0.002676              24.016000             
0.076000              0.002684              24.927000             
0.076000              0.002692              25.879000             
0.076000              0.002700              26.872000             
0.076000              0.002708              27.905000             
0.076000              0.002716              28.978000             
0.076000              0.002724              30.093000             
0.076000              0.002732              31.248000             
0.076000              0.002740              32.444000             
0.076000              0.002748              33.680000             
0.076000              0.002756              34.958000             
0.076000              0.002764              36.276000             
0.076000              0.002772              37.635000             
0.076000              0.002780              39.035000             
0.076000              0.002788              40.475000             
0.076000              0.002796              41.957000             
0.076000              0.002804              43.479000             
0.076000              0.002812              45.042000             
0.076000              0.002820              46.647000             
0.076000              0.002828              48.292000             
0.076000              0.002836              49.978000             
0.076000              0.002844              51.705000             
0.076000              0.002852              53.472000             
0.076000              0.002860              55.281000             
0.076000              0.002868              57.131000             
0.076000              0.002876              59.022000             
0.076000              0.002884              60.954000             
0.076000              0.002892              62.927000             
0.076500              0.002100              60.106000             
0.076500              0.002108              58.253000             
0.076500              0.002116              56.435000             
0.076500              0.002124              54.653000             
0.076500              0.002132              52.906000             
0.076500              0.002140              51.195000             
0.076500              0.002148              49.519000             
0.076500              0.002156              47.879000             
0.076500              0.002164              46.275000             
0.076500              0.002172              44.707000             
0.076500              0.002180              43.175000             
0.076500              0.002188              41.679000             
0.076500              0.002196              40.219000             
0.076500              0.002204              38.796000             
0.076500              0.002212              37.410000             
0.076500              0.002220              36.060000             
0.076500              0.002228              34.747000             
0.076500              0.002236              33.470000             
0.076500              0.002244              32.231000             
0.076500              0.002252              31.029000             
0.076500              0.002260              29.864000             
0.076500              0.002268              28.737000             
0.076500              0.002276              27.646000             
0.076500              0.002284              26.594000             
0.076500              0.002292              25.579000             
0.076500              0.002300              24.601000             
0.076500              0.002308              23.662000             
0.076500              0.002316              22.760000             
0.076500              0.002324              21.896000             
0.076500              0.002332              21.070000             
0.076500              0.002340              20.283000             
0.076500              0.002348              19.534000             
0.076500              0.002356              18.823000             
0.076500              0.002364              18.151000             
0.076500              0.002372              17.517000             
0.076500              0.002380              16.922000             
0.076500              0.002388              16.365000             
0.076500              0.002396              15.847000             
0.076500              0.002404              15.368000             
0.076500              0.002412              14.928000             
0.076500              0.002420              14.527000             
0.076500              0.002428              14.165000             
0.076500              0.002436              13.842000             
0.076500              0.002444              13.559000             
0.076500              0.002452              13.314000             
0.076500              0.002460              13.109000             
0.076500              0.002468              12.944000             
0.076500              0.002476              12.817000             
0.076500              0.002484              12.731000             
0.076500              0.002492              12.684000             
0.076500              0.002500              12.676000             
0.076500              0.002508              12.708000             
0.076500              0.002516              12.780000             
0.076500              0.002524              12.892000             
0.076500              0.002532              13.044000             
0.076500              0.002540              13.235000             
0.076500              0.002548              13.466000             
0.076500              0.002556              13.738000             
0.076500              0.002564              14.049000             
0.076500              0.002572              14.400000             
0.076500              0.002580              14.792000             
0.076500              0.002588              15.224000             
0.076500              0.002596              15.695000             
0.076500              0.002604              16.207000             
0.076500              0.002612              16.760000             
0.076500              0.002620              17.352000             
0.076500              0.002628              17.985000             
0.076500              0.002636              18.658000             
0.076500              0.002644              19.372000             
0.076500              0.002652              20.126000             
0.076500              0.002660              20.920000             
0.076500              0.002668              21.755000             
0.076500              0.002676              22.630000             
0.076500              0.002684              23.545000             
0.076500              0.002692              24.502000             
0.076500              0.002700              25.498000             
0.076500              0.002708              26.536000             
0.076500              0.002716              27.614000             
0.076500              0.002724              28.732000             
0.076500              0.002732              29.891000             
0.076500              0.002740              31.091000             
0.076500              0.002748              32.331000             
0.076500              0.002756              33.613000             
0.076500              0.002764              34.934000             
0.076500              0.002772              36.297000             
0.076500              0.002780              37.700000             
0.076500              0.002788              39.144000             
0.076500              0.002796              40.629000             
0.076500              0.002804              42.154000             
0.076500              0.002812              43.721000             
0.076500              0.002820              45.328000             
0.076500              0.002828              46.976000             
0.076500              0.002836              48.665000             
0.076500              0.002844              50.394000             
0.076500              0.002852              52.165000             
0.076500              0.002860              53.977000             
0.076500              0.002868              55.829000             
0.076500              0.002876              57.722000             
0.076500              0.002884              59.656000             
0.076500              0.002892              61.632000             
0.077000              0.002100              58.161000             
0.077000              0.002108              56.321000             
0.077000              0.002116              54.516000             
0.077000              0.002124              52.746000             
0.077000              0.002132              51.012000             
0.077000              0.002140              49.313000             
0.077000              0.002148              47.650000             
0.077000              0.002156              46.022000             
0.077000              0.002164              44.430000             
0.077000              0.002172              42.874000             
0.077000              0.002180              41.354000             
0.077000              0.002188              39.870000             
0.077000              0.002196              38.422000             
0.077000              0.002204              37.011000             
0.077000              0.002212              35.636000             
0.077000              0.002220              34.298000             
0.077000              0.002228              32.996000             
0.077000              0.002236              31.731000             
0.077000              0.002244              30.503000             
0.077000              0.002252              29.312000             
0.077000              0.002260              28.158000             
0.077000              0.002268              27.041000             
0.077000              0.002276              25.962000             
0.077000              0.002284              24.920000             
0.077000              0.002292              23.915000             
0.077000              0.002300              22.949000             
0.077000              0.002308              22.019000             
0.077000              0.002316              21.128000             
0.077000              0.002324              20.274000             
0.077000              0.002332              19.459000             
0.077000              0.002340              18.681000             
0.077000              0.002348              17.942000             
0.077000              0.002356              17.240000             
0.077000              0.002364              16.577000             
0.077000              0.002372              15.953000             
0.077000              0.002380              15.367000             
0.077000              0.002388              14.820000             
0.077000              0.002396              14.311000             
0.077000              0.002404              13.841000             
0.077000              0.002412              13.410000             
0.077000              0.002420              13.017000             
0.077000              0.002428              12.664000             
0.077000              0.002436              12.349000             
0.077000              0.002444              12.074000             
0.077000              0.002452              11.838000             
0.077000              0.002460              11.641000             
0.077000              0.002468              11.483000             
0.077000              0.002476              11.365000             
0.077000              0.002484              11.286000             
0.077000              0.002492              11.246000             
0.077000              0.002500              11.246000             
0.077000              0.002508              11.285000             
0.077000              0.002516              11.364000             
0.077000              0.002524              11.483000             
0.077000              0.002532              11.642000             
0.077000              0.002540              11.840000             
0.077000              0.002548              12.078000             
0.077000              0.002556              12.356000             
0.077000              0.002564              12.674000             
0.077000              0.002572              13.031000             
0.077000              0.002580              13.429000             
0.077000              0.002588              13.867000             
0.077000              0.002596              14.344000             
0.077000              0.002604              14.862000             
0.077000              0.002612              15.420000             
0.077000              0.002620              16.018000             
0.077000              0.002628              16.656000             
0.077000              0.002636              17.335000             
0.077000              0.002644              18.053000             
0.077000              0.002652              18.812000             
0.077000              0.002660              19.612000             
0.077000              0.002668              20.451000             
0.077000              0.002676              21.331000             
0.077000              0.002684              22.252000             
0.077000              0.002692              23.212000             
0.077000              0.002700              24.213000             
0.077000              0.002708              25.255000             
0.077000              0.002716              26.337000             
0.077000              0.002724              27.460000             
0.077000              0.002732              28.623000             
0.077000              0.002740              29.826000             
0.077000              0.002748              31.070000             
0.077000              0.002756              32.355000             
0.077000              0.002764              33.681000             
0.077000              0.002772              35.047000             
0.077000              0.002780              36.453000             
0.077000              0.002788              37.900000             
0.077000              0.002796              39.388000             
0.077000              0.002804              40.917000             
0.077000              0.002812              42.486000             
0.077000              0.002820              44.096000             
0.077000              0.002828              45.747000             
0.077000              0.002836              47.439000             
0.077000              0.002844              49.171000             
0.077000              0.002852              50.944000             
0.077000              0.002860              52.758000             
0.077000              0.002868              54.613000             
0.077000              0.002876              56.509000             
0.077000              0.002884              58.445000             
0.077000              0.002892              60.423000             
0.077500              0.002100              56.291000             
0.077500              0.002108              54.464000             
0.077500              0.002116              52.672000             
0.077500              0.002124              50.915000             
0.077500              0.002132              49.194000             
0.077500              0.002140              47.508000             
0.077500              0.002148              45.857000             
0.077500              0.002156              44.242000             
0.077500              0.002164              42.663000             
0.077500              0.002172              41.119000             
0.077500              0.002180              39.611000             
0.077500              0.002188              38.140000             
0.077500              0.002196              36.704000             
0.077500              0.002204              35.305000             
0.077500              0.002212              33.942000             
0.077500              0.002220              32.615000             
0.077500              0.002228              31.325000             
0.077500              0.002236              30.072000             
0.077500              0.002244              28.856000             
0.077500              0.002252              27.676000             
0.077500              0.002260              26.533000             
0.077500              0.002268              25.428000             
0.077500              0.002276              24.359000             
0.077500              0.002284              23.328000             
0.077500              0.002292              22.335000             
0.077500              0.002300              21.378000             
0.077500              0.002308              20.460000             
0.077500              0.002316              19.579000             
0.077500              0.002324              18.735000             
0.077500              0.002332              17.930000             
0.077500              0.002340              17.163000             
0.077500              0.002348              16.433000             
0.077500              0.002356              15.742000             
0.077500              0.002364              15.089000             
0.077500              0.002372              14.474000             
0.077500              0.002380              13.897000             
0.077500              0.002388              13.359000             
0.077500              0.002396              12.860000             
0.077500              0.002404              12.399000             
0.077500              0.002412              11.976000             
0.077500              0.002420              11.593000             
0.077500              0.002428              11.248000             
0.077500              0.002436              10.942000             
0.077500              0.002444              10.675000             
0.077500              0.002452              10.447000             
0.077500              0.002460              10.259000             
0.077500              0.002468              10.109000             
0.077500              0.002476              9.998000              
0.077500              0.002484              9.927000              
0.077500              0.002492              9.895000              
0.077500              0.002500              9.903000              
0.077500              0.002508              9.950000              
0.077500              0.002516              10.036000             
0.077500              0.002524              10.162000             
0.077500              0.002532              10.327000             
0.077500              0.002540              10.532000             
0.077500              0.002548              10.777000             
0.077500              0.002556              11.062000             
0.077500              0.002564              11.386000             
0.077500              0.002572              11.750000             
0.077500              0.002580              12.154000             
0.077500              0.002588              12.598000             
0.077500              0.002596              13.081000             
0.077500              0.002604              13.605000             
0.077500              0.002612              14.168000             
0.077500              0.002620              14.772000             
0.077500              0.002628              15.416000             
0.077500              0.002636              16.100000             
0.077500              0.002644              16.824000             
0.077500              0.002652              17.588000             
0.077500              0.002660              18.392000             
0.077500              0.002668              19.236000             
0.077500              0.002676              20.121000             
0.077500              0.002684              21.046000             
0.077500              0.002692              22.011000             
0.077500              0.002700              23.016000             
0.077500              0.002708              24.062000             
0.077500              0.002716              25.149000             
0.077500              0.002724              26.275000             
0.077500              0.002732              27.442000             
0.077500              0.002740              28.649000             
0.077500              0.002748              29.897000             
0.077500              0.002756              31.186000             
0.077500              0.002764              32.514000             
0.077500              0.002772              33.884000             
0.077500              0.002780              35.294000             
0.077500              0.002788              36.744000             
0.077500              0.002796              38.235000             
0.077500              0.002804              39.767000             
0.077500              0.002812              41.339000             
0.077500              0.002820              42.952000             
0.077500              0.002828              44.605000             
0.077500              0.002836              46.299000             
0.077500              0.002844              48.034000             
0.077500              0.002852              49.810000             
0.077500              0.002860              51.626000             
0.077500              0.002868              53.483000             
0.077500              0.002876              55.381000             
0.077500              0.002884              57.320000             
0.077500              0.002892              59.299000             
0.078000              0.002100              54.495000             
0.078000              0.002108              52.682000             
0.078000              0.002116              50.904000             
0.078000              0.002124              49.160000             
0.078000              0.002132              47.452000             
0.078000              0.002140              45.779000             
0.078000              0.002148              44.141000             
0.078000              0.002156              42.539000             
0.078000              0.002164              40.973000             
0.078000              0.002172              39.442000             
0.078000              0.002180              37.947000             
0.078000              0.002188              36.488000             
0.078000              0.002196              35.065000             
0.078000              0.002204              33.678000             
0.078000              0.002212              32.327000             
0.078000              0.002220              31.013000             
0.078000              0.002228              29.735000             
0.078000              0.002236              28.493000             
0.078000              0.002244              27.289000             
0.078000              0.002252              26.121000             
0.078000              0.002260              24.990000             
0.078000              0.002268              23.896000             
0.078000              0.002276              22.839000             
0.078000              0.002284              21.819000             
0.078000              0.002292              20.836000             
0.078000              0.002300              19.891000             
0.078000              0.002308              18.983000             
0.078000              0.002316              18.113000             
0.078000              0.002324              17.280000             
0.078000              0.002332              16.485000             
0.078000              0.002340              15.728000             
0.078000              0.002348              15.009000             
0.078000              0.002356              14.327000             
0.078000              0.002364              13.684000             
0.078000              0.002372              13.079000             
0.078000              0.002380              12.512000             
0.078000              0.002388              11.984000             
0.078000              0.002396              11.494000             
0.078000              0.002404              11.042000             
0.078000              0.002412              10.629000             
0.078000              0.002420              10.254000             
0.078000              0.002428              9.918000              
0.078000              0.002436              9.621000              
0.078000              0.002444              9.363000              
0.078000              0.002452              9.144000              
0.078000              0.002460              8.963000              
0.078000              0.002468              8.822000              
0.078000              0.002476              8.719000              
0.078000              0.002484              8.656000              
0.078000              0.002492              8.632000              
0.078000              0.002500              8.647000              
0.078000              0.002508              8.701000              
0.078000              0.002516              8.795000              
0.078000              0.002524              8.928000              
0.078000              0.002532              9.101000              
0.078000              0.002540              9.313000              
0.078000              0.002548              9.564000              
0.078000              0.002556              9.855000              
0.078000              0.002564              10.186000             
0.078000              0.002572              10.557000             
0.078000              0.002580              10.967000             
0.078000              0.002588              11.417000             
0.078000              0.002596              11.906000             
0.078000              0.002604              12.436000             
0.078000              0.002612              13.005000             
0.078000              0.002620              13.615000             
0.078000              0.002628              14.264000             
0.078000              0.002636              14.953000             
0.078000              0.002644              15.682000             
0.078000              0.002652              16.451000             
0.078000              0.002660              17.260000             
0.078000              0.002668              18.110000             
0.078000              0.002676              18.999000             
0.078000              0.002684              19.928000             
0.078000              0.002692              20.898000             
0.078000              0.002700              21.908000             
0.078000              0.002708              22.958000             
0.078000              0.002716              24.048000             
0.078000              0.002724              25.179000             
0.078000              0.002732              26.350000             
0.078000              0.002740              27.561000             
0.078000              0.002748              28.812000             
0.078000              0.002756              30.104000             
0.078000              0.002764              31.436000             
0.078000              0.002772              32.809000             
0.078000              0.002780              34.222000             
0.078000              0.002788              35.676000             
0.078000              0.002796              37.170000             
0.078000              0.002804              38.704000             
0.078000              0.002812              40.279000             
0.078000              0.002820              41.895000             
0.078000              0.002828              43.551000             
0.078000              0.002836              45.247000             
0.078000              0.002844              46.985000             
0.078000              0.002852              48.762000             
0.078000              0.002860              50.581000             
0.078000              0.002868              52.440000             
0.078000              0.002876              54.340000             
0.078000              0.002884              56.281000             
0.078000              0.002892              58.262000             
0.078500              0.002100              52.775000             
0.078500              0.002108              50.975000             
0.078500              0.002116              49.211000             
0.078500              0.002124              47.481000             
0.078500              0.002132              45.786000             
0.078500              0.002140              44.127000             
0.078500              0.002148              42.503000             
0.078500              0.002156              40.914000             
0.078500              0.002164              39.361000             
0.078500              0.002172              37.843000             
0.078500              0.002180              36.361000             
0.078500              0.002188              34.915000             
0.078500              0.002196              33.504000             
0.078500              0.002204              32.130000             
0.078500              0.002212              30.792000             
0.078500              0.002220              29.490000             
0.078500              0.002228              28.224000             
0.078500              0.002236              26.995000             
0.078500              0.002244              25.803000             
0.078500              0.002252              24.647000             
0.078500              0.002260              23.528000             
0.078500              0.002268              22.445000             
0.078500              0.002276              21.400000             
0.078500              0.002284              20.391000             
0.078500              0.002292              19.420000             
0.078500              0.002300              18.486000             
0.078500              0.002308              17.589000             
0.078500              0.002316              16.730000             
0.078500              0.002324              15.908000             
0.078500              0.002332              15.124000             
0.078500              0.002340              14.377000             
0.078500              0.002348              13.668000             
0.078500              0.002356              12.997000             
0.078500              0.002364              12.364000             
0.078500              0.002372              11.769000             
0.078500              0.002380              11.212000             
0.078500              0.002388              10.694000             
0.078500              0.002396              10.213000             
0.078500              0.002404              9.771000              
0.078500              0.002412              9.367000              
0.078500              0.002420              9.002000              
0.078500              0.002428              8.675000              
0.078500              0.002436              8.387000              
0.078500              0.002444              8.137000              
0.078500              0.002452              7.926000              
0.078500              0.002460              7.754000              
0.078500              0.002468              7.621000              
0.078500              0.002476              7.527000              
0.078500              0.002484              7.472000              
0.078500              0.002492              7.455000              
0.078500              0.002500              7.478000              
0.078500              0.002508              7.540000              
0.078500              0.002516              7.642000              
0.078500              0.002524              7.782000              
0.078500              0.002532              7.962000              
0.078500              0.002540              8.181000              
0.078500              0.002548              8.439000              
0.078500              0.002556              8.737000              
0.078500              0.002564              9.075000              
0.078500              0.002572              9.452000              
0.078500              0.002580              9.868000              
0.078500              0.002588              10.324000             
0.078500              0.002596              10.820000             
0.078500              0.002604              11.355000             
0.078500              0.002612              11.931000             
0.078500              0.002620              12.545000             
0.078500              0.002628              13.200000             
0.078500              0.002636              13.895000             
0.078500              0.002644              14.629000             
0.078500              0.002652              15.403000             
0.078500              0.002660              16.217000             
0.078500              0.002668              17.072000             
0.078500              0.002676              17.966000             
0.078500              0.002684              18.900000             
0.078500              0.002692              19.874000             
0.078500              0.002700              20.888000             
0.078500              0.002708              21.942000             
0.078500              0.002716              23.037000             
0.078500              0.002724              24.171000             
0.078500              0.002732              25.346000             
0.078500              0.002740              26.561000             
0.078500              0.002748              27.816000             
0.078500              0.002756              29.111000             
0.078500              0.002764              30.446000             
0.078500              0.002772              31.822000             
0.078500              0.002780              33.238000             
0.078500              0.002788              34.695000             
0.078500              0.002796              36.192000             
0.078500              0.002804              37.729000             
0.078500              0.002812              39.307000             
0.078500              0.002820              40.925000             
0.078500              0.002828              42.583000             
0.078500              0.002836              44.282000             
0.078500              0.002844              46.022000             
0.078500              0.002852              47.802000             
0.078500              0.002860              49.623000             
0.078500              0.002868              51.484000             
0.078500              0.002876              53.386000             
0.078500              0.002884              55.328000             
0.078500              0.002892              57.312000             
0.079000              0.002100              51.129000             
0.079000              0.002108              49.344000             
0.079000              0.002116              47.594000             
0.079000              0.002124              45.878000             
0.079000              0.002132              44.197000             
0.079000              0.002140              42.552000             
0.079000              0.002148              40.941000             
0.079000              0.002156              39.366000             
0.079000              0.002164              37.826000             
0.079000              0.002172              36.322000             
0.079000              0.002180              34.853000             
0.079000              0.002188              33.420000             
0.079000              0.002196              32.023000             
0.079000              0.002204              30.662000             
0.079000              0.002212              29.337000             
0.079000              0.002220              28.048000             
0.079000              0.002228              26.795000             
0.079000              0.002236              25.578000             
0.079000              0.002244              24.398000             
0.079000              0.002252              23.254000             
0.079000              0.002260              22.147000             
0.079000              0.002268              21.077000             
0.079000              0.002276              20.043000             
0.079000              0.002284              19.046000             
0.079000              0.002292              18.087000             
0.079000              0.002300              17.164000             
0.079000              0.002308              16.279000             
0.079000              0.002316              15.430000             
0.079000              0.002324              14.620000             
0.079000              0.002332              13.846000             
0.079000              0.002340              13.111000             
0.079000              0.002348              12.412000             
0.079000              0.002356              11.752000             
0.079000              0.002364              11.129000             
0.079000              0.002372              10.544000             
0.079000              0.002380              9.998000              
0.079000              0.002388              9.489000              
0.079000              0.002396              9.018000              
0.079000              0.002404              8.586000              
0.079000              0.002412              8.191000              
0.079000              0.002420              7.835000              
0.079000              0.002428              7.518000              
0.079000              0.002436              7.238000              
0.079000              0.002444              6.998000              
0.079000              0.002452              6.796000              
0.079000              0.002460              6.632000              
0.079000              0.002468              6.508000              
0.079000              0.002476              6.422000              
0.079000              0.002484              6.375000              
0.079000              0.002492              6.367000              
0.079000              0.002500              6.397000              
0.079000              0.002508              6.467000              
0.079000              0.002516              6.576000              
0.079000              0.002524              6.724000              
0.079000              0.002532              6.911000              
0.079000              0.002540              7.137000              
0.079000              0.002548              7.403000              
0.079000              0.002556              7.707000              
0.079000              0.002564              8.051000              
0.079000              0.002572              8.435000              
0.079000              0.002580              8.858000              
0.079000              0.002588              9.320000              
0.079000              0.002596              9.822000              
0.079000              0.002604              10.364000             
0.079000              0.002612              10.944000             
0.079000              0.002620              11.565000             
0.079000              0.002628              12.225000             
0.079000              0.002636              12.925000             
0.079000              0.002644              13.665000             
0.079000              0.002652              14.444000             
0.079000              0.002660              15.263000             
0.079000              0.002668              16.122000             
0.079000              0.002676              17.021000             
0.079000              0.002684              17.960000             
0.079000              0.002692              18.938000             
0.079000              0.002700              19.957000             
0.079000              0.002708              21.015000             
0.079000              0.002716              22.113000             
0.079000              0.002724              23.252000             
0.079000              0.002732              24.430000             
0.079000              0.002740              25.649000             
0.079000              0.002748              26.907000             
0.079000              0.002756              28.206000             
0.079000              0.002764              29.545000             
0.079000              0.002772              30.924000             
0.079000              0.002780              32.343000             
0.079000              0.002788              33.803000             
0.079000              0.002796              35.302000             
0.079000              0.002804              36.842000             
0.079000              0.002812              38.422000             
0.079000              0.002820              40.043000             
0.079000              0.002828              41.704000             
0.079000              0.002836              43.405000             
0.079000              0.002844              45.147000             
0.079000              0.002852              46.929000             
0.079000              0.002860              48.752000             
0.079000              0.002868              50.615000             
0.079000              0.002876              52.518000             
0.079000              0.002884              54.463000             
0.079000              0.002892              56.447000             
0.079500              0.002100              49.559000             
0.079500              0.002108              47.788000             
0.079500              0.002116              46.052000             
0.079500              0.002124              44.351000             
0.079500              0.002132              42.685000             
0.079500              0.002140              41.053000             
0.079500              0.002148              39.457000             
0.079500              0.002156              37.896000             
0.079500              0.002164              36.370000             
0.079500              0.002172              34.880000             
0.079500              0.002180              33.425000             
0.079500              0.002188              32.005000             
0.079500              0.002196              30.621000             
0.079500              0.002204              29.274000             
0.079500              0.002212              27.961000             
0.079500              0.002220              26.685000             
0.079500              0.002228              25.445000             
0.079500              0.002236              24.241000             
0.079500              0.002244              23.074000             
0.079500              0.002252              21.943000             
0.079500              0.002260              20.848000             
0.079500              0.002268              19.790000             
0.079500              0.002276              18.769000             
0.079500              0.002284              17.784000             
0.079500              0.002292              16.836000             
0.079500              0.002300              15.925000             
0.079500              0.002308              15.051000             
0.079500              0.002316              14.215000             
0.079500              0.002324              13.415000             
0.079500              0.002332              12.653000             
0.079500              0.002340              11.928000             
0.079500              0.002348              11.241000             
0.079500              0.002356              10.591000             
0.079500              0.002364              9.979000              
0.079500              0.002372              9.405000              
0.079500              0.002380              8.868000              
0.079500              0.002388              8.370000              
0.079500              0.002396              7.909000              
0.079500              0.002404              7.486000              
0.079500              0.002412              7.102000              
0.079500              0.002420              6.755000              
0.079500              0.002428              6.447000              
0.079500              0.002436              6.177000              
0.079500              0.002444              5.945000              
0.079500              0.002452              5.752000              
0.079500              0.002460              5.598000              
0.079500              0.002468              5.482000              
0.079500              0.002476              5.404000              
0.079500              0.002484              5.365000              
0.079500              0.002492              5.365000              
0.079500              0.002500              5.404000              
0.079500              0.002508              5.482000              
0.079500              0.002516              5.598000              
0.079500              0.002524              5.754000              
0.079500              0.002532              5.948000              
0.079500              0.002540              6.182000              
0.079500              0.002548              6.454000              
0.079500              0.002556              6.766000              
0.079500              0.002564              7.117000              
0.079500              0.002572              7.507000              
0.079500              0.002580              7.936000              
0.079500              0.002588              8.405000              
0.079500              0.002596              8.913000              
0.079500              0.002604              9.460000              
0.079500              0.002612              10.047000             
0.079500              0.002620              10.674000             
0.079500              0.002628              11.339000             
0.079500              0.002636              12.045000             
0.079500              0.002644              12.790000             
0.079500              0.002652              13.574000             
0.079500              0.002660              14.398000             
0.079500              0.002668              15.262000             
0.079500              0.002676              16.165000             
0.079500              0.002684              17.109000             
0.079500              0.002692              18.092000             
0.079500              0.002700              19.114000             
0.079500              0.002708              20.177000             
0.079500              0.002716              21.279000             
0.079500              0.002724              22.421000             
0.079500              0.002732              23.604000             
0.079500              0.002740              24.826000             
0.079500              0.002748              26.088000             
0.079500              0.002756              27.390000             
0.079500              0.002764              28.732000             
0.079500              0.002772              30.114000             
0.079500              0.002780              31.536000             
0.079500              0.002788              32.998000             
0.079500              0.002796              34.501000             
0.079500              0.002804              36.043000             
0.079500              0.002812              37.626000             
0.079500              0.002820              39.249000             
0.079500              0.002828              40.912000             
0.079500              0.002836              42.616000             
0.079500              0.002844              44.359000             
0.079500              0.002852              46.143000             
0.079500              0.002860              47.968000             
0.079500              0.002868              49.833000             
0.079500              0.002876              51.738000             
0.079500              0.002884              53.684000             
0.079500              0.002892              55.670000             
0.080000              0.002100              48.064000             
0.080000              0.002108              46.308000             
0.080000              0.002116              44.587000             
0.080000              0.002124              42.901000             
0.080000              0.002132              41.249000             
0.080000              0.002140              39.632000             
0.080000              0.002148              38.051000             
0.080000              0.002156              36.504000             
0.080000              0.002164              34.992000             
0.080000              0.002172              33.516000             
0.080000              0.002180              32.075000             
0.080000              0.002188              30.669000             
0.080000              0.002196              29.299000             
0.080000              0.002204              27.965000             
0.080000              0.002212              26.666000             
0.080000              0.002220              25.403000             
0.080000              0.002228              24.177000             
0.080000              0.002236              22.986000             
0.080000              0.002244              21.831000             
0.080000              0.002252              20.713000             
0.080000              0.002260              19.631000             
0.080000              0.002268              18.586000             
0.080000              0.002276              17.577000             
0.080000              0.002284              16.604000             
0.080000              0.002292              15.668000             
0.080000              0.002300              14.770000             
0.080000              0.002308              13.908000             
0.080000              0.002316              13.083000             
0.080000              0.002324              12.295000             
0.080000              0.002332              11.544000             
0.080000              0.002340              10.830000             
0.080000              0.002348              10.154000             
0.080000              0.002356              9.516000              
0.080000              0.002364              8.914000              
0.080000              0.002372              8.351000              
0.080000              0.002380              7.824000              
0.080000              0.002388              7.336000              
0.080000              0.002396              6.886000              
0.080000              0.002404              6.473000              
0.080000              0.002412              6.098000              
0.080000              0.002420              5.761000              
0.080000              0.002428              5.463000              
0.080000              0.002436              5.202000              
0.080000              0.002444              4.980000              
0.080000              0.002452              4.796000              
0.080000              0.002460              4.650000              
0.080000              0.002468              4.543000              
0.080000              0.002476              4.474000              
0.080000              0.002484              4.444000              
0.080000              0.002492              4.452000              
0.080000              0.002500              4.499000              
0.080000              0.002508              4.585000              
0.080000              0.002516              4.709000              
0.080000              0.002524              4.872000              
0.080000              0.002532              5.074000              
0.080000              0.002540              5.315000              
0.080000              0.002548              5.594000              
0.080000              0.002556              5.913000              
0.080000              0.002564              6.271000              
0.080000              0.002572              6.668000              
0.080000              0.002580              7.104000              
0.080000              0.002588              7.579000              
0.080000              0.002596              8.093000              
0.080000              0.002604              8.646000              
0.080000              0.002612              9.239000              
0.080000              0.002620              9.871000              
0.080000              0.002628              10.543000             
0.080000              0.002636              11.253000             
0.080000              0.002644              12.003000             
0.080000              0.002652              12.793000             
0.080000              0.002660              13.622000             
0.080000              0.002668              14.491000             
0.080000              0.002676              15.399000             
0.080000              0.002684              16.347000             
0.080000              0.002692              17.334000             
0.080000              0.002700              18.361000             
0.080000              0.002708              19.428000             
0.080000              0.002716              20.534000             
0.080000              0.002724              21.680000             
0.080000              0.002732              22.866000             
0.080000              0.002740              24.092000             
0.080000              0.002748              25.357000             
0.080000              0.002756              26.662000             
0.080000              0.002764              28.008000             
0.080000              0.002772              29.393000             
0.080000              0.002780              30.818000             
0.080000              0.002788              32.283000             
0.080000              0.002796              33.788000             
0.080000              0.002804              35.333000             
0.080000              0.002812              36.918000             
0.080000              0.002820              38.543000             
0.080000              0.002828              40.208000             
0.080000              0.002836              41.914000             
0.080000              0.002844              43.660000             
0.080000              0.002852              45.445000             
0.080000              0.002860              47.272000             
0.080000              0.002868              49.138000             
0.080000              0.002876              51.045000             
0.080000              0.002884              52.992000             
0.080000              0.002892              54.980000             
0.080500              0.002100              46.644000             
0.080500              0.002108              44.904000             
0.080500              0.002116              43.198000             
0.080500              0.002124              41.527000             
0.080500              0.002132              39.890000             
0.080500              0.002140              38.288000             
0.080500              0.002148              36.721000             
0.080500              0.002156              35.189000             
0.080500              0.002164              33.692000             
0.080500              0.002172              32.230000             
0.080500              0.002180              30.804000             
0.080500              0.002188              29.412000             
0.080500              0.002196              28.056000             
0.080500              0.002204              26.736000             
0.080500              0.002212              25.451000             
0.080500              0.002220              24.202000             
0.080500              0.002228              22.989000             
0.080500              0.002236              21.812000             
0.080500              0.002244              20.670000             
0.080500              0.002252              19.565000             
0.080500              0.002260              18.496000             
0.080500              0.002268              17.463000             
0.080500              0.002276              16.467000             
0.080500              0.002284              15.507000             
0.080500              0.002292              14.584000             
0.080500              0.002300              13.697000             
0.080500              0.002308              12.847000             
0.080500              0.002316              12.034000             
0.080500              0.002324              11.258000             
0.080500              0.002332              10.519000             
0.080500              0.002340              9.817000              
0.080500              0.002348              9.152000              
0.080500              0.002356              8.525000              
0.080500              0.002364              7.934000              
0.080500              0.002372              7.382000              
0.080500              0.002380              6.866000              
0.080500              0.002388              6.389000              
0.080500              0.002396              5.948000              
0.080500              0.002404              5.546000              
0.080500              0.002412              5.181000              
0.080500              0.002420              4.854000              
0.080500              0.002428              4.565000              
0.080500              0.002436              4.314000              
0.080500              0.002444              4.102000              
0.080500              0.002452              3.927000              
0.080500              0.002460              3.790000              
0.080500              0.002468              3.692000              
0.080500              0.002476              3.632000              
0.080500              0.002484              3.610000              
0.080500              0.002492              3.627000              
0.080500              0.002500              3.682000              
0.080500              0.002508              3.775000              
0.080500              0.002516              3.908000              
0.080500              0.002524              4.079000              
0.080500              0.002532              4.288000              
0.080500              0.002540              4.536000              
0.080500              0.002548              4.823000              
0.080500              0.002556              5.149000              
0.080500              0.002564              5.514000              
0.080500              0.002572              5.917000              
0.080500              0.002580              6.360000              
0.080500              0.002588              6.841000              
0.080500              0.002596              7.362000              
0.080500              0.002604              7.921000              
0.080500              0.002612              8.520000              
0.080500              0.002620              9.158000              
0.080500              0.002628              9.835000              
0.080500              0.002636              10.551000             
0.080500              0.002644              11.307000             
0.080500              0.002652              12.101000             
0.080500              0.002660              12.936000             
0.080500              0.002668              13.809000             
0.080500              0.002676              14.722000             
0.080500              0.002684              15.674000             
0.080500              0.002692              16.666000             
0.080500              0.002700              17.697000             
0.080500              0.002708              18.768000             
0.080500              0.002716              19.878000             
0.080500              0.002724              21.028000             
0.080500              0.002732              22.217000             
0.080500              0.002740              23.446000             
0.080500              0.002748              24.715000             
0.080500              0.002756              26.024000             
0.080500              0.002764              27.372000             
0.080500              0.002772              28.760000             
0.080500              0.002780              30.188000             
0.080500              0.002788              31.656000             
0.080500              0.002796              33.163000             
0.080500              0.002804              34.711000             
0.080500              0.002812              36.298000             
0.080500              0.002820              37.925000             
0.080500              0.002828              39.593000             
0.080500              0.002836              41.300000             
0.080500              0.002844              43.048000             
0.080500              0.002852              44.835000             
0.080500              0.002860              46.663000             
0.080500              0.002868              48.531000             
0.080500              0.002876              50.439000             
0.080500              0.002884              52.388000             
0.080500              0.002892              54.376000             
0.081000              0.002100              45.300000             
0.081000              0.002108              43.575000             
0.081000              0.002116              41.885000             
0.081000              0.002124              40.230000             
0.081000              0.002132              38.609000             
0.081000              0.002140              37.022000             
0.081000              0.002148              35.470000             
0.081000              0.002156              33.953000             
0.081000              0.002164              32.471000             
0.081000              0.002172              31.024000             
0.081000              0.002180              29.612000             
0.081000              0.002188              28.235000             
0.081000              0.002196              26.893000             
0.081000              0.002204              25.587000             
0.081000              0.002212              24.317000             
0.081000              0.002220              23.082000             
0.081000              0.002228              21.882000             
0.081000              0.002236              20.719000             
0.081000              0.002244              19.591000             
0.081000              0.002252              18.499000             
0.081000              0.002260              17.443000             
0.081000              0.002268              16.424000             
0.081000              0.002276              15.440000             
0.081000              0.002284              14.493000             
0.081000              0.002292              13.583000             
0.081000              0.002300              12.709000             
0.081000              0.002308              11.871000             
0.081000              0.002316              11.070000             
0.081000              0.002324              10.306000             
0.081000              0.002332              9.579000              
0.081000              0.002340              8.889000              
0.081000              0.002348              8.235000              
0.081000              0.002356              7.619000              
0.081000              0.002364              7.040000              
0.081000              0.002372              6.498000              
0.081000              0.002380              5.994000              
0.081000              0.002388              5.527000              
0.081000              0.002396              5.097000              
0.081000              0.002404              4.705000              
0.081000              0.002412              4.351000              
0.081000              0.002420              4.034000              
0.081000              0.002428              3.755000              
0.081000              0.002436              3.514000              
0.081000              0.002444              3.311000              
0.081000              0.002452              3.145000              
0.081000              0.002460              3.018000              
0.081000              0.002468              2.929000              
0.081000              0.002476              2.877000              
0.081000              0.002484              2.864000              
0.081000              0.002492              2.890000              
0.081000              0.002500              2.953000              
0.081000              0.002508              3.055000              
0.081000              0.002516              3.195000              
0.081000              0.002524              3.374000              
0.081000              0.002532              3.591000              
0.081000              0.002540              3.847000              
0.081000              0.002548              4.141000              
0.081000              0.002556              4.474000              
0.081000              0.002564              4.846000              
0.081000              0.002572              5.256000              
0.081000              0.002580              5.705000              
0.081000              0.002588              6.193000              
0.081000              0.002596              6.720000              
0.081000              0.002604              7.286000              
0.081000              0.002612              7.891000              
0.081000              0.002620              8.534000              
0.081000              0.002628              9.217000              
0.081000              0.002636              9.939000              
0.081000              0.002644              10.699000             
0.081000              0.002652              11.499000             
0.081000              0.002660              12.338000             
0.081000              0.002668              13.217000             
0.081000              0.002676              14.134000             
0.081000              0.002684              15.091000             
0.081000              0.002692              16.087000             
0.081000              0.002700              17.122000             
0.081000              0.002708              18.197000             
0.081000              0.002716              19.311000             
0.081000              0.002724              20.465000             
0.081000              0.002732              21.658000             
0.081000              0.002740              22.891000             
0.081000              0.002748              24.163000             
0.081000              0.002756              25.474000             
0.081000              0.002764              26.826000             
0.081000              0.002772              28.217000             
0.081000              0.002780              29.647000             
0.081000              0.002788              31.117000             
0.081000              0.002796              32.627000             
0.081000              0.002804              34.177000             
0.081000              0.002812              35.767000             
0.081000              0.002820              37.396000             
0.081000              0.002828              39.065000             
0.081000              0.002836              40.775000             
0.081000              0.002844              42.524000             
0.081000              0.002852              44.313000             
0.081000              0.002860              46.142000             
0.081000              0.002868              48.012000             
0.081000              0.002876              49.921000             
0.081000              0.002884              51.870000             
0.081000              0.002892              53.860000             
0.081500              0.002100              44.031000             
0.081500              0.002108              42.323000             
0.081500              0.002116              40.649000             
0.081500              0.002124              39.009000             
0.081500              0.002132              37.404000             
0.081500              0.002140              35.833000             
0.081500              0.002148              34.297000             
0.081500              0.002156              32.795000             
0.081500              0.002164              31.328000             
0.081500              0.002172              29.896000             
0.081500              0.002180              28.499000             
0.081500              0.002188              27.137000             
0.081500              0.002196              25.811000             
0.081500              0.002204              24.519000             
0.081500              0.002212              23.263000             
0.081500              0.002220              22.042000             
0.081500              0.002228              20.857000             
0.081500              0.002236              19.707000             
0.081500              0.002244              18.593000             
0.081500              0.002252              17.515000             
0.081500              0.002260              16.473000             
0.081500              0.002268              15.467000             
0.081500              0.002276              14.497000             
0.081500              0.002284              13.563000             
0.081500              0.002292              12.665000             
0.081500              0.002300              11.804000             
0.081500              0.002308              10.979000             
0.081500              0.002316              10.191000             
0.081500              0.002324              9.439000              
0.081500              0.002332              8.724000              
0.081500              0.002340              8.045000              
0.081500              0.002348              7.404000              
0.081500              0.002356              6.799000              
0.081500              0.002364              6.232000              
0.081500              0.002372              5.701000              
0.081500              0.002380              5.208000              
0.081500              0.002388              4.752000              
0.081500              0.002396              4.333000              
0.081500              0.002404              3.951000              
0.081500              0.002412              3.607000              
0.081500              0.002420              3.301000              
0.081500              0.002428              3.032000              
0.081500              0.002436              2.801000              
0.081500              0.002444              2.607000              
0.081500              0.002452              2.451000              
0.081500              0.002460              2.333000              
0.081500              0.002468              2.253000              
0.081500              0.002476              2.211000              
0.081500              0.002484              2.207000              
0.081500              0.002492              2.241000              
0.081500              0.002500              2.313000              
0.081500              0.002508              2.423000              
0.081500              0.002516              2.571000              
0.081500              0.002524              2.758000              
0.081500              0.002532              2.983000              
0.081500              0.002540              3.246000              
0.081500              0.002548              3.548000              
0.081500              0.002556              3.888000              
0.081500              0.002564              4.267000              
0.081500              0.002572              4.684000              
0.081500              0.002580              5.140000              
0.081500              0.002588              5.635000              
0.081500              0.002596              6.168000              
0.081500              0.002604              6.740000              
0.081500              0.002612              7.351000              
0.081500              0.002620              8.000000              
0.081500              0.002628              8.688000              
0.081500              0.002636              9.416000              
0.081500              0.002644              10.182000             
0.081500              0.002652              10.987000             
0.081500              0.002660              11.831000             
0.081500              0.002668              12.714000             
0.081500              0.002676              13.636000             
0.081500              0.002684              14.598000             
0.081500              0.002692              15.598000             
0.081500              0.002700              16.638000             
0.081500              0.002708              17.716000             
0.081500              0.002716              18.834000             
0.081500              0.002724              19.992000             
0.081500              0.002732              21.188000             
0.081500              0.002740              22.424000             
0.081500              0.002748              23.700000             
0.081500              0.002756              25.014000             
0.081500              0.002764              26.369000             
0.081500              0.002772              27.762000             
0.081500              0.002780              29.196000             
0.081500              0.002788              30.668000             
0.081500              0.002796              32.181000             
0.081500              0.002804              33.733000             
0.081500              0.002812              35.324000             
0.081500              0.002820              36.956000             
0.081500              0.002828              38.627000             
0.081500              0.002836              40.338000             
0.081500              0.002844              42.088000             
0.081500              0.002852              43.879000             
0.081500              0.002860              45.710000             
0.081500              0.002868              47.580000             
0.081500              0.002876              49.491000             
0.081500              0.002884              51.441000             
0.081500              0.002892              53.432000             
0.082000              0.002100              42.839000             
0.082000              0.002108              41.147000             
0.082000              0.002116              39.489000             
0.082000              0.002124              37.866000             
0.082000              0.002132              36.277000             
0.082000              0.002140              34.722000             
0.082000              0.002148              33.201000             
0.082000              0.002156              31.715000             
0.082000              0.002164              30.264000             
0.082000              0.002172              28.848000             
0.082000              0.002180              27.466000             
0.082000              0.002188              26.119000             
0.082000              0.002196              24.808000             
0.082000              0.002204              23.531000             
0.082000              0.002212              22.290000             
0.082000              0.002220              21.083000             
0.082000              0.002228              19.913000             
0.082000              0.002236              18.777000             
0.082000              0.002244              17.678000             
0.082000              0.002252              16.614000             
0.082000              0.002260              15.585000             
0.082000              0.002268              14.593000             
0.082000              0.002276              13.636000             
0.082000              0.002284              12.716000             
0.082000              0.002292              11.831000             
0.082000              0.002300              10.983000             
0.082000              0.002308              10.171000             
0.082000              0.002316              9.395000              
0.082000              0.002324              8.656000              
0.082000              0.002332              7.953000              
0.082000              0.002340              7.287000              
0.082000              0.002348              6.658000              
0.082000              0.002356              6.065000              
0.082000              0.002364              5.509000              
0.082000              0.002372              4.990000              
0.082000              0.002380              4.508000              
0.082000              0.002388              4.063000              
0.082000              0.002396              3.655000              
0.082000              0.002404              3.284000              
0.082000              0.002412              2.951000              
0.082000              0.002420              2.655000              
0.082000              0.002428              2.396000              
0.082000              0.002436              2.175000              
0.082000              0.002444              1.991000              
0.082000              0.002452              1.845000              
0.082000              0.002460              1.737000              
0.082000              0.002468              1.666000              
0.082000              0.002476              1.633000              
0.082000              0.002484              1.638000              
0.082000              0.002492              1.680000              
0.082000              0.002500              1.761000              
0.082000              0.002508              1.880000              
0.082000              0.002516              2.036000              
0.082000              0.002524              2.231000              
0.082000              0.002532              2.464000              
0.082000              0.002540              2.735000              
0.082000              0.002548              3.044000              
0.082000              0.002556              3.392000              
0.082000              0.002564              3.778000              
0.082000              0.002572              4.202000              
0.082000              0.002580              4.665000              
0.082000              0.002588              5.166000              
0.082000              0.002596              5.705000              
0.082000              0.002604              6.284000              
0.082000              0.002612              6.900000              
0.082000              0.002620              7.556000              
0.082000              0.002628              8.250000              
0.082000              0.002636              8.983000              
0.082000              0.002644              9.754000              
0.082000              0.002652              10.564000             
0.082000              0.002660              11.414000             
0.082000              0.002668              12.301000             
0.082000              0.002676              13.228000             
0.082000              0.002684              14.194000             
0.082000              0.002692              15.199000             
0.082000              0.002700              16.243000             
0.082000              0.002708              17.325000             
0.082000              0.002716              18.447000             
0.082000              0.002724              19.608000             
0.082000              0.002732              20.808000             
0.082000              0.002740              22.048000             
0.082000              0.002748              23.326000             
0.082000              0.002756              24.644000             
0.082000              0.002764              26.001000             
0.082000              0.002772              27.397000             
0.082000              0.002780              28.833000             
0.082000              0.002788              30.308000             
0.082000              0.002796              31.823000             
0.082000              0.002804              33.377000             
0.082000              0.002812              34.971000             
0.082000              0.002820              36.604000             
0.082000              0.002828              38.277000             
0.082000              0.002836              39.989000             
0.082000              0.002844              41.742000             
0.082000              0.002852              43.533000             
0.082000              0.002860              45.365000             
0.082000              0.002868              47.237000             
0.082000              0.002876              49.148000             
0.082000              0.002884              51.099000             
0.082000              0.002892              53.091000             
0.082500              0.002100              41.722000             
0.082500              0.002108              40.047000             
0.082500              0.002116              38.406000             
0.082500              0.002124              36.800000             
0.082500              0.002132              35.227000             
0.082500              0.002140              33.688000             
0.082500              0.002148              32.184000             
0.082500              0.002156              30.714000             
0.082500              0.002164              29.279000             
0.082500              0.002172              27.879000             
0.082500              0.002180              26.513000             
0.082500              0.002188              25.181000             
0.082500              0.002196              23.885000             
0.082500              0.002204              22.624000             
0.082500              0.002212              21.397000             
0.082500              0.002220              20.206000             
0.082500              0.002228              19.050000             
0.082500              0.002236              17.929000             
0.082500              0.002244              16.844000             
0.082500              0.002252              15.794000             
0.082500              0.002260              14.780000             
0.082500              0.002268              13.802000             
0.082500              0.002276              12.859000             
0.082500              0.002284              11.952000             
0.082500              0.002292              11.081000             
0.082500              0.002300              10.246000             
0.082500              0.002308              9.447000              
0.082500              0.002316              8.684000              
0.082500              0.002324              7.958000              
0.082500              0.002332              7.268000              
0.082500              0.002340              6.614000              
0.082500              0.002348              5.997000              
0.082500              0.002356              5.416000              
0.082500              0.002364              4.872000              
0.082500              0.002372              4.365000              
0.082500              0.002380              3.894000              
0.082500              0.002388              3.461000              
0.082500              0.002396              3.064000              
0.082500              0.002404              2.704000              
0.082500              0.002412              2.382000              
0.082500              0.002420              2.096000              
0.082500              0.002428              1.848000              
0.082500              0.002436              1.637000              
0.082500              0.002444              1.463000              
0.082500              0.002452              1.327000              
0.082500              0.002460              1.228000              
0.082500              0.002468              1.167000              
0.082500              0.002476              1.143000              
0.082500              0.002484              1.157000              
0.082500              0.002492              1.209000              
0.082500              0.002500              1.298000              
0.082500              0.002508              1.425000              
0.082500              0.002516              1.590000              
0.082500              0.002524              1.793000              
0.082500              0.002532              2.034000              
0.082500              0.002540              2.313000              
0.082500              0.002548              2.630000              
0.082500              0.002556              2.985000              
0.082500              0.002564              3.378000              
0.082500              0.002572              3.809000              
0.082500              0.002580              4.279000              
0.082500              0.002588              4.787000              
0.082500              0.002596              5.333000              
0.082500              0.002604              5.917000              
0.082500              0.002612              6.540000              
0.082500              0.002620              7.201000              
0.082500              0.002628              7.901000              
0.082500              0.002636              8.640000              
0.082500              0.002644              9.416000              
0.082500              0.002652              10.232000             
0.082500              0.002660              11.086000             
0.082500              0.002668              11.979000             
0.082500              0.002676              12.910000             
0.082500              0.002684              13.881000             
0.082500              0.002692              14.890000             
0.082500              0.002700              15.938000             
0.082500              0.002708              17.024000             
0.082500              0.002716              18.150000             
0.082500              0.002724              19.315000             
0.082500              0.002732              20.518000             
0.082500              0.002740              21.761000             
0.082500              0.002748              23.043000             
0.082500              0.002756              24.363000             
0.082500              0.002764              25.723000             
0.082500              0.002772              27.122000             
0.082500              0.002780              28.560000             
0.082500              0.002788              30.038000             
0.082500              0.002796              31.555000             
0.082500              0.002804              33.111000             
0.082500              0.002812              34.706000             
0.082500              0.002820              36.341000             
0.082500              0.002828              38.016000             
0.082500              0.002836              39.730000             
0.082500              0.002844              41.483000             
0.082500              0.002852              43.276000             
0.082500              0.002860              45.109000             
0.082500              0.002868              46.982000             
0.082500              0.002876              48.894000             
0.082500              0.002884              50.846000             
0.082500              0.002892              52.838000             
0.083000              0.002100              40.682000             
0.083000              0.002108              39.024000             
0.083000              0.002116              37.400000             
0.083000              0.002124              35.811000             
0.083000              0.002132              34.255000             
0.083000              0.002140              32.733000             
0.083000              0.002148              31.245000             
0.083000              0.002156              29.792000             
0.083000              0.002164              28.373000             
0.083000              0.002172              26.989000             
0.083000              0.002180              25.639000             
0.083000              0.002188              24.323000             
0.083000              0.002196              23.043000             
0.083000              0.002204              21.797000             
0.083000              0.002212              20.586000             
0.083000              0.002220              19.410000             
0.083000              0.002228              18.269000             
0.083000              0.002236              17.163000             
0.083000              0.002244              16.093000             
0.083000              0.002252              15.058000             
0.083000              0.002260              14.058000             
0.083000              0.002268              13.094000             
0.083000              0.002276              12.165000             
0.083000              0.002284              11.272000             
0.083000              0.002292              10.415000             
0.083000              0.002300              9.593000              
0.083000              0.002308              8.808000              
0.083000              0.002316              8.058000              
0.083000              0.002324              7.345000              
0.083000              0.002332              6.667000              
0.083000              0.002340              6.026000              
0.083000              0.002348              5.422000              
0.083000              0.002356              4.853000              
0.083000              0.002364              4.321000              
0.083000              0.002372              3.826000              
0.083000              0.002380              3.367000              
0.083000              0.002388              2.945000              
0.083000              0.002396              2.560000              
0.083000              0.002404              2.211000              
0.083000              0.002412              1.900000              
0.083000              0.002420              1.625000              
0.083000              0.002428              1.387000              
0.083000              0.002436              1.187000              
0.083000              0.002444              1.023000              
0.083000              0.002452              0.897000              
0.083000              0.002460              0.808000              
0.083000              0.002468              0.757000              
0.083000              0.002476              0.742000              
0.083000              0.002484              0.765000              
0.083000              0.002492              0.826000              
0.083000              0.002500              0.924000              
0.083000              0.002508              1.060000              
0.083000              0.002516              1.234000              
0.083000              0.002524              1.445000              
0.083000              0.002532              1.694000              
0.083000              0.002540              1.981000              
0.083000              0.002548              2.305000              
0.083000              0.002556              2.668000              
0.083000              0.002564              3.068000              
0.083000              0.002572              3.506000              
0.083000              0.002580              3.983000              
0.083000              0.002588              4.498000              
0.083000              0.002596              5.050000              
0.083000              0.002604              5.641000              
0.083000              0.002612              6.270000              
0.083000              0.002620              6.937000              
0.083000              0.002628              7.643000              
0.083000              0.002636              8.387000              
0.083000              0.002644              9.169000              
0.083000              0.002652              9.990000              
0.083000              0.002660              10.849000             
0.083000              0.002668              11.747000             
0.083000              0.002676              12.683000             
0.083000              0.002684              13.658000             
0.083000              0.002692              14.671000             
0.083000              0.002700              15.723000             
0.083000              0.002708              16.814000             
0.083000              0.002716              17.943000             
0.083000              0.002724              19.111000             
0.083000              0.002732              20.318000             
0.083000              0.002740              21.564000             
0.083000              0.002748              22.849000             
0.083000              0.002756              24.172000             
0.083000              0.002764              25.535000             
0.083000              0.002772              26.937000             
0.083000              0.002780              28.377000             
0.083000              0.002788              29.857000             
0.083000              0.002796              31.376000             
0.083000              0.002804              32.934000             
0.083000              0.002812              34.531000             
0.083000              0.002820              36.168000             
0.083000              0.002828              37.844000             
0.083000              0.002836              39.559000             
0.083000              0.002844              41.314000             
0.083000              0.002852              43.108000             
0.083000              0.002860              44.942000             
0.083000              0.002868              46.815000             
0.083000              0.002876              48.728000             
0.083000              0.002884              50.680000             
0.083000              0.002892              52.673000             
0.083500              0.002100              39.718000             
0.083500              0.002108              38.078000             
0.083500              0.002116              36.471000             
0.083500              0.002124              34.899000             
0.083500              0.002132              33.360000             
0.083500              0.002140              31.856000             
0.083500              0.002148              30.385000             
0.083500              0.002156              28.949000             
0.083500              0.002164              27.546000             
0.083500              0.002172              26.178000             
0.083500              0.002180              24.845000             
0.083500              0.002188              23.546000             
0.083500              0.002196              22.281000             
0.083500              0.002204              21.051000             
0.083500              0.002212              19.856000             
0.083500              0.002220              18.696000             
0.083500              0.002228              17.570000             
0.083500              0.002236              16.479000             
0.083500              0.002244              15.424000             
0.083500              0.002252              14.404000             
0.083500              0.002260              13.419000             
0.083500              0.002268              12.469000             
0.083500              0.002276              11.555000             
0.083500              0.002284              10.676000             
0.083500              0.002292              9.833000              
0.083500              0.002300              9.025000              
0.083500              0.002308              8.253000              
0.083500              0.002316              7.517000              
0.083500              0.002324              6.817000              
0.083500              0.002332              6.153000              
0.083500              0.002340              5.524000              
0.083500              0.002348              4.932000              
0.083500              0.002356              4.377000              
0.083500              0.002364              3.857000              
0.083500              0.002372              3.374000              
0.083500              0.002380              2.927000              
0.083500              0.002388              2.517000              
0.083500              0.002396              2.143000              
0.083500              0.002404              1.806000              
0.083500              0.002412              1.505000              
0.083500              0.002420              1.242000              
0.083500              0.002428              1.015000              
0.083500              0.002436              0.825000              
0.083500              0.002444              0.672000              
0.083500              0.002452              0.556000              
0.083500              0.002460              0.477000              
0.083500              0.002468              0.435000              
0.083500              0.002476              0.430000              
0.083500              0.002484              0.463000              
0.083500              0.002492              0.533000              
0.083500              0.002500              0.640000              
0.083500              0.002508              0.784000              
0.083500              0.002516              0.966000              
0.083500              0.002524              1.186000              
0.083500              0.002532              1.443000              
0.083500              0.002540              1.738000              
0.083500              0.002548              2.070000              
0.083500              0.002556              2.440000              
0.083500              0.002564              2.848000              
0.083500              0.002572              3.294000              
0.083500              0.002580              3.777000              
0.083500              0.002588              4.299000              
0.083500              0.002596              4.858000              
0.083500              0.002604              5.455000              
0.083500              0.002612              6.090000              
0.083500              0.002620              6.764000              
0.083500              0.002628              7.475000              
0.083500              0.002636              8.225000              
0.083500              0.002644              9.012000              
0.083500              0.002652              9.838000              
0.083500              0.002660              10.702000             
0.083500              0.002668              11.605000             
0.083500              0.002676              12.546000             
0.083500              0.002684              13.525000             
0.083500              0.002692              14.543000             
0.083500              0.002700              15.599000             
0.083500              0.002708              16.693000             
0.083500              0.002716              17.826000             
0.083500              0.002724              18.998000             
0.083500              0.002732              20.209000             
0.083500              0.002740              21.458000             
0.083500              0.002748              22.745000             
0.083500              0.002756              24.072000             
0.083500              0.002764              25.437000             
0.083500              0.002772              26.841000             
0.083500              0.002780              28.284000             
0.083500              0.002788              29.766000             
0.083500              0.002796              31.287000             
0.083500              0.002804              32.847000             
0.083500              0.002812              34.446000             
0.083500              0.002820              36.084000             
0.083500              0.002828              37.761000             
0.083500              0.002836              39.478000             
0.083500              0.002844              41.234000             
0.083500              0.002852              43.029000             
0.083500              0.002860              44.863000             
0.083500              0.002868              46.737000             
0.083500              0.002876              48.650000             
0.083500              0.002884              50.603000             
0.083500              0.002892              52.596000             
0.084000              0.002100              38.830000             
0.084000              0.002108              37.208000             
0.084000              0.002116              35.620000             
0.084000              0.002124              34.065000             
0.084000              0.002132              32.544000             
0.084000              0.002140              31.057000             
0.084000              0.002148              29.603000             
0.084000              0.002156              28.184000             
0.084000              0.002164              26.799000             
0.084000              0.002172              25.448000             
0.084000              0.002180              24.131000             
0.084000              0.002188              22.848000             
0.084000              0.002196              21.600000             
0.084000              0.002204              20.386000             
0.084000              0.002212              19.207000             
0.084000              0.002220              18.063000             
0.084000              0.002228              16.953000             
0.084000              0.002236              15.878000             
0.084000              0.002244              14.838000             
0.084000              0.002252              13.833000             
0.084000              0.002260              12.863000             
0.084000              0.002268              11.928000             
0.084000              0.002276              11.028000             
0.084000              0.002284              10.164000             
0.084000              0.002292              9.335000              
0.084000              0.002300              8.541000              
0.084000              0.002308              7.783000              
0.084000              0.002316              7.061000              
0.084000              0.002324              6.374000              
0.084000              0.002332              5.723000              
0.084000              0.002340              5.108000              
0.084000              0.002348              4.529000              
0.084000              0.002356              3.986000              
0.084000              0.002364              3.479000              
0.084000              0.002372              3.008000              
0.084000              0.002380              2.574000              
0.084000              0.002388              2.175000              
0.084000              0.002396              1.813000              
0.084000              0.002404              1.488000              
0.084000              0.002412              1.199000              
0.084000              0.002420              0.946000              
0.084000              0.002428              0.730000              
0.084000              0.002436              0.551000              
0.084000              0.002444              0.408000              
0.084000              0.002452              0.303000              
0.084000              0.002460              0.234000              
0.084000              0.002468              0.202000              
0.084000              0.002476              0.207000              
0.084000              0.002484              0.249000              
0.084000              0.002492              0.328000              
0.084000              0.002500              0.445000              
0.084000              0.002508              0.598000              
0.084000              0.002516              0.789000              
0.084000              0.002524              1.017000              
0.084000              0.002532              1.282000              
0.084000              0.002540              1.585000              
0.084000              0.002548              1.925000              
0.084000              0.002556              2.303000              
0.084000              0.002564              2.718000              
0.084000              0.002572              3.171000              
0.084000              0.002580              3.662000              
0.084000              0.002588              4.190000              
0.084000              0.002596              4.756000              
0.084000              0.002604              5.360000              
0.084000              0.002612              6.001000              
0.084000              0.002620              6.680000              
0.084000              0.002628              7.398000              
0.084000              0.002636              8.153000              
0.084000              0.002644              8.946000              
0.084000              0.002652              9.777000              
0.084000              0.002660              10.646000             
0.084000              0.002668              11.554000             
0.084000              0.002676              12.499000             
0.084000              0.002684              13.483000             
0.084000              0.002692              14.505000             
0.084000              0.002700              15.565000             
0.084000              0.002708              16.663000             
0.084000              0.002716              17.800000             
0.084000              0.002724              18.976000             
0.084000              0.002732              20.189000             
0.084000              0.002740              21.441000             
0.084000              0.002748              22.732000             
0.084000              0.002756              24.061000             
0.084000              0.002764              25.429000             
0.084000              0.002772              26.836000             
0.084000              0.002780              28.281000             
0.084000              0.002788              29.765000             
0.084000              0.002796              31.288000             
0.084000              0.002804              32.850000             
0.084000              0.002812              34.450000             
0.084000              0.002820              36.090000             
0.084000              0.002828              37.768000             
0.084000              0.002836              39.486000             
0.084000              0.002844              41.243000             
0.084000              0.002852              43.039000             
0.084000              0.002860              44.874000             
0.084000              0.002868              46.748000             
0.084000              0.002876              48.662000             
0.084000              0.002884              50.615000             
0.084000              0.002892              52.607000             
0.084500              0.002100              38.019000             
0.084500              0.002108              36.415000             
0.084500              0.002116              34.845000             
0.084500              0.002124              33.308000             
0.084500              0.002132              31.805000             
0.084500              0.002140              30.336000             
0.084500              0.002148              28.901000             
0.084500              0.002156              27.499000             
0.084500              0.002164              26.131000             
0.084500              0.002172              24.797000             
0.084500              0.002180              23.497000             
0.084500              0.002188              22.231000             
0.084500              0.002196              21.000000             
0.084500              0.002204              19.803000             
0.084500              0.002212              18.640000             
0.084500              0.002220              17.512000             
0.084500              0.002228              16.418000             
0.084500              0.002236              15.359000             
0.084500              0.002244              14.334000             
0.084500              0.002252              13.345000             
0.084500              0.002260              12.390000             
0.084500              0.002268              11.470000             
0.084500              0.002276              10.585000             
0.084500              0.002284              9.736000              
0.084500              0.002292              8.921000              
0.084500              0.002300              8.142000              
0.084500              0.002308              7.398000              
0.084500              0.002316              6.690000              
0.084500              0.002324              6.017000              
0.084500              0.002332              5.380000              
0.084500              0.002340              4.778000              
0.084500              0.002348              4.212000              
0.084500              0.002356              3.682000              
0.084500              0.002364              3.188000              
0.084500              0.002372              2.730000              
0.084500              0.002380              2.307000              
0.084500              0.002388              1.921000              
0.084500              0.002396              1.571000              
0.084500              0.002404              1.257000              
0.084500              0.002412              0.980000              
0.084500              0.002420              0.739000              
0.084500              0.002428              0.534000              
0.084500              0.002436              0.366000              
0.084500              0.002444              0.234000              
0.084500              0.002452              0.139000              
0.084500              0.002460              0.080000              
0.084500              0.002468              0.058000              
0.084500              0.002476              0.073000              
0.084500              0.002484              0.125000              
0.084500              0.002492              0.213000              
0.084500              0.002500              0.339000              
0.084500              0.002508              0.502000              
0.084500              0.002516              0.701000              
0.084500              0.002524              0.938000              
0.084500              0.002532              1.212000              
0.084500              0.002540              1.523000              
0.084500              0.002548              1.871000              
0.084500              0.002556              2.256000              
0.084500              0.002564              2.679000              
0.084500              0.002572              3.139000              
0.084500              0.002580              3.637000              
0.084500              0.002588              4.172000              
0.084500              0.002596              4.745000              
0.084500              0.002604              5.355000              
0.084500              0.002612              6.003000              
0.084500              0.002620              6.688000              
0.084500              0.002628              7.411000              
0.084500              0.002636              8.172000              
0.084500              0.002644              8.971000              
0.084500              0.002652              9.807000              
0.084500              0.002660              10.681000             
0.084500              0.002668              11.593000             
0.084500              0.002676              12.544000             
0.084500              0.002684              13.532000             
0.084500              0.002692              14.558000             
0.084500              0.002700              15.622000             
0.084500              0.002708              16.724000             
0.084500              0.002716              17.865000             
0.084500              0.002724              19.044000             
0.084500              0.002732              20.261000             
0.084500              0.002740              21.516000             
0.084500              0.002748              22.810000             
0.084500              0.002756              24.142000             
0.084500              0.002764              25.512000             
0.084500              0.002772              26.921000             
0.084500              0.002780              28.368000             
0.084500              0.002788              29.854000             
0.084500              0.002796              31.379000             
0.084500              0.002804              32.942000             
0.084500              0.002812              34.544000             
0.084500              0.002820              36.185000             
0.084500              0.002828              37.865000             
0.084500              0.002836              39.584000             
0.084500              0.002844              41.341000             
0.084500              0.002852              43.138000             
0.084500              0.002860              44.973000             
0.084500              0.002868              46.848000             
0.084500              0.002876              48.762000             
0.084500              0.002884              50.715000             
0.084500              0.002892              52.708000             
0.085000              0.002100              37.284000             
0.085000              0.002108              35.699000             
0.085000              0.002116              34.148000             
0.085000              0.002124              32.630000             
0.085000              0.002132              31.145000             
0.085000              0.002140              29.694000             
0.085000              0.002148              28.277000             
0.085000              0.002156              26.893000             
0.085000              0.002164              25.543000             
0.085000              0.002172              24.226000             
0.085000              0.002180              22.944000             
0.085000              0.002188              21.695000             
0.085000              0.002196              20.481000             
0.085000              0.002204              19.301000             
0.085000              0.002212              18.154000             
0.085000              0.002220              17.043000             
0.085000              0.002228              15.965000             
0.085000              0.002236              14.922000             
0.085000              0.002244              13.914000             
0.085000              0.002252              12.940000             
0.085000              0.002260              12.001000             
0.085000              0.002268              11.096000             
0.085000              0.002276              10.227000             
0.085000              0.002284              9.392000              
0.085000              0.002292              8.593000              
0.085000              0.002300              7.828000              
0.085000              0.002308              7.099000              
0.085000              0.002316              6.405000              
0.085000              0.002324              5.746000              
0.085000              0.002332              5.122000              
0.085000              0.002340              4.534000              
0.085000              0.002348              3.982000              
0.085000              0.002356              3.465000              
0.085000              0.002364              2.984000              
0.085000              0.002372              2.538000              
0.085000              0.002380              2.128000              
0.085000              0.002388              1.755000              
0.085000              0.002396              1.417000              
0.085000              0.002404              1.115000              
0.085000              0.002412              0.849000              
0.085000              0.002420              0.619000              
0.085000              0.002428              0.426000              
0.085000              0.002436              0.269000              
0.085000              0.002444              0.148000              
0.085000              0.002452              0.063000              
0.085000              0.002460              0.015000              
0.085000              0.002468              0.004000              
0.085000              0.002476              0.029000              
0.085000              0.002484              0.090000              
0.085000              0.002492              0.188000              
0.085000              0.002500              0.323000              
0.085000              0.002508              0.495000              
0.085000              0.002516              0.703000              
0.085000              0.002524              0.949000              
0.085000              0.002532              1.231000              
0.085000              0.002540              1.550000              
0.085000              0.002548              1.907000              
0.085000              0.002556              2.300000              
0.085000              0.002564              2.730000              
0.085000              0.002572              3.198000              
0.085000              0.002580              3.703000              
0.085000              0.002588              4.245000              
0.085000              0.002596              4.824000              
0.085000              0.002604              5.441000              
0.085000              0.002612              6.095000              
0.085000              0.002620              6.786000              
0.085000              0.002628              7.515000              
0.085000              0.002636              8.282000              
0.085000              0.002644              9.086000              
0.085000              0.002652              9.928000              
0.085000              0.002660              10.807000             
0.085000              0.002668              11.724000             
0.085000              0.002676              12.679000             
0.085000              0.002684              13.672000             
0.085000              0.002692              14.702000             
0.085000              0.002700              15.770000             
0.085000              0.002708              16.876000             
0.085000              0.002716              18.021000             
0.085000              0.002724              19.203000             
0.085000              0.002732              20.423000             
0.085000              0.002740              21.681000             
0.085000              0.002748              22.978000             
0.085000              0.002756              24.312000             
0.085000              0.002764              25.685000             
0.085000              0.002772              27.096000             
0.085000              0.002780              28.546000             
0.085000              0.002788              30.034000             
0.085000              0.002796              31.560000             
0.085000              0.002804              33.125000             
0.085000              0.002812              34.729000             
0.085000              0.002820              36.371000             
0.085000              0.002828              38.052000             
0.085000              0.002836              39.771000             
0.085000              0.002844              41.529000             
0.085000              0.002852              43.326000             
0.085000              0.002860              45.162000             
0.085000              0.002868              47.037000             
0.085000              0.002876              48.951000             
0.085000              0.002884              50.904000             
0.085000              0.002892              52.897000             
0.085500              0.002100              36.626000             
0.085500              0.002108              35.061000             
0.085500              0.002116              33.528000             
0.085500              0.002124              32.029000             
0.085500              0.002132              30.563000             
0.085500              0.002140              29.131000             
0.085500              0.002148              27.732000             
0.085500              0.002156              26.366000             
0.085500              0.002164              25.034000             
0.085500              0.002172              23.736000             
0.085500              0.002180              22.471000             
0.085500              0.002188              21.240000             
0.085500              0.002196              20.043000             
0.085500              0.002204              18.880000             
0.085500              0.002212              17.751000             
0.085500              0.002220              16.656000             
0.085500              0.002228              15.595000             
0.085500              0.002236              14.568000             
0.085500              0.002244              13.576000             
0.085500              0.002252              12.619000             
0.085500              0.002260              11.695000             
0.085500              0.002268              10.807000             
0.085500              0.002276              9.953000              
0.085500              0.002284              9.133000              
0.085500              0.002292              8.349000              
0.085500              0.002300              7.599000              
0.085500              0.002308              6.884000              
0.085500              0.002316              6.205000              
0.085500              0.002324              5.560000              
0.085500              0.002332              4.951000              
0.085500              0.002340              4.377000              
0.085500              0.002348              3.838000              
0.085500              0.002356              3.334000              
0.085500              0.002364              2.866000              
0.085500              0.002372              2.434000              
0.085500              0.002380              2.037000              
0.085500              0.002388              1.676000              
0.085500              0.002396              1.350000              
0.085500              0.002404              1.060000              
0.085500              0.002412              0.807000              
0.085500              0.002420              0.589000              
0.085500              0.002428              0.407000              
0.085500              0.002436              0.261000              
0.085500              0.002444              0.151000              
0.085500              0.002452              0.077000              
0.085500              0.002460              0.040000              
0.085500              0.002468              0.038000              
0.085500              0.002476              0.073000              
0.085500              0.002484              0.145000              
0.085500              0.002492              0.253000              
0.085500              0.002500              0.397000              
0.085500              0.002508              0.578000              
0.085500              0.002516              0.796000              
0.085500              0.002524              1.050000              
0.085500              0.002532              1.341000              
0.085500              0.002540              1.668000              
0.085500              0.002548              2.033000              
0.085500              0.002556              2.434000              
0.085500              0.002564              2.872000              
0.085500              0.002572              3.347000              
0.085500              0.002580              3.859000              
0.085500              0.002588              4.408000              
0.085500              0.002596              4.995000              
0.085500              0.002604              5.618000              
0.085500              0.002612              6.278000              
0.085500              0.002620              6.976000              
0.085500              0.002628              7.711000              
0.085500              0.002636              8.483000              
0.085500              0.002644              9.293000              
0.085500              0.002652              10.140000             
0.085500              0.002660              11.024000             
0.085500              0.002668              11.946000             
0.085500              0.002676              12.906000             
0.085500              0.002684              13.903000             
0.085500              0.002692              14.937000             
0.085500              0.002700              16.009000             
0.085500              0.002708              17.120000             
0.085500              0.002716              18.267000             
0.085500              0.002724              19.453000             
0.085500              0.002732              20.676000             
0.085500              0.002740              21.938000             
0.085500              0.002748              23.237000             
0.085500              0.002756              24.574000             
0.085500              0.002764              25.949000             
0.085500              0.002772              27.363000             
0.085500              0.002780              28.814000             
0.085500              0.002788              30.304000             
0.085500              0.002796              31.832000             
0.085500              0.002804              33.399000             
0.085500              0.002812              35.003000             
0.085500              0.002820              36.646000             
0.085500              0.002828              38.328000             
0.085500              0.002836              40.048000             
0.085500              0.002844              41.807000             
0.085500              0.002852              43.605000             
0.085500              0.002860              45.441000             
0.085500              0.002868              47.316000             
0.085500              0.002876              49.230000             
0.085500              0.002884              51.183000             
0.085500              0.002892              53.175000             
0.086000              0.002100              36.046000             
0.086000              0.002108              34.500000             
0.086000              0.002116              32.987000             
0.086000              0.002124              31.507000             
0.086000              0.002132              30.060000             
0.086000              0.002140              28.647000             
0.086000              0.002148              27.266000             
0.086000              0.002156              25.919000             
0.086000              0.002164              24.606000             
0.086000              0.002172              23.325000             
0.086000              0.002180              22.079000             
0.086000              0.002188              20.866000             
0.086000              0.002196              19.686000             
0.086000              0.002204              18.541000             
0.086000              0.002212              17.429000             
0.086000              0.002220              16.351000             
0.086000              0.002228              15.307000             
0.086000              0.002236              14.298000             
0.086000              0.002244              13.322000             
0.086000              0.002252              12.381000             
0.086000              0.002260              11.474000             
0.086000              0.002268              10.601000             
0.086000              0.002276              9.763000              
0.086000              0.002284              8.959000              
0.086000              0.002292              8.190000              
0.086000              0.002300              7.455000              
0.086000              0.002308              6.755000              
0.086000              0.002316              6.091000              
0.086000              0.002324              5.461000              
0.086000              0.002332              4.865000              
0.086000              0.002340              4.305000              
0.086000              0.002348              3.780000              
0.086000              0.002356              3.291000              
0.086000              0.002364              2.836000              
0.086000              0.002372              2.417000              
0.086000              0.002380              2.033000              
0.086000              0.002388              1.685000              
0.086000              0.002396              1.372000              
0.086000              0.002404              1.094000              
0.086000              0.002412              0.852000              
0.086000              0.002420              0.646000              
0.086000              0.002428              0.476000              
0.086000              0.002436              0.342000              
0.086000              0.002444              0.243000              
0.086000              0.002452              0.180000              
0.086000              0.002460              0.153000              
0.086000              0.002468              0.163000              
0.086000              0.002476              0.208000              
0.086000              0.002484              0.290000              
0.086000              0.002492              0.407000              
0.086000              0.002500              0.561000              
0.086000              0.002508              0.752000              
0.086000              0.002516              0.979000              
0.086000              0.002524              1.242000              
0.086000              0.002532              1.541000              
0.086000              0.002540              1.877000              
0.086000              0.002548              2.250000              
0.086000              0.002556              2.659000              
0.086000              0.002564              3.105000              
0.086000              0.002572              3.588000              
0.086000              0.002580              4.107000              
0.086000              0.002588              4.663000              
0.086000              0.002596              5.256000              
0.086000              0.002604              5.886000              
0.086000              0.002612              6.553000              
0.086000              0.002620              7.257000              
0.086000              0.002628              7.998000              
0.086000              0.002636              8.776000              
0.086000              0.002644              9.591000              
0.086000              0.002652              10.443000             
0.086000              0.002660              11.333000             
0.086000              0.002668              12.260000             
0.086000              0.002676              13.224000             
0.086000              0.002684              14.225000             
0.086000              0.002692              15.264000             
0.086000              0.002700              16.340000             
0.086000              0.002708              17.454000             
0.086000              0.002716              18.605000             
0.086000              0.002724              19.794000             
0.086000              0.002732              21.021000             
0.086000              0.002740              22.285000             
0.086000              0.002748              23.587000             
0.086000              0.002756              24.927000             
0.086000              0.002764              26.304000             
0.086000              0.002772              27.720000             
0.086000              0.002780              29.174000             
0.086000              0.002788              30.665000             
0.086000              0.002796              32.195000             
0.086000              0.002804              33.762000             
0.086000              0.002812              35.368000             
0.086000              0.002820              37.012000             
0.086000              0.002828              38.695000             
0.086000              0.002836              40.416000             
0.086000              0.002844              42.175000             
0.086000              0.002852              43.973000             
0.086000              0.002860              45.809000             
0.086000              0.002868              47.684000             
0.086000              0.002876              49.598000             
0.086000              0.002884              51.551000             
0.086000              0.002892              53.542000             
0.086500              0.002100              35.542000             
0.086500              0.002108              34.016000             
0.086500              0.002116              32.523000             
0.086500              0.002124              31.063000             
0.086500              0.002132              29.635000             
0.086500              0.002140              28.241000             
0.086500              0.002148              26.880000             
0.086500              0.002156              25.552000             
0.086500              0.002164              24.257000             
0.086500              0.002172              22.995000             
0.086500              0.002180              21.767000             
0.086500              0.002188              20.572000             
0.086500              0.002196              19.411000             
0.086500              0.002204              18.283000             
0.086500              0.002212              17.189000             
0.086500              0.002220              16.129000             
0.086500              0.002228              15.103000             
0.086500              0.002236              14.110000             
0.086500              0.002244              13.151000             
0.086500              0.002252              12.226000             
0.086500              0.002260              11.336000             
0.086500              0.002268              10.479000             
0.086500              0.002276              9.657000              
0.086500              0.002284              8.869000              
0.086500              0.002292              8.116000              
0.086500              0.002300              7.397000              
0.086500              0.002308              6.712000              
0.086500              0.002316              6.062000              
0.086500              0.002324              5.447000              
0.086500              0.002332              4.867000              
0.086500              0.002340              4.321000              
0.086500              0.002348              3.810000              
0.086500              0.002356              3.334000              
0.086500              0.002364              2.893000              
0.086500              0.002372              2.487000              
0.086500              0.002380              2.117000              
0.086500              0.002388              1.781000              
0.086500              0.002396              1.481000              
0.086500              0.002404              1.216000              
0.086500              0.002412              0.987000              
0.086500              0.002420              0.793000              
0.086500              0.002428              0.634000              
0.086500              0.002436              0.512000              
0.086500              0.002444              0.424000              
0.086500              0.002452              0.373000              
0.086500              0.002460              0.357000              
0.086500              0.002468              0.377000              
0.086500              0.002476              0.433000              
0.086500              0.002484              0.525000              
0.086500              0.002492              0.652000              
0.086500              0.002500              0.816000              
0.086500              0.002508              1.016000              
0.086500              0.002516              1.252000              
0.086500              0.002524              1.524000              
0.086500              0.002532              1.832000              
0.086500              0.002540              2.177000              
0.086500              0.002548              2.558000              
0.086500              0.002556              2.975000              
0.086500              0.002564              3.429000              
0.086500              0.002572              3.919000              
0.086500              0.002580              4.446000              
0.086500              0.002588              5.010000              
0.086500              0.002596              5.609000              
0.086500              0.002604              6.246000              
0.086500              0.002612              6.919000              
0.086500              0.002620              7.630000              
0.086500              0.002628              8.376000              
0.086500              0.002636              9.160000              
0.086500              0.002644              9.981000              
0.086500              0.002652              10.838000             
0.086500              0.002660              11.733000             
0.086500              0.002668              12.665000             
0.086500              0.002676              13.633000             
0.086500              0.002684              14.639000             
0.086500              0.002692              15.682000             
0.086500              0.002700              16.762000             
0.086500              0.002708              17.880000             
0.086500              0.002716              19.035000             
0.086500              0.002724              20.227000             
0.086500              0.002732              21.457000             
0.086500              0.002740              22.724000             
0.086500              0.002748              24.029000             
0.086500              0.002756              25.371000             
0.086500              0.002764              26.751000             
0.086500              0.002772              28.168000             
0.086500              0.002780              29.624000             
0.086500              0.002788              31.117000             
0.086500              0.002796              32.648000             
0.086500              0.002804              34.217000             
0.086500              0.002812              35.824000             
0.086500              0.002820              37.469000             
0.086500              0.002828              39.152000             
0.086500              0.002836              40.874000             
0.086500              0.002844              42.633000             
0.086500              0.002852              44.431000             
0.086500              0.002860              46.268000             
0.086500              0.002868              48.143000             
0.086500              0.002876              50.056000             
0.086500              0.002884              52.008000             
0.086500              0.002892              53.999000             
0.087000              0.002100              35.116000             
0.087000              0.002108              33.610000             
0.087000              0.002116              32.137000             
0.087000              0.002124              30.697000             
0.087000              0.002132              29.290000             
0.087000              0.002140              27.915000             
0.087000              0.002148              26.573000             
0.087000              0.002156              25.265000             
0.087000              0.002164              23.989000             
0.087000              0.002172              22.746000             
0.087000              0.002180              21.537000             
0.087000              0.002188              20.361000             
0.087000              0.002196              19.218000             
0.087000              0.002204              18.108000             
0.087000              0.002212              17.032000             
0.087000              0.002220              15.990000             
0.087000              0.002228              14.981000             
0.087000              0.002236              14.005000             
0.087000              0.002244              13.064000             
0.087000              0.002252              12.156000             
0.087000              0.002260              11.282000             
0.087000              0.002268              10.442000             
0.087000              0.002276              9.637000              
0.087000              0.002284              8.865000              
0.087000              0.002292              8.127000              
0.087000              0.002300              7.424000              
0.087000              0.002308              6.755000              
0.087000              0.002316              6.120000              
0.087000              0.002324              5.520000              
0.087000              0.002332              4.954000              
0.087000              0.002340              4.423000              
0.087000              0.002348              3.927000              
0.087000              0.002356              3.465000              
0.087000              0.002364              3.038000              
0.087000              0.002372              2.646000              
0.087000              0.002380              2.289000              
0.087000              0.002388              1.966000              
0.087000              0.002396              1.679000              
0.087000              0.002404              1.427000              
0.087000              0.002412              1.210000              
0.087000              0.002420              1.028000              
0.087000              0.002428              0.882000              
0.087000              0.002436              0.771000              
0.087000              0.002444              0.695000              
0.087000              0.002452              0.655000              
0.087000              0.002460              0.650000              
0.087000              0.002468              0.681000              
0.087000              0.002476              0.747000              
0.087000              0.002484              0.850000              
0.087000              0.002492              0.987000              
0.087000              0.002500              1.161000              
0.087000              0.002508              1.371000              
0.087000              0.002516              1.616000              
0.087000              0.002524              1.897000              
0.087000              0.002532              2.214000              
0.087000              0.002540              2.568000              
0.087000              0.002548              2.957000              
0.087000              0.002556              3.383000              
0.087000              0.002564              3.844000              
0.087000              0.002572              4.342000              
0.087000              0.002580              4.877000              
0.087000              0.002588              5.447000              
0.087000              0.002596              6.054000              
0.087000              0.002604              6.698000              
0.087000              0.002612              7.377000              
0.087000              0.002620              8.094000              
0.087000              0.002628              8.847000              
0.087000              0.002636              9.636000              
0.087000              0.002644              10.462000             
0.087000              0.002652              11.325000             
0.087000              0.002660              12.225000             
0.087000              0.002668              13.161000             
0.087000              0.002676              14.135000             
0.087000              0.002684              15.145000             
0.087000              0.002692              16.192000             
0.087000              0.002700              17.276000             
0.087000              0.002708              18.398000             
0.087000              0.002716              19.556000             
0.087000              0.002724              20.752000             
0.087000              0.002732              21.984000             
0.087000              0.002740              23.254000             
0.087000              0.002748              24.562000             
0.087000              0.002756              25.906000             
0.087000              0.002764              27.288000             
0.087000              0.002772              28.708000             
0.087000              0.002780              30.165000             
0.087000              0.002788              31.660000             
0.087000              0.002796              33.192000             
0.087000              0.002804              34.763000             
0.087000              0.002812              36.371000             
0.087000              0.002820              38.017000             
0.087000              0.002828              39.700000             
0.087000              0.002836              41.422000             
0.087000              0.002844              43.182000             
0.087000              0.002852              44.980000             
0.087000              0.002860              46.816000             
0.087000              0.002868              48.691000             
0.087000              0.002876              50.604000             
0.087000              0.002884              52.555000             
0.087000              0.002892              54.545000             
0.087500              0.002100              34.767000             
0.087500              0.002108              33.282000             
0.087500              0.002116              31.830000             
0.087500              0.002124              30.410000             
0.087500              0.002132              29.023000             
0.087500              0.002140              27.668000             
0.087500              0.002148              26.346000             
0.087500              0.002156              25.057000             
0.087500              0.002164              23.801000             
0.087500              0.002172              22.578000             
0.087500              0.002180              21.387000             
0.087500              0.002188              20.230000             
0.087500              0.002196              19.106000             
0.087500              0.002204              18.015000             
0.087500              0.002212              16.957000             
0.087500              0.002220              15.933000             
0.087500              0.002228              14.942000             
0.087500              0.002236              13.984000             
0.087500              0.002244              13.060000             
0.087500              0.002252              12.170000             
0.087500              0.002260              11.313000             
0.087500              0.002268              10.490000             
0.087500              0.002276              9.701000              
0.087500              0.002284              8.946000              
0.087500              0.002292              8.224000              
0.087500              0.002300              7.537000              
0.087500              0.002308              6.883000              
0.087500              0.002316              6.264000              
0.087500              0.002324              5.679000              
0.087500              0.002332              5.129000              
0.087500              0.002340              4.612000              
0.087500              0.002348              4.131000              
0.087500              0.002356              3.683000              
0.087500              0.002364              3.270000              
0.087500              0.002372              2.892000              
0.087500              0.002380              2.549000              
0.087500              0.002388              2.240000              
0.087500              0.002396              1.966000              
0.087500              0.002404              1.727000              
0.087500              0.002412              1.522000              
0.087500              0.002420              1.353000              
0.087500              0.002428              1.219000              
0.087500              0.002436              1.120000              
0.087500              0.002444              1.056000              
0.087500              0.002452              1.027000              
0.087500              0.002460              1.033000              
0.087500              0.002468              1.075000              
0.087500              0.002476              1.152000              
0.087500              0.002484              1.265000              
0.087500              0.002492              1.413000              
0.087500              0.002500              1.597000              
0.087500              0.002508              1.816000              
0.087500              0.002516              2.071000              
0.087500              0.002524              2.361000              
0.087500              0.002532              2.688000              
0.087500              0.002540              3.050000              
0.087500              0.002548              3.448000              
0.087500              0.002556              3.881000              
0.087500              0.002564              4.351000              
0.087500              0.002572              4.857000              
0.087500              0.002580              5.399000              
0.087500              0.002588              5.977000              
0.087500              0.002596              6.591000              
0.087500              0.002604              7.241000              
0.087500              0.002612              7.927000              
0.087500              0.002620              8.650000              
0.087500              0.002628              9.409000              
0.087500              0.002636              10.204000             
0.087500              0.002644              11.036000             
0.087500              0.002652              11.904000             
0.087500              0.002660              12.809000             
0.087500              0.002668              13.750000             
0.087500              0.002676              14.728000             
0.087500              0.002684              15.743000             
0.087500              0.002692              16.794000             
0.087500              0.002700              17.882000             
0.087500              0.002708              19.007000             
0.087500              0.002716              20.169000             
0.087500              0.002724              21.368000             
0.087500              0.002732              22.604000             
0.087500              0.002740              23.877000             
0.087500              0.002748              25.186000             
0.087500              0.002756              26.534000             
0.087500              0.002764              27.918000             
0.087500              0.002772              29.339000             
0.087500              0.002780              30.798000             
0.087500              0.002788              32.294000             
0.087500              0.002796              33.828000             
0.087500              0.002804              35.399000             
0.087500              0.002812              37.008000             
0.087500              0.002820              38.655000             
0.087500              0.002828              40.339000             
0.087500              0.002836              42.061000             
0.087500              0.002844              43.821000             
0.087500              0.002852              45.619000             
0.087500              0.002860              47.455000             
0.087500              0.002868              49.329000             
0.087500              0.002876              51.241000             
0.087500              0.002884              53.192000             
0.087500              0.002892              55.181000             
0.088000              0.002100              34.495000             
0.088000              0.002108              33.032000             
0.088000              0.002116              31.600000             
0.088000              0.002124              30.201000             
0.088000              0.002132              28.835000             
0.088000              0.002140              27.501000             
0.088000              0.002148              26.199000             
0.088000              0.002156              24.930000             
0.088000              0.002164              23.694000             
0.088000              0.002172              22.490000             
0.088000              0.002180              21.319000             
0.088000              0.002188              20.181000             
0.088000              0.002196              19.076000             
0.088000              0.002204              18.004000             
0.088000              0.002212              16.965000             
0.088000              0.002220              15.959000             
0.088000              0.002228              14.986000             
0.088000              0.002236              14.047000             
0.088000              0.002244              13.141000             
0.088000              0.002252              12.268000             
0.088000              0.002260              11.428000             
0.088000              0.002268              10.623000             
0.088000              0.002276              9.850000              
0.088000              0.002284              9.112000              
0.088000              0.002292              8.407000              
0.088000              0.002300              7.736000              
0.088000              0.002308              7.098000              
0.088000              0.002316              6.495000              
0.088000              0.002324              5.925000              
0.088000              0.002332              5.390000              
0.088000              0.002340              4.889000              
0.088000              0.002348              4.422000              
0.088000              0.002356              3.989000              
0.088000              0.002364              3.591000              
0.088000              0.002372              3.227000              
0.088000              0.002380              2.897000              
0.088000              0.002388              2.602000              
0.088000              0.002396              2.341000              
0.088000              0.002404              2.115000              
0.088000              0.002412              1.924000              
0.088000              0.002420              1.767000              
0.088000              0.002428              1.645000              
0.088000              0.002436              1.558000              
0.088000              0.002444              1.506000              
0.088000              0.002452              1.489000              
0.088000              0.002460              1.507000              
0.088000              0.002468              1.560000              
0.088000              0.002476              1.648000              
0.088000              0.002484              1.771000              
0.088000              0.002492              1.930000              
0.088000              0.002500              2.123000              
0.088000              0.002508              2.352000              
0.088000              0.002516              2.617000              
0.088000              0.002524              2.917000              
0.088000              0.002532              3.252000              
0.088000              0.002540              3.623000              
0.088000              0.002548              4.030000              
0.088000              0.002556              4.472000              
0.088000              0.002564              4.950000              
0.088000              0.002572              5.463000              
0.088000              0.002580              6.013000              
0.088000              0.002588              6.598000              
0.088000              0.002596              7.219000              
0.088000              0.002604              7.876000              
0.088000              0.002612              8.569000              
0.088000              0.002620              9.298000              
0.088000              0.002628              10.063000             
0.088000              0.002636              10.864000             
0.088000              0.002644              11.702000             
0.088000              0.002652              12.575000             
0.088000              0.002660              13.485000             
0.088000              0.002668              14.431000             
0.088000              0.002676              15.414000             
0.088000              0.002684              16.433000             
0.088000              0.002692              17.489000             
0.088000              0.002700              18.581000             
0.088000              0.002708              19.709000             
0.088000              0.002716              20.874000             
0.088000              0.002724              22.076000             
0.088000              0.002732              23.315000             
0.088000              0.002740              24.591000             
0.088000              0.002748              25.903000             
0.088000              0.002756              27.253000             
0.088000              0.002764              28.639000             
0.088000              0.002772              30.062000             
0.088000              0.002780              31.523000             
0.088000              0.002788              33.020000             
0.088000              0.002796              34.555000             
0.088000              0.002804              36.128000             
0.088000              0.002812              37.737000             
0.088000              0.002820              39.384000             
0.088000              0.002828              41.069000             
0.088000              0.002836              42.791000             
0.088000              0.002844              44.551000             
0.088000              0.002852              46.349000             
0.088000              0.002860              48.184000             
0.088000              0.002868              50.058000             
0.088000              0.002876              51.969000             
0.088000              0.002884              53.919000             
0.088000              0.002892              55.907000             
0.088500              0.002100              34.302000             
0.088500              0.002108              32.860000             
0.088500              0.002116              31.450000             
0.088500              0.002124              30.072000             
0.088500              0.002132              28.726000             
0.088500              0.002140              27.413000             
0.088500              0.002148              26.132000             
0.088500              0.002156              24.883000             
0.088500              0.002164              23.667000             
0.088500              0.002172              22.484000             
0.088500              0.002180              21.333000             
0.088500              0.002188              20.214000             
0.088500              0.002196              19.129000             
0.088500              0.002204              18.076000             
0.088500              0.002212              17.056000             
0.088500              0.002220              16.068000             
0.088500              0.002228              15.114000             
0.088500              0.002236              14.193000             
0.088500              0.002244              13.305000             
0.088500              0.002252              12.450000             
0.088500              0.002260              11.628000             
0.088500              0.002268              10.840000             
0.088500              0.002276              10.085000             
0.088500              0.002284              9.363000              
0.088500              0.002292              8.675000              
0.088500              0.002300              8.020000              
0.088500              0.002308              7.399000              
0.088500              0.002316              6.812000              
0.088500              0.002324              6.258000              
0.088500              0.002332              5.739000              
0.088500              0.002340              5.253000              
0.088500              0.002348              4.801000              
0.088500              0.002356              4.383000              
0.088500              0.002364              3.999000              
0.088500              0.002372              3.649000              
0.088500              0.002380              3.334000              
0.088500              0.002388              3.052000              
0.088500              0.002396              2.805000              
0.088500              0.002404              2.592000              
0.088500              0.002412              2.414000              
0.088500              0.002420              2.270000              
0.088500              0.002428              2.161000              
0.088500              0.002436              2.086000              
0.088500              0.002444              2.046000              
0.088500              0.002452              2.041000              
0.088500              0.002460              2.071000              
0.088500              0.002468              2.135000              
0.088500              0.002476              2.234000              
0.088500              0.002484              2.368000              
0.088500              0.002492              2.537000              
0.088500              0.002500              2.741000              
0.088500              0.002508              2.980000              
0.088500              0.002516              3.254000              
0.088500              0.002524              3.564000              
0.088500              0.002532              3.908000              
0.088500              0.002540              4.288000              
0.088500              0.002548              4.703000              
0.088500              0.002556              5.154000              
0.088500              0.002564              5.640000              
0.088500              0.002572              6.162000              
0.088500              0.002580              6.719000              
0.088500              0.002588              7.311000              
0.088500              0.002596              7.939000              
0.088500              0.002604              8.603000              
0.088500              0.002612              9.303000              
0.088500              0.002620              10.038000             
0.088500              0.002628              10.810000             
0.088500              0.002636              11.617000             
0.088500              0.002644              12.460000             
0.088500              0.002652              13.339000             
0.088500              0.002660              14.254000             
0.088500              0.002668              15.205000             
0.088500              0.002676              16.192000             
0.088500              0.002684              17.215000             
0.088500              0.002692              18.275000             
0.088500              0.002700              19.371000             
0.088500              0.002708              20.503000             
0.088500              0.002716              21.672000             
0.088500              0.002724              22.877000             
0.088500              0.002732              24.119000             
0.088500              0.002740              25.397000             
0.088500              0.002748              26.712000             
0.088500              0.002756              28.064000             
0.088500              0.002764              29.452000             
0.088500              0.002772              30.877000             
0.088500              0.002780              32.339000             
0.088500              0.002788              33.838000             
0.088500              0.002796              35.374000             
0.088500              0.002804              36.947000             
0.088500              0.002812              38.558000             
0.088500              0.002820              40.205000             
0.088500              0.002828              41.890000             
0.088500              0.002836              43.612000             
0.088500              0.002844              45.372000             
0.088500              0.002852              47.170000             
0.088500              0.002860              49.005000             
0.088500              0.002868              50.877000             
0.088500              0.002876              52.788000             
0.088500              0.002884              54.736000             
0.088500              0.002892              56.723000             
0.089000              0.002100              34.186000             
0.089000              0.002108              32.766000             
0.089000              0.002116              31.378000             
0.089000              0.002124              30.021000             
0.089000              0.002132              28.697000             
0.089000              0.002140              27.405000             
0.089000              0.002148              26.145000             
0.089000              0.002156              24.917000             
0.089000              0.002164              23.722000             
0.089000              0.002172              22.558000             
0.089000              0.002180              21.428000             
0.089000              0.002188              20.329000             
0.089000              0.002196              19.263000             
0.089000              0.002204              18.230000             
0.089000              0.002212              17.229000             
0.089000              0.002220              16.261000             
0.089000              0.002228              15.326000             
0.089000              0.002236              14.423000             
0.089000              0.002244              13.554000             
0.089000              0.002252              12.717000             
0.089000              0.002260              11.913000             
0.089000              0.002268              11.142000             
0.089000              0.002276              10.405000             
0.089000              0.002284              9.700000              
0.089000              0.002292              9.029000              
0.089000              0.002300              8.391000              
0.089000              0.002308              7.787000              
0.089000              0.002316              7.216000              
0.089000              0.002324              6.678000              
0.089000              0.002332              6.174000              
0.089000              0.002340              5.704000              
0.089000              0.002348              5.267000              
0.089000              0.002356              4.865000              
0.089000              0.002364              4.495000              
0.089000              0.002372              4.160000              
0.089000              0.002380              3.859000              
0.089000              0.002388              3.592000              
0.089000              0.002396              3.358000              
0.089000              0.002404              3.159000              
0.089000              0.002412              2.994000              
0.089000              0.002420              2.863000              
0.089000              0.002428              2.767000              
0.089000              0.002436              2.705000              
0.089000              0.002444              2.677000              
0.089000              0.002452              2.684000              
0.089000              0.002460              2.725000              
0.089000              0.002468              2.800000              
0.089000              0.002476              2.911000              
0.089000              0.002484              3.056000              
0.089000              0.002492              3.235000              
0.089000              0.002500              3.450000              
0.089000              0.002508              3.699000              
0.089000              0.002516              3.983000              
0.089000              0.002524              4.302000              
0.089000              0.002532              4.656000              
0.089000              0.002540              5.045000              
0.089000              0.002548              5.469000              
0.089000              0.002556              5.928000              
0.089000              0.002564              6.423000              
0.089000              0.002572              6.952000              
0.089000              0.002580              7.517000              
0.089000              0.002588              8.117000              
0.089000              0.002596              8.752000              
0.089000              0.002604              9.423000              
0.089000              0.002612              10.130000             
0.089000              0.002620              10.871000             
0.089000              0.002628              11.649000             
0.089000              0.002636              12.462000             
0.089000              0.002644              13.310000             
0.089000              0.002652              14.195000             
0.089000              0.002660              15.115000             
0.089000              0.002668              16.071000             
0.089000              0.002676              17.063000             
0.089000              0.002684              18.091000             
0.089000              0.002692              19.154000             
0.089000              0.002700              20.254000             
0.089000              0.002708              21.390000             
0.089000              0.002716              22.562000             
0.089000              0.002724              23.770000             
0.089000              0.002732              25.015000             
0.089000              0.002740              26.296000             
0.089000              0.002748              27.613000             
0.089000              0.002756              28.967000             
0.089000              0.002764              30.357000             
0.089000              0.002772              31.784000             
0.089000              0.002780              33.248000             
0.089000              0.002788              34.748000             
0.089000              0.002796              36.285000             
0.089000              0.002804              37.859000             
0.089000              0.002812              39.470000             
0.089000              0.002820              41.118000             
0.089000              0.002828              42.803000             
0.089000              0.002836              44.525000             
0.089000              0.002844              46.284000             
0.089000              0.002852              48.081000             
0.089000              0.002860              49.916000             
0.089000              0.002868              51.787000             
0.089000              0.002876              53.697000             
0.089000              0.002884              55.644000             
0.089000              0.002892              57.629000             
0.089500              0.002100              34.148000             
0.089500              0.002108              32.750000             
0.089500              0.002116              31.384000             
0.089500              0.002124              30.050000             
0.089500              0.002132              28.748000             
0.089500              0.002140              27.477000             
0.089500              0.002148              26.238000             
0.089500              0.002156              25.032000             
0.089500              0.002164              23.857000             
0.089500              0.002172              22.715000             
0.089500              0.002180              21.604000             
0.089500              0.002188              20.526000             
0.089500              0.002196              19.480000             
0.089500              0.002204              18.467000             
0.089500              0.002212              17.486000             
0.089500              0.002220              16.537000             
0.089500              0.002228              15.621000             
0.089500              0.002236              14.737000             
0.089500              0.002244              13.886000             
0.089500              0.002252              13.068000             
0.089500              0.002260              12.283000             
0.089500              0.002268              11.530000             
0.089500              0.002276              10.810000             
0.089500              0.002284              10.123000             
0.089500              0.002292              9.470000              
0.089500              0.002300              8.849000              
0.089500              0.002308              8.261000              
0.089500              0.002316              7.707000              
0.089500              0.002324              7.186000              
0.089500              0.002332              6.698000              
0.089500              0.002340              6.243000              
0.089500              0.002348              5.822000              
0.089500              0.002356              5.434000              
0.089500              0.002364              5.080000              
0.089500              0.002372              4.760000              
0.089500              0.002380              4.473000              
0.089500              0.002388              4.220000              
0.089500              0.002396              4.001000              
0.089500              0.002404              3.815000              
0.089500              0.002412              3.664000              
0.089500              0.002420              3.546000              
0.089500              0.002428              3.463000              
0.089500              0.002436              3.413000              
0.089500              0.002444              3.398000              
0.089500              0.002452              3.417000              
0.089500              0.002460              3.470000              
0.089500              0.002468              3.557000              
0.089500              0.002476              3.679000              
0.089500              0.002484              3.835000              
0.089500              0.002492              4.025000              
0.089500              0.002500              4.250000              
0.089500              0.002508              4.510000              
0.089500              0.002516              4.804000              
0.089500              0.002524              5.132000              
0.089500              0.002532              5.496000              
0.089500              0.002540              5.894000              
0.089500              0.002548              6.327000              
0.089500              0.002556              6.795000              
0.089500              0.002564              7.297000              
0.089500              0.002572              7.835000              
0.089500              0.002580              8.407000              
0.089500              0.002588              9.015000              
0.089500              0.002596              9.658000              
0.089500              0.002604              10.336000             
0.089500              0.002612              11.049000             
0.089500              0.002620              11.797000             
0.089500              0.002628              12.581000             
0.089500              0.002636              13.399000             
0.089500              0.002644              14.254000             
0.089500              0.002652              15.144000             
0.089500              0.002660              16.069000             
0.089500              0.002668              17.030000             
0.089500              0.002676              18.026000             
0.089500              0.002684              19.058000             
0.089500              0.002692              20.126000             
0.089500              0.002700              21.230000             
0.089500              0.002708              22.369000             
0.089500              0.002716              23.545000             
0.089500              0.002724              24.756000             
0.089500              0.002732              26.003000             
0.089500              0.002740              27.287000             
0.089500              0.002748              28.607000             
0.089500              0.002756              29.962000             
0.089500              0.002764              31.355000             
0.089500              0.002772              32.783000             
0.089500              0.002780              34.248000             
0.089500              0.002788              35.750000             
0.089500              0.002796              37.288000             
0.089500              0.002804              38.862000             
0.089500              0.002812              40.474000             
0.089500              0.002820              42.122000             
0.089500              0.002828              43.807000             
0.089500              0.002836              45.529000             
0.089500              0.002844              47.288000             
0.089500              0.002852              49.084000             
0.089500              0.002860              50.918000             
0.089500              0.002868              52.789000             
0.089500              0.002876              54.697000             
0.089500              0.002884              56.643000             
0.089500              0.002892              58.626000             
0.090000              0.002100              34.189000             
0.090000              0.002108              32.814000             
0.090000              0.002116              31.470000             
0.090000              0.002124              30.158000             
0.090000              0.002132              28.878000             
0.090000              0.002140              27.629000             
0.090000              0.002148              26.412000             
0.090000              0.002156              25.227000             
0.090000              0.002164              24.074000             
0.090000              0.002172              22.952000             
0.090000              0.002180              21.863000             
0.090000              0.002188              20.805000             
0.090000              0.002196              19.780000             
0.090000              0.002204              18.787000             
0.090000              0.002212              17.826000             
0.090000              0.002220              16.897000             
0.090000              0.002228              16.000000             
0.090000              0.002236              15.136000             
0.090000              0.002244              14.304000             
0.090000              0.002252              13.504000             
0.090000              0.002260              12.738000             
0.090000              0.002268              12.003000             
0.090000              0.002276              11.302000             
0.090000              0.002284              10.633000             
0.090000              0.002292              9.996000              
0.090000              0.002300              9.393000              
0.090000              0.002308              8.822000              
0.090000              0.002316              8.285000              
0.090000              0.002324              7.780000              
0.090000              0.002332              7.309000              
0.090000              0.002340              6.870000              
0.090000              0.002348              6.465000              
0.090000              0.002356              6.093000              
0.090000              0.002364              5.754000              
0.090000              0.002372              5.449000              
0.090000              0.002380              5.176000              
0.090000              0.002388              4.938000              
0.090000              0.002396              4.733000              
0.090000              0.002404              4.561000              
0.090000              0.002412              4.424000              
0.090000              0.002420              4.319000              
0.090000              0.002428              4.249000              
0.090000              0.002436              4.212000              
0.090000              0.002444              4.209000              
0.090000              0.002452              4.241000              
0.090000              0.002460              4.306000              
0.090000              0.002468              4.405000              
0.090000              0.002476              4.538000              
0.090000              0.002484              4.705000              
0.090000              0.002492              4.906000              
0.090000              0.002500              5.142000              
0.090000              0.002508              5.412000              
0.090000              0.002516              5.716000              
0.090000              0.002524              6.054000              
0.090000              0.002532              6.427000              
0.090000              0.002540              6.835000              
0.090000              0.002548              7.277000              
0.090000              0.002556              7.753000              
0.090000              0.002564              8.264000              
0.090000              0.002572              8.810000              
0.090000              0.002580              9.391000              
0.090000              0.002588              10.006000             
0.090000              0.002596              10.656000             
0.090000              0.002604              11.341000             
0.090000              0.002612              12.061000             
0.090000              0.002620              12.815000             
0.090000              0.002628              13.605000             
0.090000              0.002636              14.430000             
0.090000              0.002644              15.290000             
0.090000              0.002652              16.185000             
0.090000              0.002660              17.116000             
0.090000              0.002668              18.081000             
0.090000              0.002676              19.083000             
0.090000              0.002684              20.119000             
0.090000              0.002692              21.191000             
0.090000              0.002700              22.299000             
0.090000              0.002708              23.442000             
0.090000              0.002716              24.620000             
0.090000              0.002724              25.835000             
0.090000              0.002732              27.085000             
0.090000              0.002740              28.371000             
0.090000              0.002748              29.693000             
0.090000              0.002756              31.051000             
0.090000              0.002764              32.445000             
0.090000              0.002772              33.875000             
0.090000              0.002780              35.341000             
0.090000              0.002788              36.844000             
0.090000              0.002796              38.383000             
0.090000              0.002804              39.958000             
0.090000              0.002812              41.570000             
0.090000              0.002820              43.218000             
0.090000              0.002828              44.903000             
0.090000              0.002836              46.625000             
0.090000              0.002844              48.383000             
0.090000              0.002852              50.179000             
0.090000              0.002860              52.011000             
0.090000              0.002868              53.881000             
0.090000              0.002876              55.788000             
0.090000              0.002884              57.732000             
0.090000              0.002892              59.714000             
0.090500              0.002100              34.307000             
0.090500              0.002108              32.955000             
0.090500              0.002116              31.635000             
0.090500              0.002124              30.345000             
0.090500              0.002132              29.088000             
0.090500              0.002140              27.861000             
0.090500              0.002148              26.666000             
0.090500              0.002156              25.503000             
0.090500              0.002164              24.372000             
0.090500              0.002172              23.272000             
0.090500              0.002180              22.203000             
0.090500              0.002188              21.167000             
0.090500              0.002196              20.162000             
0.090500              0.002204              19.190000             
0.090500              0.002212              18.249000             
0.090500              0.002220              17.340000             
0.090500              0.002228              16.463000             
0.090500              0.002236              15.619000             
0.090500              0.002244              14.806000             
0.090500              0.002252              14.026000             
0.090500              0.002260              13.278000             
0.090500              0.002268              12.562000             
0.090500              0.002276              11.879000             
0.090500              0.002284              11.228000             
0.090500              0.002292              10.609000             
0.090500              0.002300              10.024000             
0.090500              0.002308              9.470000              
0.090500              0.002316              8.950000              
0.090500              0.002324              8.462000              
0.090500              0.002332              8.007000              
0.090500              0.002340              7.585000              
0.090500              0.002348              7.196000              
0.090500              0.002356              6.839000              
0.090500              0.002364              6.516000              
0.090500              0.002372              6.226000              
0.090500              0.002380              5.969000              
0.090500              0.002388              5.745000              
0.090500              0.002396              5.554000              
0.090500              0.002404              5.397000              
0.090500              0.002412              5.273000              
0.090500              0.002420              5.183000              
0.090500              0.002428              5.125000              
0.090500              0.002436              5.102000              
0.090500              0.002444              5.112000              
0.090500              0.002452              5.155000              
0.090500              0.002460              5.233000              
0.090500              0.002468              5.344000              
0.090500              0.002476              5.488000              
0.090500              0.002484              5.667000              
0.090500              0.002492              5.879000              
0.090500              0.002500              6.126000              
0.090500              0.002508              6.406000              
0.090500              0.002516              6.720000              
0.090500              0.002524              7.069000              
0.090500              0.002532              7.451000              
0.090500              0.002540              7.868000              
0.090500              0.002548              8.319000              
0.090500              0.002556              8.804000              
0.090500              0.002564              9.324000              
0.090500              0.002572              9.878000              
0.090500              0.002580              10.466000             
0.090500              0.002588              11.089000             
0.090500              0.002596              11.747000             
0.090500              0.002604              12.439000             
0.090500              0.002612              13.165000             
0.090500              0.002620              13.927000             
0.090500              0.002628              14.723000             
0.090500              0.002636              15.554000             
0.090500              0.002644              16.420000             
0.090500              0.002652              17.320000             
0.090500              0.002660              18.256000             
0.090500              0.002668              19.226000             
0.090500              0.002676              20.232000             
0.090500              0.002684              21.273000             
0.090500              0.002692              22.349000             
0.090500              0.002700              23.460000             
0.090500              0.002708              24.607000             
0.090500              0.002716              25.789000             
0.090500              0.002724              27.006000             
0.090500              0.002732              28.259000             
0.090500              0.002740              29.548000             
0.090500              0.002748              30.872000             
0.090500              0.002756              32.232000             
0.090500              0.002764              33.628000             
0.090500              0.002772              35.059000             
0.090500              0.002780              36.527000             
0.090500              0.002788              38.030000             
0.090500              0.002796              39.570000             
0.090500              0.002804              41.146000             
0.090500              0.002812              42.758000             
0.090500              0.002820              44.406000             
0.090500              0.002828              46.091000             
0.090500              0.002836              47.812000             
0.090500              0.002844              49.570000             
0.090500              0.002852              51.365000             
0.090500              0.002860              53.196000             
0.090500              0.002868              55.065000             
0.090500              0.002876              56.970000             
0.090500              0.002884              58.912000             
0.090500              0.002892              60.892000             
0.091000              0.002100              34.504000             
0.091000              0.002108              33.176000             
0.091000              0.002116              31.879000             
0.091000              0.002124              30.612000             
0.091000              0.002132              29.377000             
0.091000              0.002140              28.174000             
0.091000              0.002148              27.001000             
0.091000              0.002156              25.861000             
0.091000              0.002164              24.751000             
0.091000              0.002172              23.673000             
0.091000              0.002180              22.626000             
0.091000              0.002188              21.611000             
0.091000              0.002196              20.628000             
0.091000              0.002204              19.676000             
0.091000              0.002212              18.756000             
0.091000              0.002220              17.867000             
0.091000              0.002228              17.011000             
0.091000              0.002236              16.186000             
0.091000              0.002244              15.393000             
0.091000              0.002252              14.632000             
0.091000              0.002260              13.903000             
0.091000              0.002268              13.207000             
0.091000              0.002276              12.542000             
0.091000              0.002284              11.909000             
0.091000              0.002292              11.309000             
0.091000              0.002300              10.741000             
0.091000              0.002308              10.206000             
0.091000              0.002316              9.703000              
0.091000              0.002324              9.232000              
0.091000              0.002332              8.794000              
0.091000              0.002340              8.388000              
0.091000              0.002348              8.015000              
0.091000              0.002356              7.675000              
0.091000              0.002364              7.367000              
0.091000              0.002372              7.093000              
0.091000              0.002380              6.851000              
0.091000              0.002388              6.642000              
0.091000              0.002396              6.466000              
0.091000              0.002404              6.323000              
0.091000              0.002412              6.213000              
0.091000              0.002420              6.136000              
0.091000              0.002428              6.092000              
0.091000              0.002436              6.082000              
0.091000              0.002444              6.105000              
0.091000              0.002452              6.161000              
0.091000              0.002460              6.251000              
0.091000              0.002468              6.374000              
0.091000              0.002476              6.530000              
0.091000              0.002484              6.720000              
0.091000              0.002492              6.944000              
0.091000              0.002500              7.201000              
0.091000              0.002508              7.492000              
0.091000              0.002516              7.817000              
0.091000              0.002524              8.175000              
0.091000              0.002532              8.568000              
0.091000              0.002540              8.994000              
0.091000              0.002548              9.454000              
0.091000              0.002556              9.948000              
0.091000              0.002564              10.477000             
0.091000              0.002572              11.039000             
0.091000              0.002580              11.635000             
0.091000              0.002588              12.266000             
0.091000              0.002596              12.931000             
0.091000              0.002604              13.630000             
0.091000              0.002612              14.364000             
0.091000              0.002620              15.132000             
0.091000              0.002628              15.934000             
0.091000              0.002636              16.771000             
0.091000              0.002644              17.642000             
0.091000              0.002652              18.548000             
0.091000              0.002660              19.489000             
0.091000              0.002668              20.465000             
0.091000              0.002676              21.475000             
0.091000              0.002684              22.520000             
0.091000              0.002692              23.600000             
0.091000              0.002700              24.715000             
0.091000              0.002708              25.866000             
0.091000              0.002716              27.051000             
0.091000              0.002724              28.271000             
0.091000              0.002732              29.527000             
0.091000              0.002740              30.818000             
0.091000              0.002748              32.144000             
0.091000              0.002756              33.506000             
0.091000              0.002764              34.904000             
0.091000              0.002772              36.336000             
0.091000              0.002780              37.805000             
0.091000              0.002788              39.310000             
0.091000              0.002796              40.850000             
0.091000              0.002804              42.426000             
0.091000              0.002812              44.038000             
0.091000              0.002820              45.687000             
0.091000              0.002828              47.371000             
0.091000              0.002836              49.092000             
0.091000              0.002844              50.849000             
0.091000              0.002852              52.643000             
0.091000              0.002860              54.473000             
0.091000              0.002868              56.340000             
0.091000              0.002876              58.244000             
0.091000              0.002884              60.184000             
0.091000              0.002892              62.162000             
0.091500              0.002100              34.780000             
0.091500              0.002108              33.475000             
0.091500              0.002116              32.202000             
0.091500              0.002124              30.959000             
0.091500              0.002132              29.748000             
0.091500              0.002140              28.567000             
0.091500              0.002148              27.417000             
0.091500              0.002156              26.299000             
0.091500              0.002164              25.212000             
0.091500              0.002172              24.156000             
0.091500              0.002180              23.131000             
0.091500              0.002188              22.138000             
0.091500              0.002196              21.176000             
0.091500              0.002204              20.245000             
0.091500              0.002212              19.346000             
0.091500              0.002220              18.479000             
0.091500              0.002228              17.642000             
0.091500              0.002236              16.838000             
0.091500              0.002244              16.065000             
0.091500              0.002252              15.324000             
0.091500              0.002260              14.615000             
0.091500              0.002268              13.937000             
0.091500              0.002276              13.291000             
0.091500              0.002284              12.678000             
0.091500              0.002292              12.096000             
0.091500              0.002300              11.546000             
0.091500              0.002308              11.028000             
0.091500              0.002316              10.543000             
0.091500              0.002324              10.090000             
0.091500              0.002332              9.668000              
0.091500              0.002340              9.280000              
0.091500              0.002348              8.923000              
0.091500              0.002356              8.599000              
0.091500              0.002364              8.308000              
0.091500              0.002372              8.049000              
0.091500              0.002380              7.822000              
0.091500              0.002388              7.628000              
0.091500              0.002396              7.467000              
0.091500              0.002404              7.339000              
0.091500              0.002412              7.243000              
0.091500              0.002420              7.180000              
0.091500              0.002428              7.150000              
0.091500              0.002436              7.153000              
0.091500              0.002444              7.189000              
0.091500              0.002452              7.258000              
0.091500              0.002460              7.360000              
0.091500              0.002468              7.496000              
0.091500              0.002476              7.664000              
0.091500              0.002484              7.866000              
0.091500              0.002492              8.101000              
0.091500              0.002500              8.369000              
0.091500              0.002508              8.671000              
0.091500              0.002516              9.006000              
0.091500              0.002524              9.375000              
0.091500              0.002532              9.777000              
0.091500              0.002540              10.213000             
0.091500              0.002548              10.682000             
0.091500              0.002556              11.185000             
0.091500              0.002564              11.722000             
0.091500              0.002572              12.293000             
0.091500              0.002580              12.897000             
0.091500              0.002588              13.536000             
0.091500              0.002596              14.208000             
0.091500              0.002604              14.915000             
0.091500              0.002612              15.655000             
0.091500              0.002620              16.430000             
0.091500              0.002628              17.238000             
0.091500              0.002636              18.081000             
0.091500              0.002644              18.959000             
0.091500              0.002652              19.870000             
0.091500              0.002660              20.816000             
0.091500              0.002668              21.797000             
0.091500              0.002676              22.812000             
0.091500              0.002684              23.861000             
0.091500              0.002692              24.945000             
0.091500              0.002700              26.064000             
0.091500              0.002708              27.218000             
0.091500              0.002716              28.406000             
0.091500              0.002724              29.630000             
0.091500              0.002732              30.888000             
0.091500              0.002740              32.181000             
0.091500              0.002748              33.510000             
0.091500              0.002756              34.874000             
0.091500              0.002764              36.273000             
0.091500              0.002772              37.707000             
0.091500              0.002780              39.177000             
0.091500              0.002788              40.682000             
0.091500              0.002796              42.223000             
0.091500              0.002804              43.799000             
0.091500              0.002812              45.412000             
0.091500              0.002820              47.060000             
0.091500              0.002828              48.744000             
0.091500              0.002836              50.464000             
0.091500              0.002844              52.220000             
0.091500              0.002852              54.013000             
0.091500              0.002860              55.842000             
0.091500              0.002868              57.707000             
0.091500              0.002876              59.609000             
0.091500              0.002884              61.547000             
0.091500              0.002892              63.523000             
0.092000              0.002100              35.134000             
0.092000              0.002108              33.854000             
0.092000              0.002116              32.605000             
0.092000              0.002124              31.386000             
0.092000              0.002132              30.198000             
0.092000              0.002140              29.041000             
0.092000              0.002148              27.914000             
0.092000              0.002156              26.819000             
0.092000              0.002164              25.755000             
0.092000              0.002172              24.721000             
0.092000              0.002180              23.719000             
0.092000              0.002188              22.748000             
0.092000              0.002196              21.807000             
0.092000              0.002204              20.898000             
0.092000              0.002212              20.021000             
0.092000              0.002220              19.174000             
0.092000              0.002228              18.359000             
0.092000              0.002236              17.575000             
0.092000              0.002244              16.822000             
0.092000              0.002252              16.101000             
0.092000              0.002260              15.412000             
0.092000              0.002268              14.754000             
0.092000              0.002276              14.127000             
0.092000              0.002284              13.532000             
0.092000              0.002292              12.969000             
0.092000              0.002300              12.438000             
0.092000              0.002308              11.939000             
0.092000              0.002316              11.471000             
0.092000              0.002324              11.035000             
0.092000              0.002332              10.632000             
0.092000              0.002340              10.260000             
0.092000              0.002348              9.920000              
0.092000              0.002356              9.613000              
0.092000              0.002364              9.337000              
0.092000              0.002372              9.094000              
0.092000              0.002380              8.883000              
0.092000              0.002388              8.705000              
0.092000              0.002396              8.559000              
0.092000              0.002404              8.445000              
0.092000              0.002412              8.364000              
0.092000              0.002420              8.315000              
0.092000              0.002428              8.299000              
0.092000              0.002436              8.316000              
0.092000              0.002444              8.365000              
0.092000              0.002452              8.447000              
0.092000              0.002460              8.562000              
0.092000              0.002468              8.709000              
0.092000              0.002476              8.890000              
0.092000              0.002484              9.103000              
0.092000              0.002492              9.350000              
0.092000              0.002500              9.629000              
0.092000              0.002508              9.942000              
0.092000              0.002516              10.288000             
0.092000              0.002524              10.667000             
0.092000              0.002532              11.079000             
0.092000              0.002540              11.524000             
0.092000              0.002548              12.003000             
0.092000              0.002556              12.515000             
0.092000              0.002564              13.061000             
0.092000              0.002572              13.640000             
0.092000              0.002580              14.253000             
0.092000              0.002588              14.899000             
0.092000              0.002596              15.579000             
0.092000              0.002604              16.293000             
0.092000              0.002612              17.040000             
0.092000              0.002620              17.821000             
0.092000              0.002628              18.637000             
0.092000              0.002636              19.486000             
0.092000              0.002644              20.369000             
0.092000              0.002652              21.286000             
0.092000              0.002660              22.237000             
0.092000              0.002668              23.222000             
0.092000              0.002676              24.242000             
0.092000              0.002684              25.296000             
0.092000              0.002692              26.384000             
0.092000              0.002700              27.507000             
0.092000              0.002708              28.664000             
0.092000              0.002716              29.855000             
0.092000              0.002724              31.082000             
0.092000              0.002732              32.343000             
0.092000              0.002740              33.638000             
0.092000              0.002748              34.969000             
0.092000              0.002756              36.334000             
0.092000              0.002764              37.735000             
0.092000              0.002772              39.170000             
0.092000              0.002780              40.641000             
0.092000              0.002788              42.147000             
0.092000              0.002796              43.689000             
0.092000              0.002804              45.265000             
0.092000              0.002812              46.878000             
0.092000              0.002820              48.525000             
0.092000              0.002828              50.209000             
0.092000              0.002836              51.928000             
0.092000              0.002844              53.684000             
0.092000              0.002852              55.475000             
0.092000              0.002860              57.302000             
0.092000              0.002868              59.166000             
0.092000              0.002876              61.066000             
0.092000              0.002884              63.002000             
0.092000              0.002892              64.975000             
0.092500              0.002100              35.568000             
0.092500              0.002108              34.312000             
0.092500              0.002116              33.087000             
0.092500              0.002124              31.893000             
0.092500              0.002132              30.729000             
0.092500              0.002140              29.595000             
0.092500              0.002148              28.493000             
0.092500              0.002156              27.421000             
0.092500              0.002164              26.379000             
0.092500              0.002172              25.369000             
0.092500              0.002180              24.389000             
0.092500              0.002188              23.440000             
0.092500              0.002196              22.522000             
0.092500              0.002204              21.635000             
0.092500              0.002212              20.779000             
0.092500              0.002220              19.954000             
0.092500              0.002228              19.160000             
0.092500              0.002236              18.397000             
0.092500              0.002244              17.665000             
0.092500              0.002252              16.964000             
0.092500              0.002260              16.295000             
0.092500              0.002268              15.656000             
0.092500              0.002276              15.050000             
0.092500              0.002284              14.474000             
0.092500              0.002292              13.930000             
0.092500              0.002300              13.418000             
0.092500              0.002308              12.936000             
0.092500              0.002316              12.487000             
0.092500              0.002324              12.069000             
0.092500              0.002332              11.683000             
0.092500              0.002340              11.329000             
0.092500              0.002348              11.006000             
0.092500              0.002356              10.715000             
0.092500              0.002364              10.456000             
0.092500              0.002372              10.229000             
0.092500              0.002380              10.034000             
0.092500              0.002388              9.871000              
0.092500              0.002396              9.741000              
0.092500              0.002404              9.642000              
0.092500              0.002412              9.575000              
0.092500              0.002420              9.541000              
0.092500              0.002428              9.539000              
0.092500              0.002436              9.569000              
0.092500              0.002444              9.632000              
0.092500              0.002452              9.727000              
0.092500              0.002460              9.855000              
0.092500              0.002468              10.015000             
0.092500              0.002476              10.208000             
0.092500              0.002484              10.433000             
0.092500              0.002492              10.691000             
0.092500              0.002500              10.982000             
0.092500              0.002508              11.306000             
0.092500              0.002516              11.662000             
0.092500              0.002524              12.051000             
0.092500              0.002532              12.474000             
0.092500              0.002540              12.929000             
0.092500              0.002548              13.417000             
0.092500              0.002556              13.939000             
0.092500              0.002564              14.493000             
0.092500              0.002572              15.081000             
0.092500              0.002580              15.702000             
0.092500              0.002588              16.356000             
0.092500              0.002596              17.044000             
0.092500              0.002604              17.765000             
0.092500              0.002612              18.519000             
0.092500              0.002620              19.307000             
0.092500              0.002628              20.129000             
0.092500              0.002636              20.984000             
0.092500              0.002644              21.873000             
0.092500              0.002652              22.795000             
0.092500              0.002660              23.752000             
0.092500              0.002668              24.742000             
0.092500              0.002676              25.766000             
0.092500              0.002684              26.824000             
0.092500              0.002692              27.916000             
0.092500              0.002700              29.043000             
0.092500              0.002708              30.203000             
0.092500              0.002716              31.398000             
0.092500              0.002724              32.627000             
0.092500              0.002732              33.891000             
0.092500              0.002740              35.189000             
0.092500              0.002748              36.522000             
0.092500              0.002756              37.889000             
0.092500              0.002764              39.291000             
0.092500              0.002772              40.728000             
0.092500              0.002780              42.199000             
0.092500              0.002788              43.706000             
0.092500              0.002796              45.248000             
0.092500              0.002804              46.825000             
0.092500              0.002812              48.437000             
0.092500              0.002820              50.084000             
0.092500              0.002828              51.767000             
0.092500              0.002836              53.486000             
0.092500              0.002844              55.240000             
0.092500              0.002852              57.030000             
0.092500              0.002860              58.855000             
0.092500              0.002868              60.717000             
0.092500              0.002876              62.615000             
0.092500              0.002884              64.549000             
0.092500              0.002892              66.520000             
0.093000              0.002100              36.080000             
0.093000              0.002108              34.849000             
0.093000              0.002116              33.649000             
0.093000              0.002124              32.480000             
0.093000              0.002132              31.340000             
0.093000              0.002140              30.231000             
0.093000              0.002148              29.152000             
0.093000              0.002156              28.104000             
0.093000              0.002164              27.086000             
0.093000              0.002172              26.099000             
0.093000              0.002180              25.142000             
0.093000              0.002188              24.216000             
0.093000              0.002196              23.321000             
0.093000              0.002204              22.456000             
0.093000              0.002212              21.622000             
0.093000              0.002220              20.818000             
0.093000              0.002228              20.046000             
0.093000              0.002236              19.304000             
0.093000              0.002244              18.593000             
0.093000              0.002252              17.913000             
0.093000              0.002260              17.264000             
0.093000              0.002268              16.646000             
0.093000              0.002276              16.059000             
0.093000              0.002284              15.503000             
0.093000              0.002292              14.978000             
0.093000              0.002300              14.485000             
0.093000              0.002308              14.022000             
0.093000              0.002316              13.591000             
0.093000              0.002324              13.192000             
0.093000              0.002332              12.823000             
0.093000              0.002340              12.486000             
0.093000              0.002348              12.181000             
0.093000              0.002356              11.907000             
0.093000              0.002364              11.665000             
0.093000              0.002372              11.454000             
0.093000              0.002380              11.275000             
0.093000              0.002388              11.128000             
0.093000              0.002396              11.013000             
0.093000              0.002404              10.929000             
0.093000              0.002412              10.878000             
0.093000              0.002420              10.858000             
0.093000              0.002428              10.870000             
0.093000              0.002436              10.914000             
0.093000              0.002444              10.991000             
0.093000              0.002452              11.099000             
0.093000              0.002460              11.240000             
0.093000              0.002468              11.413000             
0.093000              0.002476              11.618000             
0.093000              0.002484              11.855000             
0.093000              0.002492              12.125000             
0.093000              0.002500              12.428000             
0.093000              0.002508              12.762000             
0.093000              0.002516              13.130000             
0.093000              0.002524              13.529000             
0.093000              0.002532              13.962000             
0.093000              0.002540              14.427000             
0.093000              0.002548              14.925000             
0.093000              0.002556              15.456000             
0.093000              0.002564              16.019000             
0.093000              0.002572              16.615000             
0.093000              0.002580              17.245000             
0.093000              0.002588              17.907000             
0.093000              0.002596              18.602000             
0.093000              0.002604              19.330000             
0.093000              0.002612              20.092000             
0.093000              0.002620              20.887000             
0.093000              0.002628              21.715000             
0.093000              0.002636              22.576000             
0.093000              0.002644              23.471000             
0.093000              0.002652              24.399000             
0.093000              0.002660              25.360000             
0.093000              0.002668              26.356000             
0.093000              0.002676              27.384000             
0.093000              0.002684              28.447000             
0.093000              0.002692              29.543000             
0.093000              0.002700              30.673000             
0.093000              0.002708              31.837000             
0.093000              0.002716              33.035000             
0.093000              0.002724              34.267000             
0.093000              0.002732              35.533000             
0.093000              0.002740              36.834000             
0.093000              0.002748              38.168000             
0.093000              0.002756              39.537000             
0.093000              0.002764              40.940000             
0.093000              0.002772              42.378000             
0.093000              0.002780              43.851000             
0.093000              0.002788              45.358000             
0.093000              0.002796              46.900000             
0.093000              0.002804              48.477000             
0.093000              0.002812              50.089000             
0.093000              0.002820              51.736000             
0.093000              0.002828              53.418000             
0.093000              0.002836              55.136000             
0.093000              0.002844              56.889000             
0.093000              0.002852              58.677000             
0.093000              0.002860              60.501000             
0.093000              0.002868              62.361000             
0.093000              0.002876              64.256000             
0.093000              0.002884              66.188000             
0.093000              0.002892              68.156000             
0.093500              0.002100              36.671000             
0.093500              0.002108              35.466000             
0.093500              0.002116              34.292000             
0.093500              0.002124              33.147000             
0.093500              0.002132              32.032000             
0.093500              0.002140              30.948000             
0.093500              0.002148              29.893000             
0.093500              0.002156              28.869000             
0.093500              0.002164              27.875000             
0.093500              0.002172              26.912000             
0.093500              0.002180              25.978000             
0.093500              0.002188              25.075000             
0.093500              0.002196              24.203000             
0.093500              0.002204              23.361000             
0.093500              0.002212              22.549000             
0.093500              0.002220              21.767000             
0.093500              0.002228              21.017000             
0.093500              0.002236              20.296000             
0.093500              0.002244              19.607000             
0.093500              0.002252              18.948000             
0.093500              0.002260              18.319000             
0.093500              0.002268              17.722000             
0.093500              0.002276              17.155000             
0.093500              0.002284              16.619000             
0.093500              0.002292              16.114000             
0.093500              0.002300              15.639000             
0.093500              0.002308              15.196000             
0.093500              0.002316              14.784000             
0.093500              0.002324              14.402000             
0.093500              0.002332              14.052000             
0.093500              0.002340              13.733000             
0.093500              0.002348              13.445000             
0.093500              0.002356              13.189000             
0.093500              0.002364              12.963000             
0.093500              0.002372              12.769000             
0.093500              0.002380              12.607000             
0.093500              0.002388              12.476000             
0.093500              0.002396              12.376000             
0.093500              0.002404              12.308000             
0.093500              0.002412              12.271000             
0.093500              0.002420              12.266000             
0.093500              0.002428              12.293000             
0.093500              0.002436              12.351000             
0.093500              0.002444              12.441000             
0.093500              0.002452              12.563000             
0.093500              0.002460              12.717000             
0.093500              0.002468              12.903000             
0.093500              0.002476              13.121000             
0.093500              0.002484              13.370000             
0.093500              0.002492              13.652000             
0.093500              0.002500              13.966000             
0.093500              0.002508              14.312000             
0.093500              0.002516              14.690000             
0.093500              0.002524              15.101000             
0.093500              0.002532              15.543000             
0.093500              0.002540              16.019000             
0.093500              0.002548              16.526000             
0.093500              0.002556              17.066000             
0.093500              0.002564              17.639000             
0.093500              0.002572              18.244000             
0.093500              0.002580              18.881000             
0.093500              0.002588              19.552000             
0.093500              0.002596              20.255000             
0.093500              0.002604              20.990000             
0.093500              0.002612              21.759000             
0.093500              0.002620              22.561000             
0.093500              0.002628              23.395000             
0.093500              0.002636              24.262000             
0.093500              0.002644              25.163000             
0.093500              0.002652              26.097000             
0.093500              0.002660              27.064000             
0.093500              0.002668              28.064000             
0.093500              0.002676              29.097000             
0.093500              0.002684              30.164000             
0.093500              0.002692              31.264000             
0.093500              0.002700              32.398000             
0.093500              0.002708              33.565000             
0.093500              0.002716              34.766000             
0.093500              0.002724              36.001000             
0.093500              0.002732              37.270000             
0.093500              0.002740              38.572000             
0.093500              0.002748              39.909000             
0.093500              0.002756              41.279000             
0.093500              0.002764              42.684000             
0.093500              0.002772              44.123000             
0.093500              0.002780              45.596000             
0.093500              0.002788              47.104000             
0.093500              0.002796              48.646000             
0.093500              0.002804              50.223000             
0.093500              0.002812              51.835000             
0.093500              0.002820              53.481000             
0.093500              0.002828              55.163000             
0.093500              0.002836              56.879000             
0.093500              0.002844              58.630000             
0.093500              0.002852              60.417000             
0.093500              0.002860              62.239000             
0.093500              0.002868              64.097000             
0.093500              0.002876              65.990000             
0.093500              0.002884              67.919000             
0.093500              0.002892              69.884000             
0.094000              0.002100              37.342000             
0.094000              0.002108              36.163000             
0.094000              0.002116              35.014000             
0.094000              0.002124              33.895000             
0.094000              0.002132              32.805000             
0.094000              0.002140              31.746000             
0.094000              0.002148              30.716000             
0.094000              0.002156              29.717000             
0.094000              0.002164              28.747000             
0.094000              0.002172              27.807000             
0.094000              0.002180              26.898000             
0.094000              0.002188              26.018000             
0.094000              0.002196              25.169000             
0.094000              0.002204              24.349000             
0.094000              0.002212              23.560000             
0.094000              0.002220              22.801000             
0.094000              0.002228              22.073000             
0.094000              0.002236              21.374000             
0.094000              0.002244              20.706000             
0.094000              0.002252              20.069000             
0.094000              0.002260              19.461000             
0.094000              0.002268              18.884000             
0.094000              0.002276              18.338000             
0.094000              0.002284              17.822000             
0.094000              0.002292              17.337000             
0.094000              0.002300              16.882000             
0.094000              0.002308              16.458000             
0.094000              0.002316              16.065000             
0.094000              0.002324              15.702000             
0.094000              0.002332              15.370000             
0.094000              0.002340              15.069000             
0.094000              0.002348              14.799000             
0.094000              0.002356              14.560000             
0.094000              0.002364              14.352000             
0.094000              0.002372              14.175000             
0.094000              0.002380              14.029000             
0.094000              0.002388              13.914000             
0.094000              0.002396              13.830000             
0.094000              0.002404              13.777000             
0.094000              0.002412              13.756000             
0.094000              0.002420              13.766000             
0.094000              0.002428              13.807000             
0.094000              0.002436              13.880000             
0.094000              0.002444              13.984000             
0.094000              0.002452              14.120000             
0.094000              0.002460              14.287000             
0.094000              0.002468              14.486000             
0.094000              0.002476              14.716000             
0.094000              0.002484              14.978000             
0.094000              0.002492              15.272000             
0.094000              0.002500              15.597000             
0.094000              0.002508              15.955000             
0.094000              0.002516              16.344000             
0.094000              0.002524              16.765000             
0.094000              0.002532              17.219000             
0.094000              0.002540              17.704000             
0.094000              0.002548              18.221000             
0.094000              0.002556              18.770000             
0.094000              0.002564              19.352000             
0.094000              0.002572              19.966000             
0.094000              0.002580              20.612000             
0.094000              0.002588              21.290000             
0.094000              0.002596              22.001000             
0.094000              0.002604              22.745000             
0.094000              0.002612              23.520000             
0.094000              0.002620              24.329000             
0.094000              0.002628              25.170000             
0.094000              0.002636              26.043000             
0.094000              0.002644              26.950000             
0.094000              0.002652              27.889000             
0.094000              0.002660              28.861000             
0.094000              0.002668              29.866000             
0.094000              0.002676              30.904000             
0.094000              0.002684              31.975000             
0.094000              0.002692              33.080000             
0.094000              0.002700              34.217000             
0.094000              0.002708              35.388000             
0.094000              0.002716              36.592000             
0.094000              0.002724              37.830000             
0.094000              0.002732              39.101000             
0.094000              0.002740              40.405000             
0.094000              0.002748              41.744000             
0.094000              0.002756              43.116000             
0.094000              0.002764              44.522000             
0.094000              0.002772              45.962000             
0.094000              0.002780              47.436000             
0.094000              0.002788              48.944000             
0.094000              0.002796              50.486000             
0.094000              0.002804              52.063000             
0.094000              0.002812              53.674000             
0.094000              0.002820              55.320000             
0.094000              0.002828              57.000000             
0.094000              0.002836              58.715000             
0.094000              0.002844              60.465000             
0.094000              0.002852              62.250000             
0.094000              0.002860              64.070000             
0.094000              0.002868              65.926000             
0.094000              0.002876              67.816000             
0.094000              0.002884              69.743000             
0.094000              0.002892              71.704000             
0.094500              0.002100              38.092000             
0.094500              0.002108              36.940000             
0.094500              0.002116              35.817000             
0.094500              0.002124              34.723000             
0.094500              0.002132              33.659000             
0.094500              0.002140              32.625000             
0.094500              0.002148              31.621000             
0.094500              0.002156              30.646000             
0.094500              0.002164              29.701000             
0.094500              0.002172              28.786000             
0.094500              0.002180              27.900000             
0.094500              0.002188              27.045000             
0.094500              0.002196              26.219000             
0.094500              0.002204              25.423000             
0.094500              0.002212              24.657000             
0.094500              0.002220              23.920000             
0.094500              0.002228              23.214000             
0.094500              0.002236              22.538000             
0.094500              0.002244              21.892000             
0.094500              0.002252              21.276000             
0.094500              0.002260              20.690000             
0.094500              0.002268              20.134000             
0.094500              0.002276              19.608000             
0.094500              0.002284              19.113000             
0.094500              0.002292              18.648000             
0.094500              0.002300              18.213000             
0.094500              0.002308              17.808000             
0.094500              0.002316              17.434000             
0.094500              0.002324              17.091000             
0.094500              0.002332              16.777000             
0.094500              0.002340              16.495000             
0.094500              0.002348              16.243000             
0.094500              0.002356              16.021000             
0.094500              0.002364              15.830000             
0.094500              0.002372              15.670000             
0.094500              0.002380              15.541000             
0.094500              0.002388              15.443000             
0.094500              0.002396              15.375000             
0.094500              0.002404              15.338000             
0.094500              0.002412              15.332000             
0.094500              0.002420              15.357000             
0.094500              0.002428              15.413000             
0.094500              0.002436              15.501000             
0.094500              0.002444              15.619000             
0.094500              0.002452              15.768000             
0.094500              0.002460              15.949000             
0.094500              0.002468              16.161000             
0.094500              0.002476              16.404000             
0.094500              0.002484              16.679000             
0.094500              0.002492              16.985000             
0.094500              0.002500              17.322000             
0.094500              0.002508              17.691000             
0.094500              0.002516              18.092000             
0.094500              0.002524              18.524000             
0.094500              0.002532              18.987000             
0.094500              0.002540              19.483000             
0.094500              0.002548              20.010000             
0.094500              0.002556              20.569000             
0.094500              0.002564              21.160000             
0.094500              0.002572              21.782000             
0.094500              0.002580              22.437000             
0.094500              0.002588              23.124000             
0.094500              0.002596              23.843000             
0.094500              0.002604              24.593000             
0.094500              0.002612              25.376000             
0.094500              0.002620              26.192000             
0.094500              0.002628              27.039000             
0.094500              0.002636              27.919000             
0.094500              0.002644              28.831000             
0.094500              0.002652              29.776000             
0.094500              0.002660              30.754000             
0.094500              0.002668              31.764000             
0.094500              0.002676              32.806000             
0.094500              0.002684              33.882000             
0.094500              0.002692              34.990000             
0.094500              0.002700              36.131000             
0.094500              0.002708              37.305000             
0.094500              0.002716              38.512000             
0.094500              0.002724              39.753000             
0.094500              0.002732              41.026000             
0.094500              0.002740              42.333000             
0.094500              0.002748              43.673000             
0.094500              0.002756              45.047000             
0.094500              0.002764              46.454000             
0.094500              0.002772              47.895000             
0.094500              0.002780              49.369000             
0.094500              0.002788              50.878000             
0.094500              0.002796              52.420000             
0.094500              0.002804              53.997000             
0.094500              0.002812              55.607000             
0.094500              0.002820              57.252000             
0.094500              0.002828              58.931000             
0.094500              0.002836              60.645000             
0.094500              0.002844              62.394000             
0.094500              0.002852              64.177000             
0.094500              0.002860              65.995000             
0.094500              0.002868              67.848000             
0.094500              0.002876              69.736000             
0.094500              0.002884              71.659000             
0.094500              0.002892              73.617000             
0.095000              0.002100              38.922000             
0.095000              0.002108              37.796000             
0.095000              0.002116              36.700000             
0.095000              0.002124              35.632000             
0.095000              0.002132              34.595000             
0.095000              0.002140              33.586000             
0.095000              0.002148              32.607000             
0.095000              0.002156              31.658000             
0.095000              0.002164              30.738000             
0.095000              0.002172              29.847000             
0.095000              0.002180              28.986000             
0.095000              0.002188              28.155000             
0.095000              0.002196              27.353000             
0.095000              0.002204              26.580000             
0.095000              0.002212              25.838000             
0.095000              0.002220              25.125000             
0.095000              0.002228              24.441000             
0.095000              0.002236              23.788000             
0.095000              0.002244              23.164000             
0.095000              0.002252              22.569000             
0.095000              0.002260              22.005000             
0.095000              0.002268              21.471000             
0.095000              0.002276              20.966000             
0.095000              0.002284              20.491000             
0.095000              0.002292              20.047000             
0.095000              0.002300              19.632000             
0.095000              0.002308              19.247000             
0.095000              0.002316              18.893000             
0.095000              0.002324              18.568000             
0.095000              0.002332              18.274000             
0.095000              0.002340              18.010000             
0.095000              0.002348              17.776000             
0.095000              0.002356              17.573000             
0.095000              0.002364              17.399000             
0.095000              0.002372              17.257000             
0.095000              0.002380              17.144000             
0.095000              0.002388              17.062000             
0.095000              0.002396              17.011000             
0.095000              0.002404              16.990000             
0.095000              0.002412              17.000000             
0.095000              0.002420              17.040000             
0.095000              0.002428              17.112000             
0.095000              0.002436              17.213000             
0.095000              0.002444              17.346000             
0.095000              0.002452              17.510000             
0.095000              0.002460              17.704000             
0.095000              0.002468              17.929000             
0.095000              0.002476              18.186000             
0.095000              0.002484              18.473000             
0.095000              0.002492              18.791000             
0.095000              0.002500              19.141000             
0.095000              0.002508              19.521000             
0.095000              0.002516              19.933000             
0.095000              0.002524              20.376000             
0.095000              0.002532              20.850000             
0.095000              0.002540              21.356000             
0.095000              0.002548              21.893000             
0.095000              0.002556              22.462000             
0.095000              0.002564              23.062000             
0.095000              0.002572              23.694000             
0.095000              0.002580              24.357000             
0.095000              0.002588              25.052000             
0.095000              0.002596              25.778000             
0.095000              0.002604              26.537000             
0.095000              0.002612              27.327000             
0.095000              0.002620              28.149000             
0.095000              0.002628              29.003000             
0.095000              0.002636              29.890000             
0.095000              0.002644              30.808000             
0.095000              0.002652              31.758000             
0.095000              0.002660              32.741000             
0.095000              0.002668              33.756000             
0.095000              0.002676              34.803000             
0.095000              0.002684              35.883000             
0.095000              0.002692              36.995000             
0.095000              0.002700              38.140000             
0.095000              0.002708              39.317000             
0.095000              0.002716              40.527000             
0.095000              0.002724              41.770000             
0.095000              0.002732              43.046000             
0.095000              0.002740              44.355000             
0.095000              0.002748              45.697000             
0.095000              0.002756              47.072000             
0.095000              0.002764              48.481000             
0.095000              0.002772              49.922000             
0.095000              0.002780              51.397000             
0.095000              0.002788              52.906000             
0.095000              0.002796              54.448000             
0.095000              0.002804              56.025000             
0.095000              0.002812              57.635000             
0.095000              0.002820              59.279000             
0.095000              0.002828              60.957000             
0.095000              0.002836              62.669000             
0.095000              0.002844              64.416000             
0.095000              0.002852              66.197000             
0.095000              0.002860              68.012000             
0.095000              0.002868              69.862000             
0.095000              0.002876              71.748000             
0.095000              0.002884              73.668000             
0.095000              0.002892              75.623000             
0.095500              0.002100              39.832000             
0.095500              0.002108              38.733000             
0.095500              0.002116              37.663000             
0.095500              0.002124              36.623000             
0.095500              0.002132              35.611000             
0.095500              0.002140              34.629000             
0.095500              0.002148              33.676000             
0.095500              0.002156              32.752000             
0.095500              0.002164              31.857000             
0.095500              0.002172              30.992000             
0.095500              0.002180              30.156000             
0.095500              0.002188              29.349000             
0.095500              0.002196              28.571000             
0.095500              0.002204              27.823000             
0.095500              0.002212              27.104000             
0.095500              0.002220              26.414000             
0.095500              0.002228              25.754000             
0.095500              0.002236              25.123000             
0.095500              0.002244              24.522000             
0.095500              0.002252              23.950000             
0.095500              0.002260              23.407000             
0.095500              0.002268              22.895000             
0.095500              0.002276              22.411000             
0.095500              0.002284              21.958000             
0.095500              0.002292              21.534000             
0.095500              0.002300              21.139000             
0.095500              0.002308              20.775000             
0.095500              0.002316              20.440000             
0.095500              0.002324              20.135000             
0.095500              0.002332              19.860000             
0.095500              0.002340              19.615000             
0.095500              0.002348              19.400000             
0.095500              0.002356              19.214000             
0.095500              0.002364              19.059000             
0.095500              0.002372              18.934000             
0.095500              0.002380              18.839000             
0.095500              0.002388              18.774000             
0.095500              0.002396              18.739000             
0.095500              0.002404              18.734000             
0.095500              0.002412              18.760000             
0.095500              0.002420              18.816000             
0.095500              0.002428              18.902000             
0.095500              0.002436              19.019000             
0.095500              0.002444              19.166000             
0.095500              0.002452              19.344000             
0.095500              0.002460              19.552000             
0.095500              0.002468              19.791000             
0.095500              0.002476              20.060000             
0.095500              0.002484              20.360000             
0.095500              0.002492              20.691000             
0.095500              0.002500              21.053000             
0.095500              0.002508              21.445000             
0.095500              0.002516              21.868000             
0.095500              0.002524              22.322000             
0.095500              0.002532              22.807000             
0.095500              0.002540              23.324000             
0.095500              0.002548              23.871000             
0.095500              0.002556              24.449000             
0.095500              0.002564              25.059000             
0.095500              0.002572              25.699000             
0.095500              0.002580              26.371000             
0.095500              0.002588              27.074000             
0.095500              0.002596              27.809000             
0.095500              0.002604              28.575000             
0.095500              0.002612              29.373000             
0.095500              0.002620              30.202000             
0.095500              0.002628              31.063000             
0.095500              0.002636              31.955000             
0.095500              0.002644              32.879000             
0.095500              0.002652              33.835000             
0.095500              0.002660              34.823000             
0.095500              0.002668              35.843000             
0.095500              0.002676              36.895000             
0.095500              0.002684              37.979000             
0.095500              0.002692              39.095000             
0.095500              0.002700              40.244000             
0.095500              0.002708              41.425000             
0.095500              0.002716              42.638000             
0.095500              0.002724              43.883000             
0.095500              0.002732              45.162000             
0.095500              0.002740              46.472000             
0.095500              0.002748              47.816000             
0.095500              0.002756              49.193000             
0.095500              0.002764              50.602000             
0.095500              0.002772              52.044000             
0.095500              0.002780              53.520000             
0.095500              0.002788              55.029000             
0.095500              0.002796              56.571000             
0.095500              0.002804              58.147000             
0.095500              0.002812              59.756000             
0.095500              0.002820              61.399000             
0.095500              0.002828              63.076000             
0.095500              0.002836              64.786000             
0.095500              0.002844              66.531000             
0.095500              0.002852              68.310000             
0.095500              0.002860              70.123000             
0.095500              0.002868              71.971000             
0.095500              0.002876              73.853000             
0.095500              0.002884              75.770000             
0.095500              0.002892              77.722000             
0.096000              0.002100              40.821000             
0.096000              0.002108              39.750000             
0.096000              0.002116              38.707000             
0.096000              0.002124              37.694000             
0.096000              0.002132              36.709000             
0.096000              0.002140              35.754000             
0.096000              0.002148              34.827000             
0.096000              0.002156              33.929000             
0.096000              0.002164              33.060000             
0.096000              0.002172              32.220000             
0.096000              0.002180              31.409000             
0.096000              0.002188              30.627000             
0.096000              0.002196              29.874000             
0.096000              0.002204              29.150000             
0.096000              0.002212              28.455000             
0.096000              0.002220              27.789000             
0.096000              0.002228              27.153000             
0.096000              0.002236              26.545000             
0.096000              0.002244              25.966000             
0.096000              0.002252              25.417000             
0.096000              0.002260              24.897000             
0.096000              0.002268              24.406000             
0.096000              0.002276              23.944000             
0.096000              0.002284              23.512000             
0.096000              0.002292              23.109000             
0.096000              0.002300              22.736000             
0.096000              0.002308              22.391000             
0.096000              0.002316              22.077000             
0.096000              0.002324              21.792000             
0.096000              0.002332              21.536000             
0.096000              0.002340              21.310000             
0.096000              0.002348              21.113000             
0.096000              0.002356              20.946000             
0.096000              0.002364              20.809000             
0.096000              0.002372              20.702000             
0.096000              0.002380              20.624000             
0.096000              0.002388              20.576000             
0.096000              0.002396              20.558000             
0.096000              0.002404              20.570000             
0.096000              0.002412              20.612000             
0.096000              0.002420              20.683000             
0.096000              0.002428              20.785000             
0.096000              0.002436              20.917000             
0.096000              0.002444              21.079000             
0.096000              0.002452              21.271000             
0.096000              0.002460              21.493000             
0.096000              0.002468              21.745000             
0.096000              0.002476              22.028000             
0.096000              0.002484              22.341000             
0.096000              0.002492              22.685000             
0.096000              0.002500              23.058000             
0.096000              0.002508              23.463000             
0.096000              0.002516              23.898000             
0.096000              0.002524              24.363000             
0.096000              0.002532              24.859000             
0.096000              0.002540              25.386000             
0.096000              0.002548              25.943000             
0.096000              0.002556              26.531000             
0.096000              0.002564              27.150000             
0.096000              0.002572              27.800000             
0.096000              0.002580              28.480000             
0.096000              0.002588              29.192000             
0.096000              0.002596              29.935000             
0.096000              0.002604              30.709000             
0.096000              0.002612              31.514000             
0.096000              0.002620              32.350000             
0.096000              0.002628              33.217000             
0.096000              0.002636              34.116000             
0.096000              0.002644              35.046000             
0.096000              0.002652              36.008000             
0.096000              0.002660              37.001000             
0.096000              0.002668              38.026000             
0.096000              0.002676              39.083000             
0.096000              0.002684              40.171000             
0.096000              0.002692              41.291000             
0.096000              0.002700              42.443000             
0.096000              0.002708              43.627000             
0.096000              0.002716              44.843000             
0.096000              0.002724              46.091000             
0.096000              0.002732              47.372000             
0.096000              0.002740              48.685000             
0.096000              0.002748              50.030000             
0.096000              0.002756              51.408000             
0.096000              0.002764              52.818000             
0.096000              0.002772              54.261000             
0.096000              0.002780              55.737000             
0.096000              0.002788              57.246000             
0.096000              0.002796              58.788000             
0.096000              0.002804              60.363000             
0.096000              0.002812              61.972000             
0.096000              0.002820              63.614000             
0.096000              0.002828              65.289000             
0.096000              0.002836              66.998000             
0.096000              0.002844              68.741000             
0.096000              0.002852              70.517000             
0.096000              0.002860              72.328000             
0.096000              0.002868              74.173000             
0.096000              0.002876              76.052000             
0.096000              0.002884              77.965000             
0.096000              0.002892              79.913000             
0.096500              0.002100              41.890000             
0.096500              0.002108              40.847000             
0.096500              0.002116              39.832000             
0.096500              0.002124              38.846000             
0.096500              0.002132              37.889000             
0.096500              0.002140              36.960000             
0.096500              0.002148              36.060000             
0.096500              0.002156              35.189000             
0.096500              0.002164              34.346000             
0.096500              0.002172              33.532000             
0.096500              0.002180              32.746000             
0.096500              0.002188              31.990000             
0.096500              0.002196              31.262000             
0.096500              0.002204              30.562000             
0.096500              0.002212              29.892000             
0.096500              0.002220              29.250000             
0.096500              0.002228              28.637000             
0.096500              0.002236              28.053000             
0.096500              0.002244              27.498000             
0.096500              0.002252              26.971000             
0.096500              0.002260              26.474000             
0.096500              0.002268              26.005000             
0.096500              0.002276              25.565000             
0.096500              0.002284              25.155000             
0.096500              0.002292              24.773000             
0.096500              0.002300              24.421000             
0.096500              0.002308              24.097000             
0.096500              0.002316              23.803000             
0.096500              0.002324              23.538000             
0.096500              0.002332              23.302000             
0.096500              0.002340              23.095000             
0.096500              0.002348              22.917000             
0.096500              0.002356              22.769000             
0.096500              0.002364              22.650000             
0.096500              0.002372              22.561000             
0.096500              0.002380              22.501000             
0.096500              0.002388              22.470000             
0.096500              0.002396              22.469000             
0.096500              0.002404              22.497000             
0.096500              0.002412              22.556000             
0.096500              0.002420              22.643000             
0.096500              0.002428              22.760000             
0.096500              0.002436              22.908000             
0.096500              0.002444              23.084000             
0.096500              0.002452              23.291000             
0.096500              0.002460              23.527000             
0.096500              0.002468              23.794000             
0.096500              0.002476              24.090000             
0.096500              0.002484              24.416000             
0.096500              0.002492              24.772000             
0.096500              0.002500              25.158000             
0.096500              0.002508              25.575000             
0.096500              0.002516              26.021000             
0.096500              0.002524              26.498000             
0.096500              0.002532              27.005000             
0.096500              0.002540              27.542000             
0.096500              0.002548              28.110000             
0.096500              0.002556              28.708000             
0.096500              0.002564              29.336000             
0.096500              0.002572              29.995000             
0.096500              0.002580              30.685000             
0.096500              0.002588              31.405000             
0.096500              0.002596              32.156000             
0.096500              0.002604              32.937000             
0.096500              0.002612              33.750000             
0.096500              0.002620              34.593000             
0.096500              0.002628              35.467000             
0.096500              0.002636              36.372000             
0.096500              0.002644              37.309000             
0.096500              0.002652              38.276000             
0.096500              0.002660              39.275000             
0.096500              0.002668              40.304000             
0.096500              0.002676              41.365000             
0.096500              0.002684              42.458000             
0.096500              0.002692              43.582000             
0.096500              0.002700              44.738000             
0.096500              0.002708              45.925000             
0.096500              0.002716              47.144000             
0.096500              0.002724              48.395000             
0.096500              0.002732              49.678000             
0.096500              0.002740              50.992000             
0.096500              0.002748              52.339000             
0.096500              0.002756              53.718000             
0.096500              0.002764              55.130000             
0.096500              0.002772              56.574000             
0.096500              0.002780              58.050000             
0.096500              0.002788              59.559000             
0.096500              0.002796              61.100000             
0.096500              0.002804              62.675000             
0.096500              0.002812              64.282000             
0.096500              0.002820              65.923000             
0.096500              0.002828              67.597000             
0.096500              0.002836              69.304000             
0.096500              0.002844              71.044000             
0.096500              0.002852              72.818000             
0.096500              0.002860              74.626000             
0.096500              0.002868              76.468000             
0.096500              0.002876              78.344000             
0.096500              0.002884              80.254000             
0.096500              0.002892              82.198000             
0.097000              0.002100              43.040000             
0.097000              0.002108              42.025000             
0.097000              0.002116              41.039000             
0.097000              0.002124              40.080000             
0.097000              0.002132              39.151000             
0.097000              0.002140              38.249000             
0.097000              0.002148              37.376000             
0.097000              0.002156              36.532000             
0.097000              0.002164              35.715000             
0.097000              0.002172              34.927000             
0.097000              0.002180              34.168000             
0.097000              0.002188              33.437000             
0.097000              0.002196              32.734000             
0.097000              0.002204              32.060000             
0.097000              0.002212              31.414000             
0.097000              0.002220              30.797000             
0.097000              0.002228              30.208000             
0.097000              0.002236              29.648000             
0.097000              0.002244              29.116000             
0.097000              0.002252              28.613000             
0.097000              0.002260              28.138000             
0.097000              0.002268              27.692000             
0.097000              0.002276              27.275000             
0.097000              0.002284              26.886000             
0.097000              0.002292              26.526000             
0.097000              0.002300              26.195000             
0.097000              0.002308              25.892000             
0.097000              0.002316              25.618000             
0.097000              0.002324              25.373000             
0.097000              0.002332              25.157000             
0.097000              0.002340              24.970000             
0.097000              0.002348              24.812000             
0.097000              0.002356              24.683000             
0.097000              0.002364              24.582000             
0.097000              0.002372              24.511000             
0.097000              0.002380              24.469000             
0.097000              0.002388              24.456000             
0.097000              0.002396              24.472000             
0.097000              0.002404              24.517000             
0.097000              0.002412              24.592000             
0.097000              0.002420              24.696000             
0.097000              0.002428              24.829000             
0.097000              0.002436              24.991000             
0.097000              0.002444              25.183000             
0.097000              0.002452              25.404000             
0.097000              0.002460              25.655000             
0.097000              0.002468              25.935000             
0.097000              0.002476              26.245000             
0.097000              0.002484              26.585000             
0.097000              0.002492              26.954000             
0.097000              0.002500              27.353000             
0.097000              0.002508              27.781000             
0.097000              0.002516              28.239000             
0.097000              0.002524              28.728000             
0.097000              0.002532              29.246000             
0.097000              0.002540              29.794000             
0.097000              0.002548              30.372000             
0.097000              0.002556              30.980000             
0.097000              0.002564              31.618000             
0.097000              0.002572              32.286000             
0.097000              0.002580              32.984000             
0.097000              0.002588              33.713000             
0.097000              0.002596              34.472000             
0.097000              0.002604              35.262000             
0.097000              0.002612              36.082000             
0.097000              0.002620              36.932000             
0.097000              0.002628              37.813000             
0.097000              0.002636              38.724000             
0.097000              0.002644              39.667000             
0.097000              0.002652              40.640000             
0.097000              0.002660              41.644000             
0.097000              0.002668              42.678000             
0.097000              0.002676              43.744000             
0.097000              0.002684              44.841000             
0.097000              0.002692              45.969000             
0.097000              0.002700              47.128000             
0.097000              0.002708              48.319000             
0.097000              0.002716              49.541000             
0.097000              0.002724              50.794000             
0.097000              0.002732              52.079000             
0.097000              0.002740              53.396000             
0.097000              0.002748              54.744000             
0.097000              0.002756              56.124000             
0.097000              0.002764              57.537000             
0.097000              0.002772              58.981000             
0.097000              0.002780              60.457000             
0.097000              0.002788              61.966000             
0.097000              0.002796              63.507000             
0.097000              0.002804              65.081000             
0.097000              0.002812              66.688000             
0.097000              0.002820              68.327000             
0.097000              0.002828              69.999000             
0.097000              0.002836              71.704000             
0.097000              0.002844              73.442000             
0.097000              0.002852              75.214000             
0.097000              0.002860              77.019000             
0.097000              0.002868              78.858000             
0.097000              0.002876              80.730000             
0.097000              0.002884              82.636000             
0.097000              0.002892              84.577000             
0.097500              0.002100              44.270000             
0.097500              0.002108              43.284000             
0.097500              0.002116              42.326000             
0.097500              0.002124              41.396000             
0.097500              0.002132              40.494000             
0.097500              0.002140              39.621000             
0.097500              0.002148              38.775000             
0.097500              0.002156              37.957000             
0.097500              0.002164              37.168000             
0.097500              0.002172              36.407000             
0.097500              0.002180              35.673000             
0.097500              0.002188              34.968000             
0.097500              0.002196              34.291000             
0.097500              0.002204              33.643000             
0.097500              0.002212              33.022000             
0.097500              0.002220              32.429000             
0.097500              0.002228              31.865000             
0.097500              0.002236              31.329000             
0.097500              0.002244              30.821000             
0.097500              0.002252              30.341000             
0.097500              0.002260              29.890000             
0.097500              0.002268              29.467000             
0.097500              0.002276              29.072000             
0.097500              0.002284              28.705000             
0.097500              0.002292              28.367000             
0.097500              0.002300              28.058000             
0.097500              0.002308              27.776000             
0.097500              0.002316              27.523000             
0.097500              0.002324              27.299000             
0.097500              0.002332              27.103000             
0.097500              0.002340              26.936000             
0.097500              0.002348              26.797000             
0.097500              0.002356              26.687000             
0.097500              0.002364              26.606000             
0.097500              0.002372              26.553000             
0.097500              0.002380              26.529000             
0.097500              0.002388              26.534000             
0.097500              0.002396              26.567000             
0.097500              0.002404              26.630000             
0.097500              0.002412              26.721000             
0.097500              0.002420              26.841000             
0.097500              0.002428              26.990000             
0.097500              0.002436              27.168000             
0.097500              0.002444              27.375000             
0.097500              0.002452              27.611000             
0.097500              0.002460              27.877000             
0.097500              0.002468              28.171000             
0.097500              0.002476              28.495000             
0.097500              0.002484              28.848000             
0.097500              0.002492              29.230000             
0.097500              0.002500              29.641000             
0.097500              0.002508              30.082000             
0.097500              0.002516              30.552000             
0.097500              0.002524              31.052000             
0.097500              0.002532              31.581000             
0.097500              0.002540              32.140000             
0.097500              0.002548              32.729000             
0.097500              0.002556              33.347000             
0.097500              0.002564              33.995000             
0.097500              0.002572              34.672000             
0.097500              0.002580              35.380000             
0.097500              0.002588              36.117000             
0.097500              0.002596              36.884000             
0.097500              0.002604              37.682000             
0.097500              0.002612              38.509000             
0.097500              0.002620              39.367000             
0.097500              0.002628              40.254000             
0.097500              0.002636              41.172000             
0.097500              0.002644              42.121000             
0.097500              0.002652              43.099000             
0.097500              0.002660              44.109000             
0.097500              0.002668              45.148000             
0.097500              0.002676              46.219000             
0.097500              0.002684              47.320000             
0.097500              0.002692              48.452000             
0.097500              0.002700              49.615000             
0.097500              0.002708              50.808000             
0.097500              0.002716              52.033000             
0.097500              0.002724              53.289000             
0.097500              0.002732              54.576000             
0.097500              0.002740              55.895000             
0.097500              0.002748              57.244000             
0.097500              0.002756              58.626000             
0.097500              0.002764              60.039000             
0.097500              0.002772              61.484000             
0.097500              0.002780              62.960000             
0.097500              0.002788              64.469000             
0.097500              0.002796              66.010000             
0.097500              0.002804              67.583000             
0.097500              0.002812              69.188000             
0.097500              0.002820              70.826000             
0.097500              0.002828              72.496000             
0.097500              0.002836              74.199000             
0.097500              0.002844              75.935000             
0.097500              0.002852              77.704000             
0.097500              0.002860              79.506000             
0.097500              0.002868              81.341000             
0.097500              0.002876              83.210000             
0.097500              0.002884              85.113000             
0.097500              0.002892              87.049000             
0.098000              0.002100              45.581000             
0.098000              0.002108              44.624000             
0.098000              0.002116              43.695000             
0.098000              0.002124              42.793000             
0.098000              0.002132              41.920000             
0.098000              0.002140              41.074000             
0.098000              0.002148              40.256000             
0.098000              0.002156              39.467000             
0.098000              0.002164              38.704000             
0.098000              0.002172              37.970000             
0.098000              0.002180              37.263000             
0.098000              0.002188              36.585000             
0.098000              0.002196              35.934000             
0.098000              0.002204              35.311000             
0.098000              0.002212              34.716000             
0.098000              0.002220              34.148000             
0.098000              0.002228              33.609000             
0.098000              0.002236              33.097000             
0.098000              0.002244              32.613000             
0.098000              0.002252              32.157000             
0.098000              0.002260              31.730000             
0.098000              0.002268              31.330000             
0.098000              0.002276              30.958000             
0.098000              0.002284              30.614000             
0.098000              0.002292              30.298000             
0.098000              0.002300              30.010000             
0.098000              0.002308              29.750000             
0.098000              0.002316              29.519000             
0.098000              0.002324              29.315000             
0.098000              0.002332              29.140000             
0.098000              0.002340              28.993000             
0.098000              0.002348              28.874000             
0.098000              0.002356              28.783000             
0.098000              0.002364              28.721000             
0.098000              0.002372              28.687000             
0.098000              0.002380              28.681000             
0.098000              0.002388              28.704000             
0.098000              0.002396              28.755000             
0.098000              0.002404              28.834000             
0.098000              0.002412              28.942000             
0.098000              0.002420              29.079000             
0.098000              0.002428              29.244000             
0.098000              0.002436              29.438000             
0.098000              0.002444              29.661000             
0.098000              0.002452              29.912000             
0.098000              0.002460              30.192000             
0.098000              0.002468              30.501000             
0.098000              0.002476              30.838000             
0.098000              0.002484              31.205000             
0.098000              0.002492              31.600000             
0.098000              0.002500              32.024000             
0.098000              0.002508              32.478000             
0.098000              0.002516              32.960000             
0.098000              0.002524              33.472000             
0.098000              0.002532              34.012000             
0.098000              0.002540              34.582000             
0.098000              0.002548              35.181000             
0.098000              0.002556              35.809000             
0.098000              0.002564              36.467000             
0.098000              0.002572              37.154000             
0.098000              0.002580              37.871000             
0.098000              0.002588              38.617000             
0.098000              0.002596              39.392000             
0.098000              0.002604              40.198000             
0.098000              0.002612              41.032000             
0.098000              0.002620              41.897000             
0.098000              0.002628              42.792000             
0.098000              0.002636              43.716000             
0.098000              0.002644              44.671000             
0.098000              0.002652              45.655000             
0.098000              0.002660              46.670000             
0.098000              0.002668              47.714000             
0.098000              0.002676              48.789000             
0.098000              0.002684              49.895000             
0.098000              0.002692              51.031000             
0.098000              0.002700              52.197000             
0.098000              0.002708              53.394000             
0.098000              0.002716              54.621000             
0.098000              0.002724              55.880000             
0.098000              0.002732              57.169000             
0.098000              0.002740              58.489000             
0.098000              0.002748              59.841000             
0.098000              0.002756              61.223000             
0.098000              0.002764              62.637000             
0.098000              0.002772              64.082000             
0.098000              0.002780              65.559000             
0.098000              0.002788              67.067000             
0.098000              0.002796              68.608000             
0.098000              0.002804              70.180000             
0.098000              0.002812              71.784000             
0.098000              0.002820              73.420000             
0.098000              0.002828              75.088000             
0.098000              0.002836              76.789000             
0.098000              0.002844              78.522000             
0.098000              0.002852              80.289000             
0.098000              0.002860              82.087000             
0.098000              0.002868              83.919000             
0.098000              0.002876              85.784000             
0.098000              0.002884              87.683000             
0.098000              0.002892              89.615000             
0.098500              0.002100              46.972000             
0.098500              0.002108              46.044000             
0.098500              0.002116              45.145000             
0.098500              0.002124              44.272000             
0.098500              0.002132              43.428000             
0.098500              0.002140              42.611000             
0.098500              0.002148              41.821000             
0.098500              0.002156              41.059000             
0.098500              0.002164              40.325000             
0.098500              0.002172              39.618000             
0.098500              0.002180              38.938000             
0.098500              0.002188              38.286000             
0.098500              0.002196              37.662000             
0.098500              0.002204              37.065000             
0.098500              0.002212              36.495000             
0.098500              0.002220              35.953000             
0.098500              0.002228              35.439000             
0.098500              0.002236              34.952000             
0.098500              0.002244              34.493000             
0.098500              0.002252              34.061000             
0.098500              0.002260              33.657000             
0.098500              0.002268              33.281000             
0.098500              0.002276              32.932000             
0.098500              0.002284              32.611000             
0.098500              0.002292              32.318000             
0.098500              0.002300              32.052000             
0.098500              0.002308              31.814000             
0.098500              0.002316              31.604000             
0.098500              0.002324              31.421000             
0.098500              0.002332              31.267000             
0.098500              0.002340              31.140000             
0.098500              0.002348              31.041000             
0.098500              0.002356              30.970000             
0.098500              0.002364              30.927000             
0.098500              0.002372              30.912000             
0.098500              0.002380              30.925000             
0.098500              0.002388              30.966000             
0.098500              0.002396              31.035000             
0.098500              0.002404              31.132000             
0.098500              0.002412              31.257000             
0.098500              0.002420              31.410000             
0.098500              0.002428              31.592000             
0.098500              0.002436              31.802000             
0.098500              0.002444              32.040000             
0.098500              0.002452              32.307000             
0.098500              0.002460              32.601000             
0.098500              0.002468              32.925000             
0.098500              0.002476              33.276000             
0.098500              0.002484              33.657000             
0.098500              0.002492              34.065000             
0.098500              0.002500              34.503000             
0.098500              0.002508              34.968000             
0.098500              0.002516              35.463000             
0.098500              0.002524              35.986000             
0.098500              0.002532              36.538000             
0.098500              0.002540              37.119000             
0.098500              0.002548              37.729000             
0.098500              0.002556              38.367000             
0.098500              0.002564              39.035000             
0.098500              0.002572              39.732000             
0.098500              0.002580              40.457000             
0.098500              0.002588              41.212000             
0.098500              0.002596              41.996000             
0.098500              0.002604              42.809000             
0.098500              0.002612              43.652000             
0.098500              0.002620              44.524000             
0.098500              0.002628              45.425000             
0.098500              0.002636              46.356000             
0.098500              0.002644              47.317000             
0.098500              0.002652              48.307000             
0.098500              0.002660              49.327000             
0.098500              0.002668              50.377000             
0.098500              0.002676              51.457000             
0.098500              0.002684              52.566000             
0.098500              0.002692              53.706000             
0.098500              0.002700              54.876000             
0.098500              0.002708              56.076000             
0.098500              0.002716              57.306000             
0.098500              0.002724              58.567000             
0.098500              0.002732              59.858000             
0.098500              0.002740              61.180000             
0.098500              0.002748              62.533000             
0.098500              0.002756              63.917000             
0.098500              0.002764              65.331000             
0.098500              0.002772              66.777000             
0.098500              0.002780              68.253000             
0.098500              0.002788              69.761000             
0.098500              0.002796              71.301000             
0.098500              0.002804              72.872000             
0.098500              0.002812              74.475000             
0.098500              0.002820              76.109000             
0.098500              0.002828              77.776000             
0.098500              0.002836              79.474000             
0.098500              0.002844              81.205000             
0.098500              0.002852              82.968000             
0.098500              0.002860              84.764000             
0.098500              0.002868              86.592000             
0.098500              0.002876              88.453000             
0.098500              0.002884              90.347000             
0.098500              0.002892              92.275000             
0.099000              0.002100              48.444000             
0.099000              0.002108              47.546000             
0.099000              0.002116              46.676000             
0.099000              0.002124              45.834000             
0.099000              0.002132              45.018000             
0.099000              0.002140              44.230000             
0.099000              0.002148              43.469000             
0.099000              0.002156              42.735000             
0.099000              0.002164              42.029000             
0.099000              0.002172              41.349000             
0.099000              0.002180              40.697000             
0.099000              0.002188              40.072000             
0.099000              0.002196              39.475000             
0.099000              0.002204              38.904000             
0.099000              0.002212              38.361000             
0.099000              0.002220              37.845000             
0.099000              0.002228              37.356000             
0.099000              0.002236              36.894000             
0.099000              0.002244              36.460000             
0.099000              0.002252              36.053000             
0.099000              0.002260              35.673000             
0.099000              0.002268              35.320000             
0.099000              0.002276              34.995000             
0.099000              0.002284              34.697000             
0.099000              0.002292              34.427000             
0.099000              0.002300              34.183000             
0.099000              0.002308              33.967000             
0.099000              0.002316              33.779000             
0.099000              0.002324              33.618000             
0.099000              0.002332              33.484000             
0.099000              0.002340              33.378000             
0.099000              0.002348              33.300000             
0.099000              0.002356              33.249000             
0.099000              0.002364              33.225000             
0.099000              0.002372              33.229000             
0.099000              0.002380              33.261000             
0.099000              0.002388              33.320000             
0.099000              0.002396              33.407000             
0.099000              0.002404              33.522000             
0.099000              0.002412              33.665000             
0.099000              0.002420              33.835000             
0.099000              0.002428              34.033000             
0.099000              0.002436              34.259000             
0.099000              0.002444              34.513000             
0.099000              0.002452              34.795000             
0.099000              0.002460              35.105000             
0.099000              0.002468              35.443000             
0.099000              0.002476              35.809000             
0.099000              0.002484              36.203000             
0.099000              0.002492              36.625000             
0.099000              0.002500              37.076000             
0.099000              0.002508              37.554000             
0.099000              0.002516              38.061000             
0.099000              0.002524              38.596000             
0.099000              0.002532              39.160000             
0.099000              0.002540              39.752000             
0.099000              0.002548              40.372000             
0.099000              0.002556              41.021000             
0.099000              0.002564              41.699000             
0.099000              0.002572              42.405000             
0.099000              0.002580              43.140000             
0.099000              0.002588              43.904000             
0.099000              0.002596              44.696000             
0.099000              0.002604              45.518000             
0.099000              0.002612              46.368000             
0.099000              0.002620              47.247000             
0.099000              0.002628              48.156000             
0.099000              0.002636              49.093000             
0.099000              0.002644              50.060000             
0.099000              0.002652              51.056000             
0.099000              0.002660              52.081000             
0.099000              0.002668              53.136000             
0.099000              0.002676              54.220000             
0.099000              0.002684              55.334000             
0.099000              0.002692              56.478000             
0.099000              0.002700              57.651000             
0.099000              0.002708              58.854000             
0.099000              0.002716              60.087000             
0.099000              0.002724              61.351000             
0.099000              0.002732              62.644000             
0.099000              0.002740              63.968000             
0.099000              0.002748              65.322000             
0.099000              0.002756              66.706000             
0.099000              0.002764              68.121000             
0.099000              0.002772              69.567000             
0.099000              0.002780              71.044000             
0.099000              0.002788              72.551000             
0.099000              0.002796              74.090000             
0.099000              0.002804              75.660000             
0.099000              0.002812              77.261000             
0.099000              0.002820              78.894000             
0.099000              0.002828              80.558000             
0.099000              0.002836              82.254000             
0.099000              0.002844              83.982000             
0.099000              0.002852              85.742000             
0.099000              0.002860              87.535000             
0.099000              0.002868              89.359000             
0.099000              0.002876              91.217000             
0.099000              0.002884              93.106000             
0.099000              0.002892              95.029000             
0.099500              0.002100              49.996000             
0.099500              0.002108              49.130000             
0.099500              0.002116              48.290000             
0.099500              0.002124              47.477000             
0.099500              0.002132              46.691000             
0.099500              0.002140              45.932000             
0.099500              0.002148              45.200000             
0.099500              0.002156              44.495000             
0.099500              0.002164              43.817000             
0.099500              0.002172              43.166000             
0.099500              0.002180              42.542000             
0.099500              0.002188              41.944000             
0.099500              0.002196              41.374000             
0.099500              0.002204              40.830000             
0.099500              0.002212              40.313000             
0.099500              0.002220              39.823000             
0.099500              0.002228              39.360000             
0.099500              0.002236              38.924000             
0.099500              0.002244              38.515000             
0.099500              0.002252              38.133000             
0.099500              0.002260              37.777000             
0.099500              0.002268              37.449000             
0.099500              0.002276              37.147000             
0.099500              0.002284              36.873000             
0.099500              0.002292              36.625000             
0.099500              0.002300              36.405000             
0.099500              0.002308              36.211000             
0.099500              0.002316              36.045000             
0.099500              0.002324              35.905000             
0.099500              0.002332              35.793000             
0.099500              0.002340              35.708000             
0.099500              0.002348              35.650000             
0.099500              0.002356              35.619000             
0.099500              0.002364              35.615000             
0.099500              0.002372              35.639000             
0.099500              0.002380              35.690000             
0.099500              0.002388              35.768000             
0.099500              0.002396              35.873000             
0.099500              0.002404              36.006000             
0.099500              0.002412              36.166000             
0.099500              0.002420              36.353000             
0.099500              0.002428              36.568000             
0.099500              0.002436              36.811000             
0.099500              0.002444              37.081000             
0.099500              0.002452              37.378000             
0.099500              0.002460              37.703000             
0.099500              0.002468              38.056000             
0.099500              0.002476              38.436000             
0.099500              0.002484              38.844000             
0.099500              0.002492              39.280000             
0.099500              0.002500              39.744000             
0.099500              0.002508              40.235000             
0.099500              0.002516              40.755000             
0.099500              0.002524              41.302000             
0.099500              0.002532              41.877000             
0.099500              0.002540              42.481000             
0.099500              0.002548              43.112000             
0.099500              0.002556              43.772000             
0.099500              0.002564              44.459000             
0.099500              0.002572              45.175000             
0.099500              0.002580              45.919000             
0.099500              0.002588              46.692000             
0.099500              0.002596              47.493000             
0.099500              0.002604              48.322000             
0.099500              0.002612              49.180000             
0.099500              0.002620              50.067000             
0.099500              0.002628              50.982000             
0.099500              0.002636              51.926000             
0.099500              0.002644              52.899000             
0.099500              0.002652              53.901000             
0.099500              0.002660              54.932000             
0.099500              0.002668              55.992000             
0.099500              0.002676              57.081000             
0.099500              0.002684              58.199000             
0.099500              0.002692              59.346000             
0.099500              0.002700              60.523000             
0.099500              0.002708              61.729000             
0.099500              0.002716              62.965000             
0.099500              0.002724              64.231000             
0.099500              0.002732              65.526000             
0.099500              0.002740              66.852000             
0.099500              0.002748              68.207000             
0.099500              0.002756              69.592000             
0.099500              0.002764              71.008000             
0.099500              0.002772              72.454000             
0.099500              0.002780              73.930000             
0.099500              0.002788              75.438000             
0.099500              0.002796              76.975000             
0.099500              0.002804              78.544000             
0.099500              0.002812              80.144000             
0.099500              0.002820              81.775000             
0.099500              0.002828              83.437000             
0.099500              0.002836              85.130000             
0.099500              0.002844              86.855000             
0.099500              0.002852              88.612000             
0.099500              0.002860              90.401000             
0.099500              0.002868              92.222000             
0.099500              0.002876              94.075000             
0.099500              0.002884              95.960000             
0.099500              0.002892              97.878000             
0.100000              0.002100              51.630000             
0.100000              0.002108              50.794000             
0.100000              0.002116              49.985000             
0.100000              0.002124              49.203000             
0.100000              0.002132              48.447000             
0.100000              0.002140              47.717000             
0.100000              0.002148              47.015000             
0.100000              0.002156              46.339000             
0.100000              0.002164              45.690000             
0.100000              0.002172              45.067000             
0.100000              0.002180              44.471000             
0.100000              0.002188              43.901000             
0.100000              0.002196              43.358000             
0.100000              0.002204              42.842000             
0.100000              0.002212              42.352000             
0.100000              0.002220              41.888000             
0.100000              0.002228              41.452000             
0.100000              0.002236              41.041000             
0.100000              0.002244              40.658000             
0.100000              0.002252              40.300000             
0.100000              0.002260              39.970000             
0.100000              0.002268              39.666000             
0.100000              0.002276              39.388000             
0.100000              0.002284              39.138000             
0.100000              0.002292              38.914000             
0.100000              0.002300              38.716000             
0.100000              0.002308              38.545000             
0.100000              0.002316              38.401000             
0.100000              0.002324              38.284000             
0.100000              0.002332              38.193000             
0.100000              0.002340              38.129000             
0.100000              0.002348              38.092000             
0.100000              0.002356              38.081000             
0.100000              0.002364              38.098000             
0.100000              0.002372              38.141000             
0.100000              0.002380              38.211000             
0.100000              0.002388              38.308000             
0.100000              0.002396              38.432000             
0.100000              0.002404              38.583000             
0.100000              0.002412              38.760000             
0.100000              0.002420              38.965000             
0.100000              0.002428              39.197000             
0.100000              0.002436              39.456000             
0.100000              0.002444              39.742000             
0.100000              0.002452              40.056000             
0.100000              0.002460              40.396000             
0.100000              0.002468              40.764000             
0.100000              0.002476              41.159000             
0.100000              0.002484              41.581000             
0.100000              0.002492              42.031000             
0.100000              0.002500              42.508000             
0.100000              0.002508              43.012000             
0.100000              0.002516              43.544000             
0.100000              0.002524              44.104000             
0.100000              0.002532              44.691000             
0.100000              0.002540              45.305000             
0.100000              0.002548              45.948000             
0.100000              0.002556              46.618000             
0.100000              0.002564              47.316000             
0.100000              0.002572              48.041000             
0.100000              0.002580              48.795000             
0.100000              0.002588              49.577000             
0.100000              0.002596              50.386000             
0.100000              0.002604              51.224000             
0.100000              0.002612              52.090000             
0.100000              0.002620              52.984000             
0.100000              0.002628              53.906000             
0.100000              0.002636              54.857000             
0.100000              0.002644              55.836000             
0.100000              0.002652              56.843000             
0.100000              0.002660              57.879000             
0.100000              0.002668              58.944000             
0.100000              0.002676              60.038000             
0.100000              0.002684              61.160000             
0.100000              0.002692              62.312000             
0.100000              0.002700              63.492000             
0.100000              0.002708              64.701000             
0.100000              0.002716              65.940000             
0.100000              0.002724              67.208000             
0.100000              0.002732              68.505000             
0.100000              0.002740              69.832000             
0.100000              0.002748              71.189000             
0.100000              0.002756              72.575000             
0.100000              0.002764              73.991000             
0.100000              0.002772              75.437000             
0.100000              0.002780              76.914000             
0.100000              0.002788              78.420000             
0.100000              0.002796              79.957000             
0.100000              0.002804              81.524000             
0.100000              0.002812              83.122000             
0.100000              0.002820              84.751000             
0.100000              0.002828              86.411000             
0.100000              0.002836              88.102000             
0.100000              0.002844              89.824000             
0.100000              0.002852              91.577000             
0.100000              0.002860              93.362000             
0.100000              0.002868              95.179000             
0.100000              0.002876              97.028000             
0.100000              0.002884              98.909000             
0.100000              0.002892              100.822000            
0.100500              0.002100              53.346000             
0.100500              0.002108              52.541000             
0.100500              0.002116              51.763000             
0.100500              0.002124              51.011000             
0.100500              0.002132              50.285000             
0.100500              0.002140              49.586000             
0.100500              0.002148              48.913000             
0.100500              0.002156              48.267000             
0.100500              0.002164              47.647000             
0.100500              0.002172              47.053000             
0.100500              0.002180              46.485000             
0.100500              0.002188              45.944000             
0.100500              0.002196              45.429000             
0.100500              0.002204              44.940000             
0.100500              0.002212              44.477000             
0.100500              0.002220              44.040000             
0.100500              0.002228              43.630000             
0.100500              0.002236              43.246000             
0.100500              0.002244              42.888000             
0.100500              0.002252              42.557000             
0.100500              0.002260              42.251000             
0.100500              0.002268              41.972000             
0.100500              0.002276              41.719000             
0.100500              0.002284              41.492000             
0.100500              0.002292              41.292000             
0.100500              0.002300              41.118000             
0.100500              0.002308              40.970000             
0.100500              0.002316              40.848000             
0.100500              0.002324              40.753000             
0.100500              0.002332              40.684000             
0.100500              0.002340              40.641000             
0.100500              0.002348              40.625000             
0.100500              0.002356              40.636000             
0.100500              0.002364              40.672000             
0.100500              0.002372              40.735000             
0.100500              0.002380              40.825000             
0.100500              0.002388              40.941000             
0.100500              0.002396              41.084000             
0.100500              0.002404              41.253000             
0.100500              0.002412              41.449000             
0.100500              0.002420              41.671000             
0.100500              0.002428              41.920000             
0.100500              0.002436              42.196000             
0.100500              0.002444              42.498000             
0.100500              0.002452              42.828000             
0.100500              0.002460              43.184000             
0.100500              0.002468              43.567000             
0.100500              0.002476              43.976000             
0.100500              0.002484              44.413000             
0.100500              0.002492              44.877000             
0.100500              0.002500              45.367000             
0.100500              0.002508              45.885000             
0.100500              0.002516              46.429000             
0.100500              0.002524              47.001000             
0.100500              0.002532              47.600000             
0.100500              0.002540              48.226000             
0.100500              0.002548              48.880000             
0.100500              0.002556              49.561000             
0.100500              0.002564              50.269000             
0.100500              0.002572              51.004000             
0.100500              0.002580              51.767000             
0.100500              0.002588              52.558000             
0.100500              0.002596              53.376000             
0.100500              0.002604              54.222000             
0.100500              0.002612              55.096000             
0.100500              0.002620              55.997000             
0.100500              0.002628              56.927000             
0.100500              0.002636              57.884000             
0.100500              0.002644              58.869000             
0.100500              0.002652              59.883000             
0.100500              0.002660              60.924000             
0.100500              0.002668              61.994000             
0.100500              0.002676              63.092000             
0.100500              0.002684              64.219000             
0.100500              0.002692              65.374000             
0.100500              0.002700              66.558000             
0.100500              0.002708              67.770000             
0.100500              0.002716              69.012000             
0.100500              0.002724              70.282000             
0.100500              0.002732              71.581000             
0.100500              0.002740              72.910000             
0.100500              0.002748              74.267000             
0.100500              0.002756              75.655000             
0.100500              0.002764              77.071000             
0.100500              0.002772              78.517000             
0.100500              0.002780              79.993000             
0.100500              0.002788              81.499000             
0.100500              0.002796              83.035000             
0.100500              0.002804              84.601000             
0.100500              0.002812              86.197000             
0.100500              0.002820              87.824000             
0.100500              0.002828              89.481000             
0.100500              0.002836              91.169000             
0.100500              0.002844              92.888000             
0.100500              0.002852              94.638000             
0.100500              0.002860              96.419000             
0.100500              0.002868              98.232000             
0.100500              0.002876              100.076000            
0.100500              0.002884              101.952000            
0.100500              0.002892              103.860000            
0.101000              0.002100              55.142000             
0.101000              0.002108              54.369000             
0.101000              0.002116              53.622000             
0.101000              0.002124              52.901000             
0.101000              0.002132              52.207000             
0.101000              0.002140              51.538000             
0.101000              0.002148              50.896000             
0.101000              0.002156              50.279000             
0.101000              0.002164              49.688000             
0.101000              0.002172              49.124000             
0.101000              0.002180              48.585000             
0.101000              0.002188              48.072000             
0.101000              0.002196              47.585000             
0.101000              0.002204              47.124000             
0.101000              0.002212              46.689000             
0.101000              0.002220              46.280000             
0.101000              0.002228              45.896000             
0.101000              0.002236              45.539000             
0.101000              0.002244              45.207000             
0.101000              0.002252              44.901000             
0.101000              0.002260              44.621000             
0.101000              0.002268              44.367000             
0.101000              0.002276              44.139000             
0.101000              0.002284              43.937000             
0.101000              0.002292              43.760000             
0.101000              0.002300              43.610000             
0.101000              0.002308              43.485000             
0.101000              0.002316              43.386000             
0.101000              0.002324              43.313000             
0.101000              0.002332              43.267000             
0.101000              0.002340              43.246000             
0.101000              0.002348              43.251000             
0.101000              0.002356              43.282000             
0.101000              0.002364              43.339000             
0.101000              0.002372              43.423000             
0.101000              0.002380              43.532000             
0.101000              0.002388              43.667000             
0.101000              0.002396              43.829000             
0.101000              0.002404              44.017000             
0.101000              0.002412              44.231000             
0.101000              0.002420              44.471000             
0.101000              0.002428              44.737000             
0.101000              0.002436              45.030000             
0.101000              0.002444              45.349000             
0.101000              0.002452              45.695000             
0.101000              0.002460              46.066000             
0.101000              0.002468              46.465000             
0.101000              0.002476              46.889000             
0.101000              0.002484              47.340000             
0.101000              0.002492              47.818000             
0.101000              0.002500              48.322000             
0.101000              0.002508              48.853000             
0.101000              0.002516              49.411000             
0.101000              0.002524              49.995000             
0.101000              0.002532              50.606000             
0.101000              0.002540              51.244000             
0.101000              0.002548              51.908000             
0.101000              0.002556              52.600000             
0.101000              0.002564              53.318000             
0.101000              0.002572              54.064000             
0.101000              0.002580              54.837000             
0.101000              0.002588              55.636000             
0.101000              0.002596              56.463000             
0.101000              0.002604              57.318000             
0.101000              0.002612              58.199000             
0.101000              0.002620              59.108000             
0.101000              0.002628              60.044000             
0.101000              0.002636              61.008000             
0.101000              0.002644              62.000000             
0.101000              0.002652              63.019000             
0.101000              0.002660              64.066000             
0.101000              0.002668              65.141000             
0.101000              0.002676              66.244000             
0.101000              0.002684              67.375000             
0.101000              0.002692              68.534000             
0.101000              0.002700              69.721000             
0.101000              0.002708              70.937000             
0.101000              0.002716              72.181000             
0.101000              0.002724              73.453000             
0.101000              0.002732              74.755000             
0.101000              0.002740              76.084000             
0.101000              0.002748              77.443000             
0.101000              0.002756              78.831000             
0.101000              0.002764              80.248000             
0.101000              0.002772              81.694000             
0.101000              0.002780              83.170000             
0.101000              0.002788              84.675000             
0.101000              0.002796              86.209000             
0.101000              0.002804              87.774000             
0.101000              0.002812              89.368000             
0.101000              0.002820              90.993000             
0.101000              0.002828              92.647000             
0.101000              0.002836              94.333000             
0.101000              0.002844              96.048000             
0.101000              0.002852              97.795000             
0.101000              0.002860              99.572000             
0.101000              0.002868              101.380000            
0.101000              0.002876              103.220000            
0.101000              0.002884              105.091000            
0.101000              0.002892              106.994000            
0.101500              0.002100              57.020000             
0.101500              0.002108              56.279000             
0.101500              0.002116              55.564000             
0.101500              0.002124              54.875000             
0.101500              0.002132              54.211000             
0.101500              0.002140              53.574000             
0.101500              0.002148              52.962000             
0.101500              0.002156              52.375000             
0.101500              0.002164              51.815000             
0.101500              0.002172              51.280000             
0.101500              0.002180              50.770000             
0.101500              0.002188              50.286000             
0.101500              0.002196              49.828000             
0.101500              0.002204              49.395000             
0.101500              0.002212              48.988000             
0.101500              0.002220              48.606000             
0.101500              0.002228              48.250000             
0.101500              0.002236              47.919000             
0.101500              0.002244              47.614000             
0.101500              0.002252              47.335000             
0.101500              0.002260              47.080000             
0.101500              0.002268              46.852000             
0.101500              0.002276              46.648000             
0.101500              0.002284              46.471000             
0.101500              0.002292              46.319000             
0.101500              0.002300              46.192000             
0.101500              0.002308              46.091000             
0.101500              0.002316              46.015000             
0.101500              0.002324              45.965000             
0.101500              0.002332              45.941000             
0.101500              0.002340              45.942000             
0.101500              0.002348              45.969000             
0.101500              0.002356              46.021000             
0.101500              0.002364              46.099000             
0.101500              0.002372              46.203000             
0.101500              0.002380              46.332000             
0.101500              0.002388              46.487000             
0.101500              0.002396              46.668000             
0.101500              0.002404              46.875000             
0.101500              0.002412              47.107000             
0.101500              0.002420              47.365000             
0.101500              0.002428              47.649000             
0.101500              0.002436              47.959000             
0.101500              0.002444              48.295000             
0.101500              0.002452              48.657000             
0.101500              0.002460              49.044000             
0.101500              0.002468              49.458000             
0.101500              0.002476              49.898000             
0.101500              0.002484              50.363000             
0.101500              0.002492              50.855000             
0.101500              0.002500              51.373000             
0.101500              0.002508              51.918000             
0.101500              0.002516              52.488000             
0.101500              0.002524              53.085000             
0.101500              0.002532              53.708000             
0.101500              0.002540              54.358000             
0.101500              0.002548              55.034000             
0.101500              0.002556              55.736000             
0.101500              0.002564              56.465000             
0.101500              0.002572              57.221000             
0.101500              0.002580              58.003000             
0.101500              0.002588              58.812000             
0.101500              0.002596              59.648000             
0.101500              0.002604              60.510000             
0.101500              0.002612              61.400000             
0.101500              0.002620              62.316000             
0.101500              0.002628              63.260000             
0.101500              0.002636              64.230000             
0.101500              0.002644              65.228000             
0.101500              0.002652              66.253000             
0.101500              0.002660              67.306000             
0.101500              0.002668              68.386000             
0.101500              0.002676              69.493000             
0.101500              0.002684              70.629000             
0.101500              0.002692              71.791000             
0.101500              0.002700              72.982000             
0.101500              0.002708              74.201000             
0.101500              0.002716              75.447000             
0.101500              0.002724              76.722000             
0.101500              0.002732              78.025000             
0.101500              0.002740              79.357000             
0.101500              0.002748              80.716000             
0.101500              0.002756              82.105000             
0.101500              0.002764              83.522000             
0.101500              0.002772              84.968000             
0.101500              0.002780              86.443000             
0.101500              0.002788              87.947000             
0.101500              0.002796              89.481000             
0.101500              0.002804              91.044000             
0.101500              0.002812              92.636000             
0.101500              0.002820              94.258000             
0.101500              0.002828              95.910000             
0.101500              0.002836              97.592000             
0.101500              0.002844              99.305000             
0.101500              0.002852              101.047000            
0.101500              0.002860              102.821000            
0.101500              0.002868              104.625000            
0.101500              0.002876              106.460000            
0.101500              0.002884              108.326000            
0.101500              0.002892              110.223000            
0.102000              0.002100              58.980000             
0.102000              0.002108              58.272000             
0.102000              0.002116              57.589000             
0.102000              0.002124              56.931000             
0.102000              0.002132              56.300000             
0.102000              0.002140              55.693000             
0.102000              0.002148              55.112000             
0.102000              0.002156              54.556000             
0.102000              0.002164              54.026000             
0.102000              0.002172              53.521000             
0.102000              0.002180              53.041000             
0.102000              0.002188              52.587000             
0.102000              0.002196              52.157000             
0.102000              0.002204              51.753000             
0.102000              0.002212              51.374000             
0.102000              0.002220              51.020000             
0.102000              0.002228              50.692000             
0.102000              0.002236              50.388000             
0.102000              0.002244              50.110000             
0.102000              0.002252              49.857000             
0.102000              0.002260              49.629000             
0.102000              0.002268              49.426000             
0.102000              0.002276              49.248000             
0.102000              0.002284              49.095000             
0.102000              0.002292              48.968000             
0.102000              0.002300              48.865000             
0.102000              0.002308              48.788000             
0.102000              0.002316              48.736000             
0.102000              0.002324              48.709000             
0.102000              0.002332              48.707000             
0.102000              0.002340              48.730000             
0.102000              0.002348              48.779000             
0.102000              0.002356              48.853000             
0.102000              0.002364              48.952000             
0.102000              0.002372              49.076000             
0.102000              0.002380              49.226000             
0.102000              0.002388              49.401000             
0.102000              0.002396              49.601000             
0.102000              0.002404              49.827000             
0.102000              0.002412              50.077000             
0.102000              0.002420              50.354000             
0.102000              0.002428              50.656000             
0.102000              0.002436              50.983000             
0.102000              0.002444              51.335000             
0.102000              0.002452              51.714000             
0.102000              0.002460              52.117000             
0.102000              0.002468              52.547000             
0.102000              0.002476              53.002000             
0.102000              0.002484              53.482000             
0.102000              0.002492              53.989000             
0.102000              0.002500              54.521000             
0.102000              0.002508              55.079000             
0.102000              0.002516              55.662000             
0.102000              0.002524              56.272000             
0.102000              0.002532              56.907000             
0.102000              0.002540              57.568000             
0.102000              0.002548              58.256000             
0.102000              0.002556              58.969000             
0.102000              0.002564              59.709000             
0.102000              0.002572              60.475000             
0.102000              0.002580              61.267000             
0.102000              0.002588              62.085000             
0.102000              0.002596              62.929000             
0.102000              0.002604              63.800000             
0.102000              0.002612              64.698000             
0.102000              0.002620              65.622000             
0.102000              0.002628              66.573000             
0.102000              0.002636              67.550000             
0.102000              0.002644              68.554000             
0.102000              0.002652              69.585000             
0.102000              0.002660              70.643000             
0.102000              0.002668              71.728000             
0.102000              0.002676              72.841000             
0.102000              0.002684              73.980000             
0.102000              0.002692              75.147000             
0.102000              0.002700              76.341000             
0.102000              0.002708              77.562000             
0.102000              0.002716              78.812000             
0.102000              0.002724              80.089000             
0.102000              0.002732              81.393000             
0.102000              0.002740              82.726000             
0.102000              0.002748              84.087000             
0.102000              0.002756              85.476000             
0.102000              0.002764              86.894000             
0.102000              0.002772              88.339000             
0.102000              0.002780              89.814000             
0.102000              0.002788              91.317000             
0.102000              0.002796              92.849000             
0.102000              0.002804              94.410000             
0.102000              0.002812              96.001000             
0.102000              0.002820              97.621000             
0.102000              0.002828              99.270000             
0.102000              0.002836              100.949000            
0.102000              0.002844              102.658000            
0.102000              0.002852              104.396000            
0.102000              0.002860              106.165000            
0.102000              0.002868              107.965000            
0.102000              0.002876              109.795000            
0.102000              0.002884              111.656000            
0.102000              0.002892              113.547000            
0.102500              0.002100              61.022000             
0.102500              0.002108              60.346000             
0.102500              0.002116              59.696000             
0.102500              0.002124              59.071000             
0.102500              0.002132              58.471000             
0.102500              0.002140              57.896000             
0.102500              0.002148              57.347000             
0.102500              0.002156              56.822000             
0.102500              0.002164              56.322000             
0.102500              0.002172              55.848000             
0.102500              0.002180              55.398000             
0.102500              0.002188              54.973000             
0.102500              0.002196              54.573000             
0.102500              0.002204              54.198000             
0.102500              0.002212              53.848000             
0.102500              0.002220              53.522000             
0.102500              0.002228              53.222000             
0.102500              0.002236              52.946000             
0.102500              0.002244              52.694000             
0.102500              0.002252              52.468000             
0.102500              0.002260              52.266000             
0.102500              0.002268              52.089000             
0.102500              0.002276              51.937000             
0.102500              0.002284              51.810000             
0.102500              0.002292              51.707000             
0.102500              0.002300              51.629000             
0.102500              0.002308              51.576000             
0.102500              0.002316              51.548000             
0.102500              0.002324              51.544000             
0.102500              0.002332              51.565000             
0.102500              0.002340              51.611000             
0.102500              0.002348              51.682000             
0.102500              0.002356              51.777000             
0.102500              0.002364              51.898000             
0.102500              0.002372              52.043000             
0.102500              0.002380              52.213000             
0.102500              0.002388              52.408000             
0.102500              0.002396              52.628000             
0.102500              0.002404              52.873000             
0.102500              0.002412              53.142000             
0.102500              0.002420              53.437000             
0.102500              0.002428              53.757000             
0.102500              0.002436              54.102000             
0.102500              0.002444              54.471000             
0.102500              0.002452              54.866000             
0.102500              0.002460              55.286000             
0.102500              0.002468              55.731000             
0.102500              0.002476              56.202000             
0.102500              0.002484              56.697000             
0.102500              0.002492              57.218000             
0.102500              0.002500              57.764000             
0.102500              0.002508              58.336000             
0.102500              0.002516              58.933000             
0.102500              0.002524              59.555000             
0.102500              0.002532              60.203000             
0.102500              0.002540              60.876000             
0.102500              0.002548              61.575000             
0.102500              0.002556              62.300000             
0.102500              0.002564              63.050000             
0.102500              0.002572              63.826000             
0.102500              0.002580              64.628000             
0.102500              0.002588              65.455000             
0.102500              0.002596              66.309000             
0.102500              0.002604              67.188000             
0.102500              0.002612              68.094000             
0.102500              0.002620              69.026000             
0.102500              0.002628              69.983000             
0.102500              0.002636              70.968000             
0.102500              0.002644              71.978000             
0.102500              0.002652              73.015000             
0.102500              0.002660              74.079000             
0.102500              0.002668              75.169000             
0.102500              0.002676              76.286000             
0.102500              0.002684              77.429000             
0.102500              0.002692              78.600000             
0.102500              0.002700              79.797000             
0.102500              0.002708              81.022000             
0.102500              0.002716              82.274000             
0.102500              0.002724              83.553000             
0.102500              0.002732              84.859000             
0.102500              0.002740              86.194000             
0.102500              0.002748              87.555000             
0.102500              0.002756              88.945000             
0.102500              0.002764              90.363000             
0.102500              0.002772              91.808000             
0.102500              0.002780              93.282000             
0.102500              0.002788              94.784000             
0.102500              0.002796              96.315000             
0.102500              0.002804              97.874000             
0.102500              0.002812              99.463000             
0.102500              0.002820              101.080000            
0.102500              0.002828              102.726000            
0.102500              0.002836              104.402000            
0.102500              0.002844              106.107000            
0.102500              0.002852              107.842000            
0.102500              0.002860              109.606000            
0.102500              0.002868              111.401000            
0.102500              0.002876              113.226000            
0.102500              0.002884              115.081000            
0.102500              0.002892              116.967000            
0.103000              0.002100              63.145000             
0.103000              0.002108              62.503000             
0.103000              0.002116              61.886000             
0.103000              0.002124              61.294000             
0.103000              0.002132              60.726000             
0.103000              0.002140              60.184000             
0.103000              0.002148              59.666000             
0.103000              0.002156              59.173000             
0.103000              0.002164              58.704000             
0.103000              0.002172              58.260000             
0.103000              0.002180              57.841000             
0.103000              0.002188              57.446000             
0.103000              0.002196              57.076000             
0.103000              0.002204              56.730000             
0.103000              0.002212              56.409000             
0.103000              0.002220              56.112000             
0.103000              0.002228              55.839000             
0.103000              0.002236              55.591000             
0.103000              0.002244              55.368000             
0.103000              0.002252              55.168000             
0.103000              0.002260              54.993000             
0.103000              0.002268              54.843000             
0.103000              0.002276              54.717000             
0.103000              0.002284              54.615000             
0.103000              0.002292              54.537000             
0.103000              0.002300              54.484000             
0.103000              0.002308              54.456000             
0.103000              0.002316              54.451000             
0.103000              0.002324              54.471000             
0.103000              0.002332              54.515000             
0.103000              0.002340              54.584000             
0.103000              0.002348              54.677000             
0.103000              0.002356              54.795000             
0.103000              0.002364              54.937000             
0.103000              0.002372              55.103000             
0.103000              0.002380              55.294000             
0.103000              0.002388              55.509000             
0.103000              0.002396              55.749000             
0.103000              0.002404              56.013000             
0.103000              0.002412              56.302000             
0.103000              0.002420              56.615000             
0.103000              0.002428              56.953000             
0.103000              0.002436              57.316000             
0.103000              0.002444              57.703000             
0.103000              0.002452              58.114000             
0.103000              0.002460              58.551000             
0.103000              0.002468              59.012000             
0.103000              0.002476              59.498000             
0.103000              0.002484              60.009000             
0.103000              0.002492              60.544000             
0.103000              0.002500              61.105000             
0.103000              0.002508              61.690000             
0.103000              0.002516              62.300000             
0.103000              0.002524              62.936000             
0.103000              0.002532              63.596000             
0.103000              0.002540              64.281000             
0.103000              0.002548              64.992000             
0.103000              0.002556              65.728000             
0.103000              0.002564              66.489000             
0.103000              0.002572              67.275000             
0.103000              0.002580              68.086000             
0.103000              0.002588              68.923000             
0.103000              0.002596              69.786000             
0.103000              0.002604              70.674000             
0.103000              0.002612              71.588000             
0.103000              0.002620              72.527000             
0.103000              0.002628              73.492000             
0.103000              0.002636              74.483000             
0.103000              0.002644              75.500000             
0.103000              0.002652              76.543000             
0.103000              0.002660              77.612000             
0.103000              0.002668              78.707000             
0.103000              0.002676              79.829000             
0.103000              0.002684              80.977000             
0.103000              0.002692              82.151000             
0.103000              0.002700              83.352000             
0.103000              0.002708              84.580000             
0.103000              0.002716              85.834000             
0.103000              0.002724              87.115000             
0.103000              0.002732              88.424000             
0.103000              0.002740              89.759000             
0.103000              0.002748              91.122000             
0.103000              0.002756              92.512000             
0.103000              0.002764              93.929000             
0.103000              0.002772              95.375000             
0.103000              0.002780              96.848000             
0.103000              0.002788              98.349000             
0.103000              0.002796              99.878000             
0.103000              0.002804              101.436000            
0.103000              0.002812              103.022000            
0.103000              0.002820              104.636000            
0.103000              0.002828              106.280000            
0.103000              0.002836              107.952000            
0.103000              0.002844              109.653000            
0.103000              0.002852              111.384000            
0.103000              0.002860              113.144000            
0.103000              0.002868              114.934000            
0.103000              0.002876              116.754000            
0.103000              0.002884              118.603000            
0.103000              0.002892              120.484000            
0.103500              0.002100              65.351000             
0.103500              0.002108              64.743000             
0.103500              0.002116              64.159000             
0.103500              0.002124              63.600000             
0.103500              0.002132              63.065000             
0.103500              0.002140              62.555000             
0.103500              0.002148              62.070000             
0.103500              0.002156              61.608000             
0.103500              0.002164              61.171000             
0.103500              0.002172              60.758000             
0.103500              0.002180              60.370000             
0.103500              0.002188              60.006000             
0.103500              0.002196              59.665000             
0.103500              0.002204              59.349000             
0.103500              0.002212              59.057000             
0.103500              0.002220              58.789000             
0.103500              0.002228              58.546000             
0.103500              0.002236              58.326000             
0.103500              0.002244              58.130000             
0.103500              0.002252              57.958000             
0.103500              0.002260              57.810000             
0.103500              0.002268              57.686000             
0.103500              0.002276              57.587000             
0.103500              0.002284              57.511000             
0.103500              0.002292              57.459000             
0.103500              0.002300              57.431000             
0.103500              0.002308              57.427000             
0.103500              0.002316              57.446000             
0.103500              0.002324              57.490000             
0.103500              0.002332              57.558000             
0.103500              0.002340              57.650000             
0.103500              0.002348              57.766000             
0.103500              0.002356              57.905000             
0.103500              0.002364              58.069000             
0.103500              0.002372              58.257000             
0.103500              0.002380              58.469000             
0.103500              0.002388              58.704000             
0.103500              0.002396              58.964000             
0.103500              0.002404              59.248000             
0.103500              0.002412              59.556000             
0.103500              0.002420              59.888000             
0.103500              0.002428              60.244000             
0.103500              0.002436              60.625000             
0.103500              0.002444              61.030000             
0.103500              0.002452              61.458000             
0.103500              0.002460              61.911000             
0.103500              0.002468              62.389000             
0.103500              0.002476              62.891000             
0.103500              0.002484              63.417000             
0.103500              0.002492              63.967000             
0.103500              0.002500              64.542000             
0.103500              0.002508              65.141000             
0.103500              0.002516              65.765000             
0.103500              0.002524              66.413000             
0.103500              0.002532              67.086000             
0.103500              0.002540              67.784000             
0.103500              0.002548              68.506000             
0.103500              0.002556              69.253000             
0.103500              0.002564              70.025000             
0.103500              0.002572              70.821000             
0.103500              0.002580              71.643000             
0.103500              0.002588              72.490000             
0.103500              0.002596              73.361000             
0.103500              0.002604              74.258000             
0.103500              0.002612              75.180000             
0.103500              0.002620              76.127000             
0.103500              0.002628              77.099000             
0.103500              0.002636              78.097000             
0.103500              0.002644              79.121000             
0.103500              0.002652              80.169000             
0.103500              0.002660              81.244000             
0.103500              0.002668              82.344000             
0.103500              0.002676              83.471000             
0.103500              0.002684              84.623000             
0.103500              0.002692              85.801000             
0.103500              0.002700              87.005000             
0.103500              0.002708              88.236000             
0.103500              0.002716              89.492000             
0.103500              0.002724              90.776000             
0.103500              0.002732              92.086000             
0.103500              0.002740              93.423000             
0.103500              0.002748              94.786000             
0.103500              0.002756              96.177000             
0.103500              0.002764              97.594000             
0.103500              0.002772              99.039000             
0.103500              0.002780              100.512000            
0.103500              0.002788              102.012000            
0.103500              0.002796              103.539000            
0.103500              0.002804              105.095000            
0.103500              0.002812              106.678000            
0.103500              0.002820              108.290000            
0.103500              0.002828              109.930000            
0.103500              0.002836              111.599000            
0.103500              0.002844              113.296000            
0.103500              0.002852              115.023000            
0.103500              0.002860              116.778000            
0.103500              0.002868              118.563000            
0.103500              0.002876              120.378000            
0.103500              0.002884              122.222000            
0.103500              0.002892              124.096000            
0.104000              0.002100              67.639000             
0.104000              0.002108              67.065000             
0.104000              0.002116              66.515000             
0.104000              0.002124              65.990000             
0.104000              0.002132              65.488000             
0.104000              0.002140              65.011000             
0.104000              0.002148              64.558000             
0.104000              0.002156              64.129000             
0.104000              0.002164              63.724000             
0.104000              0.002172              63.343000             
0.104000              0.002180              62.985000             
0.104000              0.002188              62.652000             
0.104000              0.002196              62.342000             
0.104000              0.002204              62.056000             
0.104000              0.002212              61.794000             
0.104000              0.002220              61.555000             
0.104000              0.002228              61.340000             
0.104000              0.002236              61.149000             
0.104000              0.002244              60.981000             
0.104000              0.002252              60.837000             
0.104000              0.002260              60.717000             
0.104000              0.002268              60.620000             
0.104000              0.002276              60.547000             
0.104000              0.002284              60.497000             
0.104000              0.002292              60.471000             
0.104000              0.002300              60.468000             
0.104000              0.002308              60.489000             
0.104000              0.002316              60.534000             
0.104000              0.002324              60.602000             
0.104000              0.002332              60.693000             
0.104000              0.002340              60.808000             
0.104000              0.002348              60.947000             
0.104000              0.002356              61.109000             
0.104000              0.002364              61.295000             
0.104000              0.002372              61.504000             
0.104000              0.002380              61.737000             
0.104000              0.002388              61.994000             
0.104000              0.002396              62.274000             
0.104000              0.002404              62.578000             
0.104000              0.002412              62.905000             
0.104000              0.002420              63.257000             
0.104000              0.002428              63.631000             
0.104000              0.002436              64.030000             
0.104000              0.002444              64.452000             
0.104000              0.002452              64.898000             
0.104000              0.002460              65.368000             
0.104000              0.002468              65.862000             
0.104000              0.002476              66.380000             
0.104000              0.002484              66.921000             
0.104000              0.002492              67.486000             
0.104000              0.002500              68.076000             
0.104000              0.002508              68.689000             
0.104000              0.002516              69.327000             
0.104000              0.002524              69.988000             
0.104000              0.002532              70.674000             
0.104000              0.002540              71.384000             
0.104000              0.002548              72.118000             
0.104000              0.002556              72.876000             
0.104000              0.002564              73.659000             
0.104000              0.002572              74.466000             
0.104000              0.002580              75.298000             
0.104000              0.002588              76.154000             
0.104000              0.002596              77.035000             
0.104000              0.002604              77.940000             
0.104000              0.002612              78.870000             
0.104000              0.002620              79.825000             
0.104000              0.002628              80.805000             
0.104000              0.002636              81.810000             
0.104000              0.002644              82.839000             
0.104000              0.002652              83.894000             
0.104000              0.002660              84.974000             
0.104000              0.002668              86.080000             
0.104000              0.002676              87.211000             
0.104000              0.002684              88.367000             
0.104000              0.002692              89.549000             
0.104000              0.002700              90.757000             
0.104000              0.002708              91.990000             
0.104000              0.002716              93.249000             
0.104000              0.002724              94.535000             
0.104000              0.002732              95.847000             
0.104000              0.002740              97.184000             
0.104000              0.002748              98.549000             
0.104000              0.002756              99.940000             
0.104000              0.002764              101.357000            
0.104000              0.002772              102.802000            
0.104000              0.002780              104.273000            
0.104000              0.002788              105.772000            
0.104000              0.002796              107.298000            
0.104000              0.002804              108.852000            
0.104000              0.002812              110.433000            
0.104000              0.002820              112.042000            
0.104000              0.002828              113.678000            
0.104000              0.002836              115.344000            
0.104000              0.002844              117.037000            
0.104000              0.002852              118.759000            
0.104000              0.002860              120.510000            
0.104000              0.002868              122.289000            
0.104000              0.002876              124.098000            
0.104000              0.002884              125.936000            
0.104000              0.002892              127.804000            
0.104500              0.002100              70.009000             
0.104500              0.002108              69.470000             
0.104500              0.002116              68.954000             
0.104500              0.002124              68.463000             
0.104500              0.002132              67.995000             
0.104500              0.002140              67.552000             
0.104500              0.002148              67.131000             
0.104500              0.002156              66.735000             
0.104500              0.002164              66.362000             
0.104500              0.002172              66.013000             
0.104500              0.002180              65.687000             
0.104500              0.002188              65.385000             
0.104500              0.002196              65.106000             
0.104500              0.002204              64.850000             
0.104500              0.002212              64.618000             
0.104500              0.002220              64.409000             
0.104500              0.002228              64.224000             
0.104500              0.002236              64.061000             
0.104500              0.002244              63.922000             
0.104500              0.002252              63.806000             
0.104500              0.002260              63.714000             
0.104500              0.002268              63.644000             
0.104500              0.002276              63.598000             
0.104500              0.002284              63.575000             
0.104500              0.002292              63.575000             
0.104500              0.002300              63.598000             
0.104500              0.002308              63.644000             
0.104500              0.002316              63.713000             
0.104500              0.002324              63.806000             
0.104500              0.002332              63.921000             
0.104500              0.002340              64.060000             
0.104500              0.002348              64.222000             
0.104500              0.002356              64.407000             
0.104500              0.002364              64.615000             
0.104500              0.002372              64.846000             
0.104500              0.002380              65.101000             
0.104500              0.002388              65.378000             
0.104500              0.002396              65.679000             
0.104500              0.002404              66.003000             
0.104500              0.002412              66.350000             
0.104500              0.002420              66.720000             
0.104500              0.002428              67.114000             
0.104500              0.002436              67.531000             
0.104500              0.002444              67.971000             
0.104500              0.002452              68.434000             
0.104500              0.002460              68.921000             
0.104500              0.002468              69.432000             
0.104500              0.002476              69.965000             
0.104500              0.002484              70.522000             
0.104500              0.002492              71.103000             
0.104500              0.002500              71.707000             
0.104500              0.002508              72.335000             
0.104500              0.002516              72.986000             
0.104500              0.002524              73.661000             
0.104500              0.002532              74.359000             
0.104500              0.002540              75.082000             
0.104500              0.002548              75.828000             
0.104500              0.002556              76.598000             
0.104500              0.002564              77.391000             
0.104500              0.002572              78.209000             
0.104500              0.002580              79.051000             
0.104500              0.002588              79.917000             
0.104500              0.002596              80.807000             
0.104500              0.002604              81.721000             
0.104500              0.002612              82.659000             
0.104500              0.002620              83.622000             
0.104500              0.002628              84.609000             
0.104500              0.002636              85.621000             
0.104500              0.002644              86.657000             
0.104500              0.002652              87.718000             
0.104500              0.002660              88.804000             
0.104500              0.002668              89.914000             
0.104500              0.002676              91.050000             
0.104500              0.002684              92.210000             
0.104500              0.002692              93.396000             
0.104500              0.002700              94.607000             
0.104500              0.002708              95.843000             
0.104500              0.002716              97.105000             
0.104500              0.002724              98.393000             
0.104500              0.002732              99.706000             
0.104500              0.002740              101.045000            
0.104500              0.002748              102.410000            
0.104500              0.002756              103.801000            
0.104500              0.002764              105.219000            
0.104500              0.002772              106.663000            
0.104500              0.002780              108.133000            
0.104500              0.002788              109.631000            
0.104500              0.002796              111.155000            
0.104500              0.002804              112.706000            
0.104500              0.002812              114.285000            
0.104500              0.002820              115.891000            
0.104500              0.002828              117.524000            
0.104500              0.002836              119.186000            
0.104500              0.002844              120.875000            
0.104500              0.002852              122.592000            
0.104500              0.002860              124.338000            
0.104500              0.002868              126.113000            
0.104500              0.002876              127.916000            
0.104500              0.002884              129.748000            
0.104500              0.002892              131.609000            
0.105000              0.002100              72.462000             
0.105000              0.002108              71.958000             
0.105000              0.002116              71.477000             
0.105000              0.002124              71.020000             
0.105000              0.002132              70.587000             
0.105000              0.002140              70.177000             
0.105000              0.002148              69.790000             
0.105000              0.002156              69.427000             
0.105000              0.002164              69.086000             
0.105000              0.002172              68.769000             
0.105000              0.002180              68.476000             
0.105000              0.002188              68.205000             
0.105000              0.002196              67.957000             
0.105000              0.002204              67.732000             
0.105000              0.002212              67.531000             
0.105000              0.002220              67.352000             
0.105000              0.002228              67.196000             
0.105000              0.002236              67.063000             
0.105000              0.002244              66.953000             
0.105000              0.002252              66.865000             
0.105000              0.002260              66.801000             
0.105000              0.002268              66.759000             
0.105000              0.002276              66.740000             
0.105000              0.002284              66.743000             
0.105000              0.002292              66.770000             
0.105000              0.002300              66.819000             
0.105000              0.002308              66.891000             
0.105000              0.002316              66.985000             
0.105000              0.002324              67.102000             
0.105000              0.002332              67.242000             
0.105000              0.002340              67.405000             
0.105000              0.002348              67.590000             
0.105000              0.002356              67.798000             
0.105000              0.002364              68.029000             
0.105000              0.002372              68.282000             
0.105000              0.002380              68.558000             
0.105000              0.002388              68.857000             
0.105000              0.002396              69.178000             
0.105000              0.002404              69.523000             
0.105000              0.002412              69.890000             
0.105000              0.002420              70.280000             
0.105000              0.002428              70.692000             
0.105000              0.002436              71.128000             
0.105000              0.002444              71.586000             
0.105000              0.002452              72.067000             
0.105000              0.002460              72.571000             
0.105000              0.002468              73.098000             
0.105000              0.002476              73.648000             
0.105000              0.002484              74.221000             
0.105000              0.002492              74.817000             
0.105000              0.002500              75.436000             
0.105000              0.002508              76.078000             
0.105000              0.002516              76.743000             
0.105000              0.002524              77.431000             
0.105000              0.002532              78.143000             
0.105000              0.002540              78.878000             
0.105000              0.002548              79.636000             
0.105000              0.002556              80.417000             
0.105000              0.002564              81.222000             
0.105000              0.002572              82.051000             
0.105000              0.002580              82.902000             
0.105000              0.002588              83.778000             
0.105000              0.002596              84.677000             
0.105000              0.002604              85.600000             
0.105000              0.002612              86.547000             
0.105000              0.002620              87.518000             
0.105000              0.002628              88.512000             
0.105000              0.002636              89.531000             
0.105000              0.002644              90.574000             
0.105000              0.002652              91.641000             
0.105000              0.002660              92.732000             
0.105000              0.002668              93.848000             
0.105000              0.002676              94.988000             
0.105000              0.002684              96.153000             
0.105000              0.002692              97.342000             
0.105000              0.002700              98.556000             
0.105000              0.002708              99.796000             
0.105000              0.002716              101.060000            
0.105000              0.002724              102.349000            
0.105000              0.002732              103.664000            
0.105000              0.002740              105.004000            
0.105000              0.002748              106.370000            
0.105000              0.002756              107.762000            
0.105000              0.002764              109.179000            
0.105000              0.002772              110.622000            
0.105000              0.002780              112.092000            
0.105000              0.002788              113.588000            
0.105000              0.002796              115.110000            
0.105000              0.002804              116.659000            
0.105000              0.002812              118.235000            
0.105000              0.002820              119.838000            
0.105000              0.002828              121.468000            
0.105000              0.002836              123.125000            
0.105000              0.002844              124.810000            
0.105000              0.002852              126.523000            
0.105000              0.002860              128.264000            
0.105000              0.002868              130.033000            
0.105000              0.002876              131.830000            
0.105000              0.002884              133.656000            
0.105000              0.002892              135.511000            
0.105500              0.002100              74.998000             
0.105500              0.002108              74.529000             
0.105500              0.002116              74.084000             
0.105500              0.002124              73.662000             
0.105500              0.002132              73.263000             
0.105500              0.002140              72.887000             
0.105500              0.002148              72.534000             
0.105500              0.002156              72.204000             
0.105500              0.002164              71.897000             
0.105500              0.002172              71.612000             
0.105500              0.002180              71.351000             
0.105500              0.002188              71.112000             
0.105500              0.002196              70.896000             
0.105500              0.002204              70.702000             
0.105500              0.002212              70.531000             
0.105500              0.002220              70.383000             
0.105500              0.002228              70.257000             
0.105500              0.002236              70.154000             
0.105500              0.002244              70.073000             
0.105500              0.002252              70.014000             
0.105500              0.002260              69.978000             
0.105500              0.002268              69.964000             
0.105500              0.002276              69.973000             
0.105500              0.002284              70.003000             
0.105500              0.002292              70.057000             
0.105500              0.002300              70.132000             
0.105500              0.002308              70.230000             
0.105500              0.002316              70.350000             
0.105500              0.002324              70.492000             
0.105500              0.002332              70.656000             
0.105500              0.002340              70.843000             
0.105500              0.002348              71.052000             
0.105500              0.002356              71.283000             
0.105500              0.002364              71.537000             
0.105500              0.002372              71.812000             
0.105500              0.002380              72.110000             
0.105500              0.002388              72.431000             
0.105500              0.002396              72.773000             
0.105500              0.002404              73.138000             
0.105500              0.002412              73.525000             
0.105500              0.002420              73.935000             
0.105500              0.002428              74.366000             
0.105500              0.002436              74.821000             
0.105500              0.002444              75.297000             
0.105500              0.002452              75.796000             
0.105500              0.002460              76.317000             
0.105500              0.002468              76.861000             
0.105500              0.002476              77.428000             
0.105500              0.002484              78.016000             
0.105500              0.002492              78.628000             
0.105500              0.002500              79.262000             
0.105500              0.002508              79.918000             
0.105500              0.002516              80.598000             
0.105500              0.002524              81.299000             
0.105500              0.002532              82.024000             
0.105500              0.002540              82.772000             
0.105500              0.002548              83.542000             
0.105500              0.002556              84.335000             
0.105500              0.002564              85.151000             
0.105500              0.002572              85.990000             
0.105500              0.002580              86.853000             
0.105500              0.002588              87.738000             
0.105500              0.002596              88.647000             
0.105500              0.002604              89.578000             
0.105500              0.002612              90.534000             
0.105500              0.002620              91.512000             
0.105500              0.002628              92.514000             
0.105500              0.002636              93.540000             
0.105500              0.002644              94.589000             
0.105500              0.002652              95.662000             
0.105500              0.002660              96.759000             
0.105500              0.002668              97.880000             
0.105500              0.002676              99.025000             
0.105500              0.002684              100.194000            
0.105500              0.002692              101.387000            
0.105500              0.002700              102.605000            
0.105500              0.002708              103.847000            
0.105500              0.002716              105.114000            
0.105500              0.002724              106.405000            
0.105500              0.002732              107.721000            
0.105500              0.002740              109.063000            
0.105500              0.002748              110.429000            
0.105500              0.002756              111.821000            
0.105500              0.002764              113.238000            
0.105500              0.002772              114.681000            
0.105500              0.002780              116.149000            
0.105500              0.002788              117.644000            
0.105500              0.002796              119.164000            
0.105500              0.002804              120.711000            
0.105500              0.002812              122.284000            
0.105500              0.002820              123.883000            
0.105500              0.002828              125.510000            
0.105500              0.002836              127.163000            
0.105500              0.002844              128.844000            
0.105500              0.002852              130.552000            
0.105500              0.002860              132.287000            
0.105500              0.002868              134.051000            
0.105500              0.002876              135.842000            
0.105500              0.002884              137.662000            
0.105500              0.002892              139.510000            
0.106000              0.002100              77.617000             
0.106000              0.002108              77.184000             
0.106000              0.002116              76.774000             
0.106000              0.002124              76.387000             
0.106000              0.002132              76.023000             
0.106000              0.002140              75.682000             
0.106000              0.002148              75.363000             
0.106000              0.002156              75.067000             
0.106000              0.002164              74.793000             
0.106000              0.002172              74.542000             
0.106000              0.002180              74.313000             
0.106000              0.002188              74.107000             
0.106000              0.002196              73.922000             
0.106000              0.002204              73.761000             
0.106000              0.002212              73.621000             
0.106000              0.002220              73.503000             
0.106000              0.002228              73.408000             
0.106000              0.002236              73.334000             
0.106000              0.002244              73.283000             
0.106000              0.002252              73.253000             
0.106000              0.002260              73.246000             
0.106000              0.002268              73.260000             
0.106000              0.002276              73.297000             
0.106000              0.002284              73.355000             
0.106000              0.002292              73.435000             
0.106000              0.002300              73.537000             
0.106000              0.002308              73.661000             
0.106000              0.002316              73.807000             
0.106000              0.002324              73.974000             
0.106000              0.002332              74.164000             
0.106000              0.002340              74.375000             
0.106000              0.002348              74.608000             
0.106000              0.002356              74.862000             
0.106000              0.002364              75.139000             
0.106000              0.002372              75.437000             
0.106000              0.002380              75.758000             
0.106000              0.002388              76.100000             
0.106000              0.002396              76.463000             
0.106000              0.002404              76.849000             
0.106000              0.002412              77.256000             
0.106000              0.002420              77.686000             
0.106000              0.002428              78.137000             
0.106000              0.002436              78.610000             
0.106000              0.002444              79.105000             
0.106000              0.002452              79.622000             
0.106000              0.002460              80.161000             
0.106000              0.002468              80.722000             
0.106000              0.002476              81.305000             
0.106000              0.002484              81.910000             
0.106000              0.002492              82.537000             
0.106000              0.002500              83.186000             
0.106000              0.002508              83.857000             
0.106000              0.002516              84.550000             
0.106000              0.002524              85.266000             
0.106000              0.002532              86.004000             
0.106000              0.002540              86.764000             
0.106000              0.002548              87.547000             
0.106000              0.002556              88.352000             
0.106000              0.002564              89.179000             
0.106000              0.002572              90.029000             
0.106000              0.002580              90.902000             
0.106000              0.002588              91.797000             
0.106000              0.002596              92.715000             
0.106000              0.002604              93.656000             
0.106000              0.002612              94.620000             
0.106000              0.002620              95.606000             
0.106000              0.002628              96.616000             
0.106000              0.002636              97.648000             
0.106000              0.002644              98.704000             
0.106000              0.002652              99.783000             
0.106000              0.002660              100.886000            
0.106000              0.002668              102.012000            
0.106000              0.002676              103.162000            
0.106000              0.002684              104.335000            
0.106000              0.002692              105.532000            
0.106000              0.002700              106.753000            
0.106000              0.002708              107.998000            
0.106000              0.002716              109.267000            
0.106000              0.002724              110.560000            
0.106000              0.002732              111.878000            
0.106000              0.002740              113.220000            
0.106000              0.002748              114.587000            
0.106000              0.002756              115.979000            
0.106000              0.002764              117.396000            
0.106000              0.002772              118.838000            
0.106000              0.002780              120.305000            
0.106000              0.002788              121.798000            
0.106000              0.002796              123.316000            
0.106000              0.002804              124.861000            
0.106000              0.002812              126.431000            
0.106000              0.002820              128.027000            
0.106000              0.002828              129.650000            
0.106000              0.002836              131.299000            
0.106000              0.002844              132.975000            
0.106000              0.002852              134.678000            
0.106000              0.002860              136.408000            
0.106000              0.002868              138.166000            
0.106000              0.002876              139.951000            
0.106000              0.002884              141.765000            
0.106000              0.002892              143.606000            
0.106500              0.002100              80.318000             
0.106500              0.002108              79.922000             
0.106500              0.002116              79.548000             
0.106500              0.002124              79.197000             
0.106500              0.002132              78.868000             
0.106500              0.002140              78.562000             
0.106500              0.002148              78.278000             
0.106500              0.002156              78.016000             
0.106500              0.002164              77.776000             
0.106500              0.002172              77.558000             
0.106500              0.002180              77.363000             
0.106500              0.002188              77.189000             
0.106500              0.002196              77.037000             
0.106500              0.002204              76.907000             
0.106500              0.002212              76.799000             
0.106500              0.002220              76.712000             
0.106500              0.002228              76.647000             
0.106500              0.002236              76.604000             
0.106500              0.002244              76.583000             
0.106500              0.002252              76.583000             
0.106500              0.002260              76.604000             
0.106500              0.002268              76.648000             
0.106500              0.002276              76.712000             
0.106500              0.002284              76.798000             
0.106500              0.002292              76.906000             
0.106500              0.002300              77.035000             
0.106500              0.002308              77.185000             
0.106500              0.002316              77.357000             
0.106500              0.002324              77.550000             
0.106500              0.002332              77.764000             
0.106500              0.002340              78.000000             
0.106500              0.002348              78.257000             
0.106500              0.002356              78.536000             
0.106500              0.002364              78.836000             
0.106500              0.002372              79.157000             
0.106500              0.002380              79.500000             
0.106500              0.002388              79.864000             
0.106500              0.002396              80.249000             
0.106500              0.002404              80.656000             
0.106500              0.002412              81.084000             
0.106500              0.002420              81.533000             
0.106500              0.002428              82.004000             
0.106500              0.002436              82.496000             
0.106500              0.002444              83.010000             
0.106500              0.002452              83.545000             
0.106500              0.002460              84.101000             
0.106500              0.002468              84.679000             
0.106500              0.002476              85.279000             
0.106500              0.002484              85.900000             
0.106500              0.002492              86.543000             
0.106500              0.002500              87.207000             
0.106500              0.002508              87.894000             
0.106500              0.002516              88.601000             
0.106500              0.002524              89.331000             
0.106500              0.002532              90.082000             
0.106500              0.002540              90.855000             
0.106500              0.002548              91.650000             
0.106500              0.002556              92.467000             
0.106500              0.002564              93.306000             
0.106500              0.002572              94.167000             
0.106500              0.002580              95.050000             
0.106500              0.002588              95.955000             
0.106500              0.002596              96.883000             
0.106500              0.002604              97.833000             
0.106500              0.002612              98.805000             
0.106500              0.002620              99.799000             
0.106500              0.002628              100.817000            
0.106500              0.002636              101.856000            
0.106500              0.002644              102.919000            
0.106500              0.002652              104.004000            
0.106500              0.002660              105.112000            
0.106500              0.002668              106.243000            
0.106500              0.002676              107.398000            
0.106500              0.002684              108.575000            
0.106500              0.002692              109.776000            
0.106500              0.002700              111.000000            
0.106500              0.002708              112.248000            
0.106500              0.002716              113.520000            
0.106500              0.002724              114.815000            
0.106500              0.002732              116.134000            
0.106500              0.002740              117.477000            
0.106500              0.002748              118.845000            
0.106500              0.002756              120.237000            
0.106500              0.002764              121.653000            
0.106500              0.002772              123.095000            
0.106500              0.002780              124.561000            
0.106500              0.002788              126.052000            
0.106500              0.002796              127.568000            
0.106500              0.002804              129.109000            
0.106500              0.002812              130.677000            
0.106500              0.002820              132.270000            
0.106500              0.002828              133.888000            
0.106500              0.002836              135.533000            
0.106500              0.002844              137.205000            
0.106500              0.002852              138.903000            
0.106500              0.002860              140.628000            
0.106500              0.002868              142.379000            
0.106500              0.002876              144.158000            
0.106500              0.002884              145.965000            
0.106500              0.002892              147.799000            
0.107000              0.002100              83.103000             
0.107000              0.002108              82.744000             
0.107000              0.002116              82.406000             
0.107000              0.002124              82.091000             
0.107000              0.002132              81.798000             
0.107000              0.002140              81.527000             
0.107000              0.002148              81.278000             
0.107000              0.002156              81.051000             
0.107000              0.002164              80.845000             
0.107000              0.002172              80.661000             
0.107000              0.002180              80.499000             
0.107000              0.002188              80.359000             
0.107000              0.002196              80.239000             
0.107000              0.002204              80.142000             
0.107000              0.002212              80.065000             
0.107000              0.002220              80.010000             
0.107000              0.002228              79.977000             
0.107000              0.002236              79.964000             
0.107000              0.002244              79.973000             
0.107000              0.002252              80.003000             
0.107000              0.002260              80.054000             
0.107000              0.002268              80.126000             
0.107000              0.002276              80.219000             
0.107000              0.002284              80.333000             
0.107000              0.002292              80.469000             
0.107000              0.002300              80.625000             
0.107000              0.002308              80.802000             
0.107000              0.002316              81.000000             
0.107000              0.002324              81.219000             
0.107000              0.002332              81.459000             
0.107000              0.002340              81.720000             
0.107000              0.002348              82.001000             
0.107000              0.002356              82.304000             
0.107000              0.002364              82.627000             
0.107000              0.002372              82.972000             
0.107000              0.002380              83.337000             
0.107000              0.002388              83.723000             
0.107000              0.002396              84.130000             
0.107000              0.002404              84.558000             
0.107000              0.002412              85.007000             
0.107000              0.002420              85.477000             
0.107000              0.002428              85.967000             
0.107000              0.002436              86.479000             
0.107000              0.002444              87.011000             
0.107000              0.002452              87.565000             
0.107000              0.002460              88.139000             
0.107000              0.002468              88.735000             
0.107000              0.002476              89.351000             
0.107000              0.002484              89.989000             
0.107000              0.002492              90.648000             
0.107000              0.002500              91.328000             
0.107000              0.002508              92.029000             
0.107000              0.002516              92.751000             
0.107000              0.002524              93.494000             
0.107000              0.002532              94.259000             
0.107000              0.002540              95.045000             
0.107000              0.002548              95.853000             
0.107000              0.002556              96.682000             
0.107000              0.002564              97.532000             
0.107000              0.002572              98.404000             
0.107000              0.002580              99.298000             
0.107000              0.002588              100.213000            
0.107000              0.002596              101.150000            
0.107000              0.002604              102.109000            
0.107000              0.002612              103.090000            
0.107000              0.002620              104.092000            
0.107000              0.002628              105.117000            
0.107000              0.002636              106.164000            
0.107000              0.002644              107.233000            
0.107000              0.002652              108.325000            
0.107000              0.002660              109.438000            
0.107000              0.002668              110.575000            
0.107000              0.002676              111.734000            
0.107000              0.002684              112.915000            
0.107000              0.002692              114.120000            
0.107000              0.002700              115.348000            
0.107000              0.002708              116.598000            
0.107000              0.002716              117.872000            
0.107000              0.002724              119.169000            
0.107000              0.002732              120.490000            
0.107000              0.002740              121.834000            
0.107000              0.002748              123.202000            
0.107000              0.002756              124.594000            
0.107000              0.002764              126.010000            
0.107000              0.002772              127.450000            
0.107000              0.002780              128.915000            
0.107000              0.002788              130.404000            
0.107000              0.002796              131.918000            
0.107000              0.002804              133.457000            
0.107000              0.002812              135.021000            
0.107000              0.002820              136.611000            
0.107000              0.002828              138.226000            
0.107000              0.002836              139.866000            
0.107000              0.002844              141.533000            
0.107000              0.002852              143.226000            
0.107000              0.002860              144.945000            
0.107000              0.002868              146.691000            
0.107000              0.002876              148.463000            
0.107000              0.002884              150.263000            
0.107000              0.002892              152.090000            
0.107500              0.002100              85.972000             
0.107500              0.002108              85.649000             
0.107500              0.002116              85.349000             
0.107500              0.002124              85.070000             
0.107500              0.002132              84.813000             
0.107500              0.002140              84.578000             
0.107500              0.002148              84.364000             
0.107500              0.002156              84.172000             
0.107500              0.002164              84.001000             
0.107500              0.002172              83.852000             
0.107500              0.002180              83.723000             
0.107500              0.002188              83.616000             
0.107500              0.002196              83.530000             
0.107500              0.002204              83.465000             
0.107500              0.002212              83.421000             
0.107500              0.002220              83.398000             
0.107500              0.002228              83.396000             
0.107500              0.002236              83.414000             
0.107500              0.002244              83.454000             
0.107500              0.002252              83.514000             
0.107500              0.002260              83.595000             
0.107500              0.002268              83.696000             
0.107500              0.002276              83.818000             
0.107500              0.002284              83.961000             
0.107500              0.002292              84.124000             
0.107500              0.002300              84.307000             
0.107500              0.002308              84.512000             
0.107500              0.002316              84.736000             
0.107500              0.002324              84.981000             
0.107500              0.002332              85.247000             
0.107500              0.002340              85.533000             
0.107500              0.002348              85.840000             
0.107500              0.002356              86.167000             
0.107500              0.002364              86.514000             
0.107500              0.002372              86.882000             
0.107500              0.002380              87.270000             
0.107500              0.002388              87.678000             
0.107500              0.002396              88.107000             
0.107500              0.002404              88.557000             
0.107500              0.002412              89.026000             
0.107500              0.002420              89.517000             
0.107500              0.002428              90.027000             
0.107500              0.002436              90.558000             
0.107500              0.002444              91.110000             
0.107500              0.002452              91.682000             
0.107500              0.002460              92.275000             
0.107500              0.002468              92.888000             
0.107500              0.002476              93.521000             
0.107500              0.002484              94.176000             
0.107500              0.002492              94.850000             
0.107500              0.002500              95.546000             
0.107500              0.002508              96.262000             
0.107500              0.002516              96.999000             
0.107500              0.002524              97.756000             
0.107500              0.002532              98.535000             
0.107500              0.002540              99.334000             
0.107500              0.002548              100.154000            
0.107500              0.002556              100.995000            
0.107500              0.002564              101.857000            
0.107500              0.002572              102.741000            
0.107500              0.002580              103.645000            
0.107500              0.002588              104.570000            
0.107500              0.002596              105.517000            
0.107500              0.002604              106.485000            
0.107500              0.002612              107.474000            
0.107500              0.002620              108.485000            
0.107500              0.002628              109.518000            
0.107500              0.002636              110.572000            
0.107500              0.002644              111.647000            
0.107500              0.002652              112.745000            
0.107500              0.002660              113.865000            
0.107500              0.002668              115.006000            
0.107500              0.002676              116.170000            
0.107500              0.002684              117.356000            
0.107500              0.002692              118.564000            
0.107500              0.002700              119.795000            
0.107500              0.002708              121.048000            
0.107500              0.002716              122.324000            
0.107500              0.002724              123.623000            
0.107500              0.002732              124.945000            
0.107500              0.002740              126.291000            
0.107500              0.002748              127.659000            
0.107500              0.002756              129.051000            
0.107500              0.002764              130.467000            
0.107500              0.002772              131.906000            
0.107500              0.002780              133.369000            
0.107500              0.002788              134.857000            
0.107500              0.002796              136.368000            
0.107500              0.002804              137.904000            
0.107500              0.002812              139.465000            
0.107500              0.002820              141.051000            
0.107500              0.002828              142.662000            
0.107500              0.002836              144.298000            
0.107500              0.002844              145.960000            
0.107500              0.002852              147.647000            
0.107500              0.002860              149.361000            
0.107500              0.002868              151.100000            
0.107500              0.002876              152.866000            
0.107500              0.002884              154.659000            
0.107500              0.002892              156.479000            
0.108000              0.002100              88.923000             
0.108000              0.002108              88.639000             
0.108000              0.002116              88.375000             
0.108000              0.002124              88.134000             
0.108000              0.002132              87.914000             
0.108000              0.002140              87.715000             
0.108000              0.002148              87.537000             
0.108000              0.002156              87.380000             
0.108000              0.002164              87.244000             
0.108000              0.002172              87.129000             
0.108000              0.002180              87.035000             
0.108000              0.002188              86.962000             
0.108000              0.002196              86.909000             
0.108000              0.002204              86.877000             
0.108000              0.002212              86.866000             
0.108000              0.002220              86.875000             
0.108000              0.002228              86.905000             
0.108000              0.002236              86.955000             
0.108000              0.002244              87.025000             
0.108000              0.002252              87.115000             
0.108000              0.002260              87.226000             
0.108000              0.002268              87.357000             
0.108000              0.002276              87.509000             
0.108000              0.002284              87.680000             
0.108000              0.002292              87.871000             
0.108000              0.002300              88.083000             
0.108000              0.002308              88.315000             
0.108000              0.002316              88.566000             
0.108000              0.002324              88.838000             
0.108000              0.002332              89.129000             
0.108000              0.002340              89.441000             
0.108000              0.002348              89.773000             
0.108000              0.002356              90.124000             
0.108000              0.002364              90.495000             
0.108000              0.002372              90.887000             
0.108000              0.002380              91.298000             
0.108000              0.002388              91.729000             
0.108000              0.002396              92.181000             
0.108000              0.002404              92.652000             
0.108000              0.002412              93.143000             
0.108000              0.002420              93.654000             
0.108000              0.002428              94.184000             
0.108000              0.002436              94.735000             
0.108000              0.002444              95.306000             
0.108000              0.002452              95.897000             
0.108000              0.002460              96.508000             
0.108000              0.002468              97.139000             
0.108000              0.002476              97.790000             
0.108000              0.002484              98.460000             
0.108000              0.002492              99.152000             
0.108000              0.002500              99.863000             
0.108000              0.002508              100.594000            
0.108000              0.002516              101.346000            
0.108000              0.002524              102.118000            
0.108000              0.002532              102.910000            
0.108000              0.002540              103.722000            
0.108000              0.002548              104.555000            
0.108000              0.002556              105.408000            
0.108000              0.002564              106.282000            
0.108000              0.002572              107.177000            
0.108000              0.002580              108.092000            
0.108000              0.002588              109.027000            
0.108000              0.002596              109.984000            
0.108000              0.002604              110.961000            
0.108000              0.002612              111.959000            
0.108000              0.002620              112.978000            
0.108000              0.002628              114.018000            
0.108000              0.002636              115.079000            
0.108000              0.002644              116.162000            
0.108000              0.002652              117.266000            
0.108000              0.002660              118.391000            
0.108000              0.002668              119.538000            
0.108000              0.002676              120.706000            
0.108000              0.002684              121.896000            
0.108000              0.002692              123.108000            
0.108000              0.002700              124.342000            
0.108000              0.002708              125.599000            
0.108000              0.002716              126.877000            
0.108000              0.002724              128.178000            
0.108000              0.002732              129.501000            
0.108000              0.002740              130.847000            
0.108000              0.002748              132.216000            
0.108000              0.002756              133.608000            
0.108000              0.002764              135.023000            
0.108000              0.002772              136.461000            
0.108000              0.002780              137.923000            
0.108000              0.002788              139.408000            
0.108000              0.002796              140.918000            
0.108000              0.002804              142.451000            
0.108000              0.002812              144.009000            
0.108000              0.002820              145.591000            
0.108000              0.002828              147.197000            
0.108000              0.002836              148.829000            
0.108000              0.002844              150.486000            
0.108000              0.002852              152.168000            
0.108000              0.002860              153.875000            
0.108000              0.002868              155.608000            
0.108000              0.002876              157.368000            
0.108000              0.002884              159.153000            
0.108000              0.002892              160.965000            
0.108500              0.002100              91.959000             
0.108500              0.002108              91.712000             
0.108500              0.002116              91.487000             
0.108500              0.002124              91.282000             
0.108500              0.002132              91.099000             
0.108500              0.002140              90.937000             
0.108500              0.002148              90.795000             
0.108500              0.002156              90.674000             
0.108500              0.002164              90.574000             
0.108500              0.002172              90.494000             
0.108500              0.002180              90.435000             
0.108500              0.002188              90.396000             
0.108500              0.002196              90.377000             
0.108500              0.002204              90.379000             
0.108500              0.002212              90.400000             
0.108500              0.002220              90.442000             
0.108500              0.002228              90.504000             
0.108500              0.002236              90.585000             
0.108500              0.002244              90.687000             
0.108500              0.002252              90.808000             
0.108500              0.002260              90.950000             
0.108500              0.002268              91.111000             
0.108500              0.002276              91.291000             
0.108500              0.002284              91.492000             
0.108500              0.002292              91.712000             
0.108500              0.002300              91.951000             
0.108500              0.002308              92.211000             
0.108500              0.002316              92.490000             
0.108500              0.002324              92.788000             
0.108500              0.002332              93.106000             
0.108500              0.002340              93.443000             
0.108500              0.002348              93.800000             
0.108500              0.002356              94.177000             
0.108500              0.002364              94.572000             
0.108500              0.002372              94.988000             
0.108500              0.002380              95.422000             
0.108500              0.002388              95.876000             
0.108500              0.002396              96.350000             
0.108500              0.002404              96.843000             
0.108500              0.002412              97.355000             
0.108500              0.002420              97.887000             
0.108500              0.002428              98.439000             
0.108500              0.002436              99.009000             
0.108500              0.002444              99.600000             
0.108500              0.002452              100.210000            
0.108500              0.002460              100.839000            
0.108500              0.002468              101.488000            
0.108500              0.002476              102.156000            
0.108500              0.002484              102.844000            
0.108500              0.002492              103.551000            
0.108500              0.002500              104.278000            
0.108500              0.002508              105.025000            
0.108500              0.002516              105.792000            
0.108500              0.002524              106.578000            
0.108500              0.002532              107.384000            
0.108500              0.002540              108.210000            
0.108500              0.002548              109.056000            
0.108500              0.002556              109.921000            
0.108500              0.002564              110.807000            
0.108500              0.002572              111.713000            
0.108500              0.002580              112.638000            
0.108500              0.002588              113.584000            
0.108500              0.002596              114.550000            
0.108500              0.002604              115.537000            
0.108500              0.002612              116.544000            
0.108500              0.002620              117.571000            
0.108500              0.002628              118.619000            
0.108500              0.002636              119.687000            
0.108500              0.002644              120.777000            
0.108500              0.002652              121.887000            
0.108500              0.002660              123.018000            
0.108500              0.002668              124.170000            
0.108500              0.002676              125.343000            
0.108500              0.002684              126.537000            
0.108500              0.002692              127.753000            
0.108500              0.002700              128.990000            
0.108500              0.002708              130.249000            
0.108500              0.002716              131.530000            
0.108500              0.002724              132.833000            
0.108500              0.002732              134.157000            
0.108500              0.002740              135.504000            
0.108500              0.002748              136.873000            
0.108500              0.002756              138.265000            
0.108500              0.002764              139.679000            
0.108500              0.002772              141.116000            
0.108500              0.002780              142.577000            
0.108500              0.002788              144.060000            
0.108500              0.002796              145.567000            
0.108500              0.002804              147.097000            
0.108500              0.002812              148.652000            
0.108500              0.002820              150.230000            
0.108500              0.002828              151.832000            
0.108500              0.002836              153.459000            
0.108500              0.002844              155.110000            
0.108500              0.002852              156.787000            
0.108500              0.002860              158.488000            
0.108500              0.002868              160.215000            
0.108500              0.002876              161.968000            
0.108500              0.002884              163.746000            
0.108500              0.002892              165.550000            
0.109000              0.002100              95.078000             
0.109000              0.002108              94.870000             
0.109000              0.002116              94.683000             
0.109000              0.002124              94.516000             
0.109000              0.002132              94.370000             
0.109000              0.002140              94.245000             
0.109000              0.002148              94.140000             
0.109000              0.002156              94.055000             
0.109000              0.002164              93.991000             
0.109000              0.002172              93.947000             
0.109000              0.002180              93.922000             
0.109000              0.002188              93.918000             
0.109000              0.002196              93.934000             
0.109000              0.002204              93.969000             
0.109000              0.002212              94.024000             
0.109000              0.002220              94.099000             
0.109000              0.002228              94.193000             
0.109000              0.002236              94.307000             
0.109000              0.002244              94.440000             
0.109000              0.002252              94.592000             
0.109000              0.002260              94.764000             
0.109000              0.002268              94.956000             
0.109000              0.002276              95.166000             
0.109000              0.002284              95.396000             
0.109000              0.002292              95.645000             
0.109000              0.002300              95.913000             
0.109000              0.002308              96.200000             
0.109000              0.002316              96.507000             
0.109000              0.002324              96.832000             
0.109000              0.002332              97.177000             
0.109000              0.002340              97.540000             
0.109000              0.002348              97.923000             
0.109000              0.002356              98.324000             
0.109000              0.002364              98.745000             
0.109000              0.002372              99.184000             
0.109000              0.002380              99.642000             
0.109000              0.002388              100.120000            
0.109000              0.002396              100.616000            
0.109000              0.002404              101.131000            
0.109000              0.002412              101.665000            
0.109000              0.002420              102.218000            
0.109000              0.002428              102.790000            
0.109000              0.002436              103.381000            
0.109000              0.002444              103.991000            
0.109000              0.002452              104.620000            
0.109000              0.002460              105.268000            
0.109000              0.002468              105.935000            
0.109000              0.002476              106.621000            
0.109000              0.002484              107.326000            
0.109000              0.002492              108.050000            
0.109000              0.002500              108.793000            
0.109000              0.002508              109.555000            
0.109000              0.002516              110.337000            
0.109000              0.002524              111.138000            
0.109000              0.002532              111.958000            
0.109000              0.002540              112.797000            
0.109000              0.002548              113.656000            
0.109000              0.002556              114.534000            
0.109000              0.002564              115.431000            
0.109000              0.002572              116.349000            
0.109000              0.002580              117.285000            
0.109000              0.002588              118.241000            
0.109000              0.002596              119.218000            
0.109000              0.002604              120.213000            
0.109000              0.002612              121.229000            
0.109000              0.002620              122.265000            
0.109000              0.002628              123.320000            
0.109000              0.002636              124.396000            
0.109000              0.002644              125.492000            
0.109000              0.002652              126.608000            
0.109000              0.002660              127.745000            
0.109000              0.002668              128.902000            
0.109000              0.002676              130.080000            
0.109000              0.002684              131.279000            
0.109000              0.002692              132.499000            
0.109000              0.002700              133.739000            
0.109000              0.002708              135.001000            
0.109000              0.002716              136.284000            
0.109000              0.002724              137.588000            
0.109000              0.002732              138.914000            
0.109000              0.002740              140.261000            
0.109000              0.002748              141.631000            
0.109000              0.002756              143.022000            
0.109000              0.002764              144.436000            
0.109000              0.002772              145.872000            
0.109000              0.002780              147.331000            
0.109000              0.002788              148.812000            
0.109000              0.002796              150.316000            
0.109000              0.002804              151.843000            
0.109000              0.002812              153.394000            
0.109000              0.002820              154.968000            
0.109000              0.002828              156.566000            
0.109000              0.002836              158.188000            
0.109000              0.002844              159.835000            
0.109000              0.002852              161.505000            
0.109000              0.002860              163.200000            
0.109000              0.002868              164.921000            
0.109000              0.002876              166.666000            
0.109000              0.002884              168.437000            
0.109000              0.002892              170.234000            
0.109500              0.002100              98.281000             
0.109500              0.002108              98.112000             
0.109500              0.002116              97.963000             
0.109500              0.002124              97.835000             
0.109500              0.002132              97.727000             
0.109500              0.002140              97.639000             
0.109500              0.002148              97.572000             
0.109500              0.002156              97.524000             
0.109500              0.002164              97.495000             
0.109500              0.002172              97.487000             
0.109500              0.002180              97.498000             
0.109500              0.002188              97.529000             
0.109500              0.002196              97.579000             
0.109500              0.002204              97.648000             
0.109500              0.002212              97.737000             
0.109500              0.002220              97.845000             
0.109500              0.002228              97.972000             
0.109500              0.002236              98.118000             
0.109500              0.002244              98.284000             
0.109500              0.002252              98.468000             
0.109500              0.002260              98.671000             
0.109500              0.002268              98.893000             
0.109500              0.002276              99.134000             
0.109500              0.002284              99.393000             
0.109500              0.002292              99.671000             
0.109500              0.002300              99.968000             
0.109500              0.002308              100.284000            
0.109500              0.002316              100.618000            
0.109500              0.002324              100.971000            
0.109500              0.002332              101.342000            
0.109500              0.002340              101.732000            
0.109500              0.002348              102.140000            
0.109500              0.002356              102.567000            
0.109500              0.002364              103.013000            
0.109500              0.002372              103.476000            
0.109500              0.002380              103.959000            
0.109500              0.002388              104.459000            
0.109500              0.002396              104.979000            
0.109500              0.002404              105.516000            
0.109500              0.002412              106.072000            
0.109500              0.002420              106.647000            
0.109500              0.002428              107.239000            
0.109500              0.002436              107.851000            
0.109500              0.002444              108.480000            
0.109500              0.002452              109.129000            
0.109500              0.002460              109.795000            
0.109500              0.002468              110.481000            
0.109500              0.002476              111.184000            
0.109500              0.002484              111.907000            
0.109500              0.002492              112.647000            
0.109500              0.002500              113.407000            
0.109500              0.002508              114.185000            
0.109500              0.002516              114.982000            
0.109500              0.002524              115.797000            
0.109500              0.002532              116.631000            
0.109500              0.002540              117.484000            
0.109500              0.002548              118.356000            
0.109500              0.002556              119.247000            
0.109500              0.002564              120.156000            
0.109500              0.002572              121.085000            
0.109500              0.002580              122.032000            
0.109500              0.002588              122.999000            
0.109500              0.002596              123.985000            
0.109500              0.002604              124.990000            
0.109500              0.002612              126.015000            
0.109500              0.002620              127.059000            
0.109500              0.002628              128.122000            
0.109500              0.002636              129.206000            
0.109500              0.002644              130.308000            
0.109500              0.002652              131.431000            
0.109500              0.002660              132.573000            
0.109500              0.002668              133.736000            
0.109500              0.002676              134.919000            
0.109500              0.002684              136.122000            
0.109500              0.002692              137.345000            
0.109500              0.002700              138.589000            
0.109500              0.002708              139.853000            
0.109500              0.002716              141.138000            
0.109500              0.002724              142.444000            
0.109500              0.002732              143.771000            
0.109500              0.002740              145.119000            
0.109500              0.002748              146.489000            
0.109500              0.002756              147.880000            
0.109500              0.002764              149.293000            
0.109500              0.002772              150.728000            
0.109500              0.002780              152.185000            
0.109500              0.002788              153.664000            
0.109500              0.002796              155.166000            
0.109500              0.002804              156.690000            
0.109500              0.002812              158.237000            
0.109500              0.002820              159.807000            
0.109500              0.002828              161.400000            
0.109500              0.002836              163.017000            
0.109500              0.002844              164.658000            
0.109500              0.002852              166.323000            
0.109500              0.002860              168.012000            
0.109500              0.002868              169.725000            
0.109500              0.002876              171.464000            
0.109500              0.002884              173.227000            
0.109500              0.002892              175.015000            


==> anc/DayaBay_DetectorModel_Etrue_to_Eprompt.txt <==
# Energy respond Model for P(E_prompt; E_true) for the Daya Bay antineutrino detectors
#
# This model is provided as a probability distribution for an inverse beta-decay 
# positron with true energy E_true (positron's kinetic energy + 2*0.511 MeV gamma rays)
# resulting to E_prompt due to non-linear response.
#
# The model was determined from a Geant4-based simulation of energy
# deposition combined with analytic modeling of energy nonlinearity and
# resolution of the detectors.
#
# P(E_prompt; E_true) is provided as a matrix M which operates on a
# column vector of the energy spectrum in true positron kinetic energy
# (S_true), binned in 50 keV intervals starting from 0, and provides
# the predicted spectrum in prompt energy (S_prompt).  Hence:
#
#  S_prompt = M x S_true
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.49541e-06 7.47704e-06 8.22474e-06 9.96938e-06 9.72015e-06 5.48316e-06 2.24311e-06 3.73852e-06 3.24005e-06 5.23393e-06 3.48928e-06 2.99082e-06 2.99082e-06 3.73852e-06 3.48928e-06 2.99082e-06 4.48622e-06 4.73546e-06 5.23393e-06 4.23699e-06 5.7324e-06 3.98775e-06 4.73546e-06 4.23699e-06 2.99082e-06 4.73546e-06 5.7324e-06 4.98469e-06 5.23393e-06 4.73546e-06 5.98163e-06 5.23393e-06 5.23393e-06 7.2278e-06 3.48928e-06 7.2278e-06 5.23393e-06 5.23393e-06 3.73852e-06 4.23699e-06 4.48622e-06 2.99082e-06 5.23393e-06 5.23393e-06 5.23393e-06 3.24005e-06 3.24005e-06 1.99388e-06 3.48928e-06 3.98775e-06 2.99082e-06 3.24005e-06 3.73852e-06 3.24005e-06 4.48622e-06 3.48928e-06 1.74464e-06 2.24311e-06 2.74158e-06 1.74464e-06 2.24311e-06 3.48928e-06 1.74464e-06 1.99388e-06 1.99388e-06 7.47704e-07 9.96938e-07 1.74464e-06 2.24311e-06 1.99388e-06 2.24311e-06 1.99388e-06 9.96938e-07 1.24617e-06 1.99388e-06 1.24617e-06 4.98469e-07 9.96938e-07 1.49541e-06 1.74464e-06 9.96938e-07 1.49541e-06 9.96938e-07 7.47704e-07 7.47704e-07 1.24617e-06 2.49235e-07 7.47704e-07 9.96938e-07 4.98469e-07 1.24617e-06 4.98469e-07 0 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 4.98469e-07 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.23699e-06 1.14648e-05 1.47048e-05 1.19633e-05 1.32094e-05 9.22168e-06 5.48316e-06 4.98469e-06 3.24005e-06 4.73546e-06 6.23086e-06 4.48622e-06 5.98163e-06 4.98469e-06 6.72933e-06 6.23086e-06 4.73546e-06 5.98163e-06 5.48316e-06 5.98163e-06 7.2278e-06 6.23086e-06 4.98469e-06 7.97551e-06 8.47398e-06 7.97551e-06 6.4801e-06 5.98163e-06 6.72933e-06 7.97551e-06 6.97857e-06 6.72933e-06 8.47398e-06 6.72933e-06 5.7324e-06 8.47398e-06 4.73546e-06 5.98163e-06 4.98469e-06 6.4801e-06 8.97245e-06 5.48316e-06 7.2278e-06 7.47704e-06 4.48622e-06 7.47704e-06 6.4801e-06 7.47704e-06 6.23086e-06 3.48928e-06 5.98163e-06 3.73852e-06 5.48316e-06 3.73852e-06 4.48622e-06 5.7324e-06 3.98775e-06 3.48928e-06 3.98775e-06 2.99082e-06 1.49541e-06 1.74464e-06 3.24005e-06 2.74158e-06 3.24005e-06 3.48928e-06 2.74158e-06 2.99082e-06 1.49541e-06 3.73852e-06 1.24617e-06 7.47704e-07 1.74464e-06 1.99388e-06 2.24311e-06 2.24311e-06 1.74464e-06 9.96938e-07 7.47704e-07 1.49541e-06 1.99388e-06 1.49541e-06 1.99388e-06 1.49541e-06 9.96938e-07 4.98469e-07 9.96938e-07 1.49541e-06 9.96938e-07 2.49235e-07 1.24617e-06 4.98469e-07 0 7.47704e-07 1.24617e-06 2.49235e-07 7.47704e-07 7.47704e-07 2.49235e-07 0 4.98469e-07 0 4.98469e-07 4.98469e-07 0 2.49235e-07 0 7.47704e-07 2.49235e-07 0 0 0 2.49235e-07 0 4.98469e-07 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.32094e-05 2.14342e-05 1.71972e-05 1.81941e-05 1.86926e-05 1.47048e-05 1.24617e-05 5.98163e-06 6.97857e-06 6.72933e-06 5.48316e-06 4.48622e-06 5.7324e-06 4.98469e-06 7.72627e-06 6.23086e-06 6.23086e-06 7.47704e-06 6.72933e-06 5.98163e-06 5.48316e-06 7.2278e-06 6.23086e-06 6.97857e-06 7.2278e-06 6.4801e-06 7.72627e-06 9.47091e-06 6.23086e-06 8.22474e-06 7.2278e-06 9.96938e-06 7.47704e-06 7.97551e-06 6.4801e-06 8.47398e-06 6.23086e-06 7.2278e-06 6.4801e-06 6.4801e-06 5.48316e-06 6.23086e-06 6.4801e-06 5.98163e-06 5.48316e-06 5.48316e-06 6.97857e-06 5.23393e-06 7.72627e-06 5.48316e-06 5.7324e-06 3.98775e-06 4.23699e-06 4.48622e-06 2.24311e-06 4.48622e-06 3.24005e-06 4.73546e-06 2.99082e-06 3.98775e-06 3.48928e-06 3.48928e-06 2.24311e-06 3.24005e-06 2.74158e-06 2.49235e-06 2.24311e-06 2.74158e-06 1.74464e-06 1.74464e-06 1.49541e-06 2.49235e-06 2.49235e-06 2.49235e-06 2.49235e-06 1.74464e-06 2.24311e-06 2.24311e-06 3.24005e-06 1.49541e-06 1.49541e-06 9.96938e-07 2.49235e-06 1.24617e-06 1.24617e-06 2.24311e-06 1.74464e-06 7.47704e-07 2.49235e-07 9.96938e-07 7.47704e-07 9.96938e-07 7.47704e-07 4.98469e-07 0 1.24617e-06 9.96938e-07 0 1.24617e-06 2.49235e-07 9.96938e-07 7.47704e-07 7.47704e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.14342e-05 4.43638e-05 4.21206e-05 2.81635e-05 2.56712e-05 2.29296e-05 1.49541e-05 1.37079e-05 1.19633e-05 9.72015e-06 4.73546e-06 7.2278e-06 6.97857e-06 9.72015e-06 8.97245e-06 6.23086e-06 7.97551e-06 7.2278e-06 1.14648e-05 9.22168e-06 1.14648e-05 1.12156e-05 1.07171e-05 1.12156e-05 9.47091e-06 7.97551e-06 1.14648e-05 1.14648e-05 8.22474e-06 1.02186e-05 9.96938e-06 1.02186e-05 8.22474e-06 1.09663e-05 8.47398e-06 8.97245e-06 8.72321e-06 8.22474e-06 9.22168e-06 7.72627e-06 5.98163e-06 6.72933e-06 7.47704e-06 6.97857e-06 6.72933e-06 6.4801e-06 9.47091e-06 6.23086e-06 6.97857e-06 7.97551e-06 5.98163e-06 7.72627e-06 5.98163e-06 5.23393e-06 5.23393e-06 5.7324e-06 4.48622e-06 3.73852e-06 3.98775e-06 3.98775e-06 5.23393e-06 3.24005e-06 2.49235e-06 2.49235e-06 3.48928e-06 4.73546e-06 1.74464e-06 2.49235e-06 2.24311e-06 3.24005e-06 1.49541e-06 1.24617e-06 1.74464e-06 2.74158e-06 2.24311e-06 3.48928e-06 1.99388e-06 1.99388e-06 1.49541e-06 1.99388e-06 1.24617e-06 1.74464e-06 1.24617e-06 1.74464e-06 1.49541e-06 2.74158e-06 1.99388e-06 9.96938e-07 7.47704e-07 1.24617e-06 1.49541e-06 7.47704e-07 1.49541e-06 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 9.96938e-07 2.49235e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 9.96938e-07 7.47704e-07 0 0 2.49235e-07 0 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.66069e-05 0.000119882 8.00043e-05 5.08439e-05 3.21513e-05 3.09051e-05 2.69173e-05 1.94403e-05 1.74464e-05 1.34587e-05 1.44556e-05 1.52033e-05 1.14648e-05 1.12156e-05 1.07171e-05 1.2711e-05 1.07171e-05 1.07171e-05 1.29602e-05 9.96938e-06 1.09663e-05 1.39571e-05 1.19633e-05 1.39571e-05 1.62002e-05 1.44556e-05 1.04679e-05 1.54525e-05 1.37079e-05 1.44556e-05 1.37079e-05 1.49541e-05 1.02186e-05 1.07171e-05 1.39571e-05 1.2711e-05 1.32094e-05 1.04679e-05 1.24617e-05 8.72321e-06 1.04679e-05 1.09663e-05 1.02186e-05 1.07171e-05 1.19633e-05 7.47704e-06 4.48622e-06 9.47091e-06 6.97857e-06 9.72015e-06 5.98163e-06 8.22474e-06 7.97551e-06 6.97857e-06 5.98163e-06 6.72933e-06 6.4801e-06 5.23393e-06 4.23699e-06 5.98163e-06 4.98469e-06 6.72933e-06 4.23699e-06 3.24005e-06 3.48928e-06 4.48622e-06 3.24005e-06 3.24005e-06 3.98775e-06 1.99388e-06 4.73546e-06 2.24311e-06 2.74158e-06 2.74158e-06 3.24005e-06 3.24005e-06 3.98775e-06 1.74464e-06 1.99388e-06 1.49541e-06 1.99388e-06 2.24311e-06 1.49541e-06 1.49541e-06 2.99082e-06 1.74464e-06 1.24617e-06 7.47704e-07 7.47704e-07 4.98469e-07 2.49235e-06 9.96938e-07 7.47704e-07 1.24617e-06 7.47704e-07 4.98469e-07 9.96938e-07 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 2.49235e-07 0 7.47704e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 4.98469e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.52689e-05 0.000222068 0.000188172 0.000109165 5.3087e-05 4.36161e-05 3.31482e-05 2.89112e-05 2.19326e-05 2.06865e-05 1.49541e-05 1.49541e-05 1.12156e-05 1.64495e-05 1.24617e-05 1.22125e-05 1.49541e-05 1.52033e-05 1.49541e-05 1.52033e-05 1.32094e-05 1.86926e-05 1.39571e-05 2.04372e-05 1.6948e-05 1.64495e-05 1.79449e-05 1.76957e-05 1.76957e-05 1.57018e-05 1.52033e-05 1.52033e-05 1.2711e-05 1.5951e-05 1.66987e-05 1.29602e-05 1.49541e-05 1.49541e-05 1.5951e-05 1.6948e-05 1.24617e-05 1.2711e-05 1.49541e-05 1.14648e-05 1.6948e-05 1.37079e-05 1.07171e-05 1.12156e-05 1.39571e-05 1.04679e-05 7.72627e-06 9.47091e-06 9.96938e-06 7.72627e-06 7.97551e-06 7.97551e-06 8.22474e-06 8.22474e-06 6.72933e-06 4.73546e-06 5.7324e-06 6.4801e-06 5.23393e-06 5.48316e-06 6.97857e-06 8.47398e-06 6.72933e-06 3.24005e-06 4.48622e-06 4.48622e-06 4.48622e-06 4.73546e-06 5.23393e-06 4.23699e-06 3.73852e-06 3.73852e-06 3.48928e-06 3.48928e-06 2.49235e-06 1.99388e-06 1.74464e-06 2.49235e-06 2.24311e-06 1.49541e-06 1.74464e-06 2.24311e-06 1.74464e-06 1.24617e-06 2.74158e-06 1.24617e-06 1.24617e-06 7.47704e-07 4.98469e-07 9.96938e-07 9.96938e-07 1.24617e-06 7.47704e-07 7.47704e-07 9.96938e-07 4.98469e-07 7.47704e-07 4.98469e-07 7.47704e-07 1.49541e-06 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 0 4.98469e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.89768e-05 0.000300826 0.000313288 0.000226554 0.000139571 7.60166e-05 4.48622e-05 3.51421e-05 2.7665e-05 2.54219e-05 1.99388e-05 1.6948e-05 1.47048e-05 1.14648e-05 1.2711e-05 1.19633e-05 1.19633e-05 1.32094e-05 1.49541e-05 1.47048e-05 1.2711e-05 1.29602e-05 1.84434e-05 1.66987e-05 2.11849e-05 1.24617e-05 2.09357e-05 1.62002e-05 1.84434e-05 1.84434e-05 1.52033e-05 1.76957e-05 1.79449e-05 1.66987e-05 1.64495e-05 1.42064e-05 1.64495e-05 1.52033e-05 1.47048e-05 1.29602e-05 1.81941e-05 1.42064e-05 1.37079e-05 1.49541e-05 1.44556e-05 1.07171e-05 1.09663e-05 1.2711e-05 1.32094e-05 1.14648e-05 1.09663e-05 1.14648e-05 1.1714e-05 8.97245e-06 1.44556e-05 9.96938e-06 1.02186e-05 9.47091e-06 7.2278e-06 5.98163e-06 7.97551e-06 7.47704e-06 5.48316e-06 6.4801e-06 4.48622e-06 9.22168e-06 7.47704e-06 5.48316e-06 6.23086e-06 5.48316e-06 5.23393e-06 3.98775e-06 7.2278e-06 2.74158e-06 1.99388e-06 2.99082e-06 2.74158e-06 3.73852e-06 3.48928e-06 2.74158e-06 2.24311e-06 2.74158e-06 2.24311e-06 2.99082e-06 1.49541e-06 9.96938e-07 2.24311e-06 2.49235e-06 1.99388e-06 9.96938e-07 2.49235e-06 1.74464e-06 2.24311e-06 1.49541e-06 2.49235e-07 7.47704e-07 1.24617e-06 1.49541e-06 4.98469e-07 4.98469e-07 7.47704e-07 1.24617e-06 4.98469e-07 4.98469e-07 1.24617e-06 2.49235e-07 9.96938e-07 4.98469e-07 2.49235e-07 9.96938e-07 1.24617e-06 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.23087e-05 0.000320266 0.000452859 0.000417717 0.000298334 0.000164495 7.77612e-05 5.35854e-05 4.16222e-05 2.74158e-05 2.49235e-05 1.79449e-05 1.47048e-05 1.1714e-05 6.97857e-06 9.47091e-06 1.12156e-05 1.09663e-05 1.32094e-05 1.37079e-05 1.34587e-05 1.12156e-05 1.12156e-05 1.42064e-05 1.37079e-05 1.04679e-05 1.47048e-05 1.04679e-05 1.5951e-05 1.32094e-05 1.29602e-05 1.29602e-05 1.42064e-05 1.6948e-05 1.62002e-05 1.39571e-05 1.42064e-05 1.24617e-05 1.57018e-05 1.2711e-05 1.02186e-05 1.57018e-05 1.29602e-05 1.19633e-05 1.47048e-05 1.04679e-05 1.49541e-05 1.24617e-05 1.02186e-05 9.72015e-06 1.19633e-05 1.34587e-05 1.14648e-05 9.72015e-06 1.24617e-05 8.22474e-06 7.2278e-06 1.04679e-05 6.72933e-06 7.97551e-06 9.72015e-06 9.96938e-06 6.4801e-06 6.23086e-06 5.48316e-06 8.22474e-06 5.23393e-06 6.4801e-06 4.48622e-06 4.23699e-06 4.48622e-06 5.48316e-06 4.73546e-06 2.49235e-06 3.24005e-06 4.23699e-06 2.99082e-06 2.99082e-06 3.24005e-06 2.74158e-06 3.98775e-06 3.73852e-06 1.74464e-06 3.24005e-06 1.99388e-06 1.99388e-06 1.99388e-06 1.49541e-06 1.49541e-06 9.96938e-07 1.24617e-06 2.74158e-06 2.74158e-06 9.96938e-07 1.49541e-06 0 1.24617e-06 1.49541e-06 7.47704e-07 9.96938e-07 7.47704e-07 4.98469e-07 7.47704e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 9.96938e-07 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48928e-05 0.000246742 0.000468561 0.000580966 0.000515666 0.000350175 0.000179947 8.94752e-05 5.98163e-05 4.36161e-05 2.71666e-05 1.86926e-05 1.57018e-05 1.12156e-05 9.96938e-06 8.47398e-06 7.2278e-06 6.72933e-06 5.48316e-06 6.72933e-06 8.72321e-06 9.22168e-06 8.72321e-06 7.72627e-06 9.96938e-06 9.72015e-06 1.04679e-05 9.22168e-06 8.72321e-06 9.22168e-06 9.96938e-06 9.72015e-06 1.02186e-05 1.22125e-05 1.14648e-05 8.72321e-06 1.09663e-05 8.97245e-06 8.47398e-06 9.96938e-06 1.24617e-05 9.22168e-06 1.02186e-05 8.22474e-06 1.09663e-05 9.96938e-06 7.97551e-06 7.72627e-06 8.47398e-06 9.47091e-06 7.47704e-06 1.02186e-05 6.97857e-06 6.72933e-06 1.2711e-05 7.2278e-06 8.22474e-06 9.72015e-06 7.72627e-06 6.23086e-06 4.73546e-06 7.47704e-06 6.23086e-06 8.47398e-06 4.73546e-06 7.2278e-06 7.72627e-06 3.73852e-06 6.72933e-06 6.97857e-06 3.48928e-06 5.23393e-06 4.23699e-06 2.49235e-06 3.98775e-06 3.73852e-06 2.49235e-06 3.98775e-06 3.73852e-06 2.74158e-06 2.24311e-06 2.99082e-06 2.99082e-06 3.98775e-06 1.74464e-06 2.24311e-06 2.49235e-06 2.49235e-06 1.99388e-06 2.49235e-06 2.99082e-06 2.99082e-06 3.24005e-06 9.96938e-07 1.24617e-06 1.74464e-06 1.99388e-06 1.74464e-06 1.99388e-06 2.49235e-07 1.24617e-06 4.98469e-07 7.47704e-07 4.98469e-07 4.98469e-07 7.47704e-07 9.96938e-07 1.24617e-06 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 2.49235e-07 4.98469e-07 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.52033e-05 0.000148045 0.000363384 0.000608631 0.000701845 0.000601403 0.000375347 0.000203625 9.91954e-05 5.80717e-05 3.88806e-05 2.81635e-05 2.54219e-05 1.14648e-05 8.47398e-06 5.23393e-06 3.48928e-06 5.98163e-06 5.98163e-06 6.4801e-06 5.48316e-06 6.97857e-06 5.7324e-06 6.97857e-06 7.2278e-06 6.4801e-06 6.72933e-06 6.4801e-06 6.4801e-06 4.48622e-06 4.98469e-06 6.72933e-06 6.97857e-06 6.72933e-06 6.72933e-06 5.23393e-06 4.73546e-06 4.23699e-06 6.4801e-06 7.47704e-06 3.24005e-06 7.2278e-06 5.48316e-06 5.98163e-06 6.23086e-06 5.98163e-06 6.23086e-06 6.23086e-06 4.48622e-06 4.98469e-06 6.97857e-06 9.96938e-06 8.22474e-06 9.72015e-06 6.23086e-06 5.48316e-06 4.73546e-06 3.24005e-06 7.47704e-06 6.72933e-06 5.48316e-06 4.98469e-06 3.73852e-06 3.98775e-06 4.48622e-06 4.73546e-06 3.24005e-06 3.98775e-06 4.48622e-06 2.99082e-06 5.23393e-06 3.48928e-06 2.74158e-06 2.99082e-06 4.98469e-06 4.48622e-06 2.24311e-06 1.99388e-06 2.74158e-06 1.74464e-06 3.24005e-06 2.24311e-06 1.49541e-06 2.99082e-06 2.24311e-06 1.99388e-06 1.99388e-06 1.24617e-06 7.47704e-07 9.96938e-07 2.24311e-06 9.96938e-07 9.96938e-07 7.47704e-07 1.24617e-06 2.49235e-07 1.74464e-06 1.24617e-06 4.98469e-07 2.49235e-07 7.47704e-07 1.24617e-06 7.47704e-07 2.49235e-07 1.49541e-06 7.47704e-07 7.47704e-07 2.49235e-07 9.96938e-07 4.98469e-07 9.96938e-07 2.49235e-07 7.47704e-07 1.24617e-06 2.49235e-07 4.98469e-07 0 2.49235e-07 4.98469e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.98163e-06 5.40839e-05 0.000201382 0.000465321 0.000749199 0.000773126 0.000646764 0.000410739 0.000226056 0.000113153 6.30564e-05 3.81329e-05 3.21513e-05 1.79449e-05 1.37079e-05 7.72627e-06 6.97857e-06 4.48622e-06 3.73852e-06 3.48928e-06 5.98163e-06 4.23699e-06 4.48622e-06 2.99082e-06 2.99082e-06 2.74158e-06 3.98775e-06 4.23699e-06 4.98469e-06 3.48928e-06 2.74158e-06 4.23699e-06 3.73852e-06 5.23393e-06 3.98775e-06 5.98163e-06 3.73852e-06 6.4801e-06 2.99082e-06 2.99082e-06 5.7324e-06 3.24005e-06 3.73852e-06 6.4801e-06 3.98775e-06 4.73546e-06 4.73546e-06 5.48316e-06 2.74158e-06 4.48622e-06 3.48928e-06 2.74158e-06 2.24311e-06 3.98775e-06 3.48928e-06 3.48928e-06 5.48316e-06 4.48622e-06 3.48928e-06 3.24005e-06 3.48928e-06 4.73546e-06 1.24617e-06 2.99082e-06 2.74158e-06 1.99388e-06 2.99082e-06 2.74158e-06 3.73852e-06 2.24311e-06 2.99082e-06 1.99388e-06 3.24005e-06 2.49235e-06 1.99388e-06 3.73852e-06 1.99388e-06 2.74158e-06 1.49541e-06 2.99082e-06 2.74158e-06 2.49235e-06 2.74158e-06 2.24311e-06 9.96938e-07 7.47704e-07 1.24617e-06 4.98469e-07 4.98469e-07 1.49541e-06 4.98469e-07 1.49541e-06 7.47704e-07 1.49541e-06 9.96938e-07 1.24617e-06 9.96938e-07 0 1.49541e-06 4.98469e-07 7.47704e-07 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 9.96938e-07 0 0 2.49235e-07 0 4.98469e-07 0 2.49235e-07 0 4.98469e-07 2.49235e-07 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24617e-06 1.44556e-05 8.89768e-05 0.00027017 0.000569252 0.000844656 0.000886777 0.000713808 0.000454853 0.000243004 0.000128356 7.10319e-05 4.21206e-05 3.31482e-05 1.86926e-05 1.37079e-05 8.22474e-06 4.48622e-06 4.98469e-06 4.23699e-06 3.24005e-06 3.24005e-06 1.74464e-06 3.73852e-06 3.24005e-06 3.48928e-06 4.73546e-06 3.73852e-06 3.98775e-06 1.49541e-06 3.24005e-06 4.73546e-06 2.74158e-06 3.24005e-06 3.48928e-06 3.73852e-06 3.48928e-06 2.24311e-06 2.74158e-06 3.24005e-06 4.73546e-06 1.74464e-06 4.23699e-06 3.24005e-06 3.24005e-06 2.49235e-06 3.73852e-06 2.74158e-06 4.48622e-06 5.48316e-06 4.23699e-06 3.48928e-06 4.48622e-06 3.24005e-06 3.24005e-06 4.23699e-06 1.74464e-06 1.99388e-06 3.24005e-06 1.99388e-06 1.99388e-06 3.73852e-06 2.49235e-06 2.49235e-06 2.74158e-06 1.99388e-06 1.24617e-06 7.47704e-07 3.73852e-06 2.74158e-06 3.73852e-06 2.24311e-06 3.73852e-06 2.49235e-06 1.49541e-06 1.24617e-06 1.24617e-06 1.74464e-06 9.96938e-07 1.49541e-06 9.96938e-07 9.96938e-07 4.98469e-07 1.49541e-06 1.49541e-06 1.24617e-06 7.47704e-07 1.74464e-06 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 1.24617e-06 2.49235e-07 1.24617e-06 9.96938e-07 0 7.47704e-07 7.47704e-07 2.49235e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 4.98469e-07 0 0 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 6.23086e-06 3.48928e-05 0.000126113 0.00037435 0.000733747 0.00101912 0.00107919 0.000856869 0.000545076 0.00028338 0.000133091 7.97551e-05 5.23393e-05 3.66375e-05 2.66681e-05 1.22125e-05 8.72321e-06 6.97857e-06 4.48622e-06 3.24005e-06 4.23699e-06 2.99082e-06 5.7324e-06 2.99082e-06 4.48622e-06 3.48928e-06 3.24005e-06 2.74158e-06 3.24005e-06 3.98775e-06 3.48928e-06 3.98775e-06 3.24005e-06 3.48928e-06 3.73852e-06 5.23393e-06 2.49235e-06 2.99082e-06 2.24311e-06 3.98775e-06 2.24311e-06 4.23699e-06 3.24005e-06 3.98775e-06 2.74158e-06 4.48622e-06 2.74158e-06 3.24005e-06 2.24311e-06 1.99388e-06 2.49235e-06 2.49235e-06 2.49235e-06 2.74158e-06 3.73852e-06 3.98775e-06 2.24311e-06 1.99388e-06 3.98775e-06 3.24005e-06 4.23699e-06 1.74464e-06 2.24311e-06 1.99388e-06 1.24617e-06 1.99388e-06 2.49235e-06 4.98469e-07 2.74158e-06 2.24311e-06 1.24617e-06 9.96938e-07 2.49235e-06 4.98469e-07 1.49541e-06 1.74464e-06 1.49541e-06 1.24617e-06 1.49541e-06 1.49541e-06 1.49541e-06 1.74464e-06 1.74464e-06 4.98469e-07 1.49541e-06 2.49235e-07 1.49541e-06 1.49541e-06 4.98469e-07 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 1.49541e-06 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 9.96938e-07 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 7.97551e-06 3.88806e-05 0.000166738 0.000419462 0.000788329 0.00113776 0.00119807 0.000952325 0.00060564 0.000318522 0.000163498 8.77306e-05 5.68255e-05 4.28684e-05 2.61696e-05 1.39571e-05 1.12156e-05 6.23086e-06 5.98163e-06 4.48622e-06 4.73546e-06 2.74158e-06 2.49235e-06 4.73546e-06 3.24005e-06 2.49235e-06 3.73852e-06 4.73546e-06 2.24311e-06 4.73546e-06 2.74158e-06 2.24311e-06 4.23699e-06 4.23699e-06 3.73852e-06 3.73852e-06 3.98775e-06 3.98775e-06 4.23699e-06 2.74158e-06 4.73546e-06 3.48928e-06 4.98469e-06 4.48622e-06 3.24005e-06 2.99082e-06 1.49541e-06 3.73852e-06 2.49235e-06 2.24311e-06 3.24005e-06 4.23699e-06 4.23699e-06 2.24311e-06 2.74158e-06 1.99388e-06 2.99082e-06 2.99082e-06 2.49235e-06 2.74158e-06 3.24005e-06 2.74158e-06 1.99388e-06 3.73852e-06 2.49235e-06 1.99388e-06 4.98469e-07 9.96938e-07 1.49541e-06 4.98469e-07 1.49541e-06 1.49541e-06 1.24617e-06 1.99388e-06 2.24311e-06 9.96938e-07 9.96938e-07 1.49541e-06 1.49541e-06 1.24617e-06 2.49235e-07 1.24617e-06 1.24617e-06 9.96938e-07 1.49541e-06 9.96938e-07 2.49235e-07 9.96938e-07 9.96938e-07 7.47704e-07 4.98469e-07 1.24617e-06 9.96938e-07 2.49235e-07 4.98469e-07 7.47704e-07 9.96938e-07 4.98469e-07 4.98469e-07 0 2.49235e-07 0 0 4.98469e-07 2.49235e-07 0 4.98469e-07 4.98469e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 1.49541e-06 1.07171e-05 5.13423e-05 0.000174713 0.00047853 0.000904971 0.00121427 0.0012686 0.0010433 0.000680909 0.000371609 0.000187674 0.000108417 5.50808e-05 3.68867e-05 2.46742e-05 1.74464e-05 1.09663e-05 4.48622e-06 2.99082e-06 3.73852e-06 3.48928e-06 3.48928e-06 3.48928e-06 2.99082e-06 3.73852e-06 5.48316e-06 3.98775e-06 5.23393e-06 3.73852e-06 3.24005e-06 2.49235e-06 3.98775e-06 4.23699e-06 4.48622e-06 1.99388e-06 4.23699e-06 3.48928e-06 1.99388e-06 2.49235e-06 9.96938e-07 2.74158e-06 3.73852e-06 2.74158e-06 3.98775e-06 4.23699e-06 3.73852e-06 4.48622e-06 2.99082e-06 4.73546e-06 2.74158e-06 3.73852e-06 2.74158e-06 2.24311e-06 1.99388e-06 3.24005e-06 3.24005e-06 1.24617e-06 2.24311e-06 2.99082e-06 1.99388e-06 3.48928e-06 2.74158e-06 2.49235e-06 2.74158e-06 1.99388e-06 2.24311e-06 7.47704e-07 1.74464e-06 2.99082e-06 3.24005e-06 1.49541e-06 1.74464e-06 7.47704e-07 1.24617e-06 2.49235e-07 1.24617e-06 1.49541e-06 2.24311e-06 2.49235e-07 2.24311e-06 1.49541e-06 7.47704e-07 7.47704e-07 2.49235e-07 9.96938e-07 9.96938e-07 1.49541e-06 4.98469e-07 7.47704e-07 9.96938e-07 0 2.49235e-07 0 0 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 9.96938e-07 1.22125e-05 6.65456e-05 0.00020188 0.000524639 0.000968775 0.00131372 0.00136805 0.00107744 0.000718543 0.000398277 0.000191412 0.000104429 6.72933e-05 4.38653e-05 2.59204e-05 2.0188e-05 1.09663e-05 4.73546e-06 5.48316e-06 3.73852e-06 4.98469e-06 4.23699e-06 3.98775e-06 3.48928e-06 2.74158e-06 3.73852e-06 5.7324e-06 2.49235e-06 3.48928e-06 2.24311e-06 4.73546e-06 4.23699e-06 2.99082e-06 4.48622e-06 4.73546e-06 4.23699e-06 3.98775e-06 4.98469e-06 3.24005e-06 4.73546e-06 3.48928e-06 4.98469e-06 3.24005e-06 3.24005e-06 3.24005e-06 2.74158e-06 3.73852e-06 2.74158e-06 2.24311e-06 3.98775e-06 4.73546e-06 3.24005e-06 2.24311e-06 3.73852e-06 2.49235e-06 2.24311e-06 3.48928e-06 2.74158e-06 2.99082e-06 4.48622e-06 2.74158e-06 2.24311e-06 2.74158e-06 1.74464e-06 1.49541e-06 1.49541e-06 4.98469e-07 1.24617e-06 9.96938e-07 1.74464e-06 9.96938e-07 9.96938e-07 9.96938e-07 7.47704e-07 7.47704e-07 1.49541e-06 1.99388e-06 9.96938e-07 1.24617e-06 7.47704e-07 4.98469e-07 1.49541e-06 7.47704e-07 9.96938e-07 1.49541e-06 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 9.96938e-07 0 0 7.47704e-07 4.98469e-07 2.49235e-07 7.47704e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 2.49235e-07 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.49541e-06 1.6948e-05 7.07826e-05 0.000245247 0.000590935 0.000996689 0.00135285 0.00142114 0.00115919 0.000777861 0.000428933 0.000199886 0.000112156 6.8041e-05 4.16222e-05 2.79143e-05 1.89418e-05 9.47091e-06 7.97551e-06 5.7324e-06 3.98775e-06 4.23699e-06 4.48622e-06 4.48622e-06 1.99388e-06 2.99082e-06 1.99388e-06 3.48928e-06 1.99388e-06 2.49235e-06 3.73852e-06 3.48928e-06 4.23699e-06 4.23699e-06 3.98775e-06 3.24005e-06 3.98775e-06 4.23699e-06 2.24311e-06 3.98775e-06 2.99082e-06 1.74464e-06 3.73852e-06 3.98775e-06 1.74464e-06 2.99082e-06 5.23393e-06 3.73852e-06 1.99388e-06 2.99082e-06 2.99082e-06 4.73546e-06 2.24311e-06 4.48622e-06 2.24311e-06 1.74464e-06 1.24617e-06 2.49235e-06 3.48928e-06 3.48928e-06 1.24617e-06 2.49235e-06 2.49235e-06 1.74464e-06 1.99388e-06 1.74464e-06 4.48622e-06 1.99388e-06 9.96938e-07 9.96938e-07 2.24311e-06 7.47704e-07 1.99388e-06 9.96938e-07 1.24617e-06 1.74464e-06 9.96938e-07 7.47704e-07 9.96938e-07 1.99388e-06 9.96938e-07 7.47704e-07 7.47704e-07 4.98469e-07 9.96938e-07 4.98469e-07 2.49235e-07 7.47704e-07 9.96938e-07 0 0 2.49235e-07 4.98469e-07 0 0 4.98469e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 0 4.98469e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 3.48928e-06 2.36773e-05 8.42413e-05 0.000262444 0.000617853 0.00109937 0.00141615 0.00149865 0.00123571 0.000782347 0.000441394 0.000236025 0.000119383 6.97857e-05 3.93791e-05 2.66681e-05 1.54525e-05 1.2711e-05 6.72933e-06 5.48316e-06 3.24005e-06 4.98469e-06 5.7324e-06 2.99082e-06 2.24311e-06 4.98469e-06 3.73852e-06 1.99388e-06 3.73852e-06 2.24311e-06 4.48622e-06 4.73546e-06 6.23086e-06 4.98469e-06 2.99082e-06 3.98775e-06 3.73852e-06 2.49235e-06 3.73852e-06 3.98775e-06 3.24005e-06 3.48928e-06 4.23699e-06 5.23393e-06 3.48928e-06 2.24311e-06 1.74464e-06 1.74464e-06 4.23699e-06 4.48622e-06 2.99082e-06 1.99388e-06 3.73852e-06 1.99388e-06 2.49235e-06 3.24005e-06 2.49235e-06 1.74464e-06 4.48622e-06 1.99388e-06 1.49541e-06 2.99082e-06 3.98775e-06 1.74464e-06 2.74158e-06 1.99388e-06 1.74464e-06 2.49235e-06 2.49235e-06 1.74464e-06 4.98469e-07 1.99388e-06 4.98469e-07 9.96938e-07 1.24617e-06 9.96938e-07 4.98469e-07 1.24617e-06 2.49235e-06 7.47704e-07 9.96938e-07 9.96938e-07 1.24617e-06 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 1.24617e-06 7.47704e-07 2.49235e-07 4.98469e-07 7.47704e-07 7.47704e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 4.98469e-07 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 5.23393e-06 2.26803e-05 9.54569e-05 0.000282134 0.000684647 0.00120081 0.0015303 0.0015637 0.00127783 0.000842413 0.0004723 0.000246493 0.000135833 7.6515e-05 4.58592e-05 3.16528e-05 1.96895e-05 1.19633e-05 9.47091e-06 6.97857e-06 5.48316e-06 4.23699e-06 4.48622e-06 4.23699e-06 4.98469e-06 5.98163e-06 4.23699e-06 3.48928e-06 2.99082e-06 3.98775e-06 6.4801e-06 2.24311e-06 3.73852e-06 3.73852e-06 3.48928e-06 6.23086e-06 3.73852e-06 4.48622e-06 4.98469e-06 5.48316e-06 3.48928e-06 4.98469e-06 2.99082e-06 4.23699e-06 2.49235e-06 2.49235e-06 2.49235e-06 2.24311e-06 2.49235e-06 2.24311e-06 1.74464e-06 1.99388e-06 2.49235e-06 2.74158e-06 2.99082e-06 2.49235e-06 3.48928e-06 1.74464e-06 2.49235e-06 1.49541e-06 2.49235e-06 1.99388e-06 1.49541e-06 1.49541e-06 2.24311e-06 2.49235e-06 1.74464e-06 7.47704e-07 1.24617e-06 1.99388e-06 9.96938e-07 4.98469e-07 9.96938e-07 9.96938e-07 1.49541e-06 1.24617e-06 9.96938e-07 1.49541e-06 7.47704e-07 9.96938e-07 9.96938e-07 4.98469e-07 4.98469e-07 1.49541e-06 1.24617e-06 4.98469e-07 4.98469e-07 7.47704e-07 0 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 7.47704e-07 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 0 0 4.98469e-07 0 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 7.47704e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.49541e-06 7.72627e-06 3.1902e-05 0.000113651 0.000337214 0.000743716 0.00122599 0.00158488 0.00164071 0.00133091 0.000897992 0.000531617 0.000264189 0.000140568 7.92566e-05 4.71053e-05 3.06559e-05 2.14342e-05 1.24617e-05 9.96938e-06 4.98469e-06 5.98163e-06 3.48928e-06 5.98163e-06 4.98469e-06 4.73546e-06 5.23393e-06 3.98775e-06 5.48316e-06 5.48316e-06 3.98775e-06 2.74158e-06 6.23086e-06 3.98775e-06 2.99082e-06 3.98775e-06 2.74158e-06 3.73852e-06 4.98469e-06 3.73852e-06 1.74464e-06 3.48928e-06 2.74158e-06 3.48928e-06 4.48622e-06 2.99082e-06 3.48928e-06 4.48622e-06 2.49235e-06 3.98775e-06 2.49235e-06 2.99082e-06 3.73852e-06 2.24311e-06 2.74158e-06 3.24005e-06 9.96938e-07 1.74464e-06 9.96938e-07 1.74464e-06 9.96938e-07 1.99388e-06 1.74464e-06 2.24311e-06 7.47704e-07 1.49541e-06 1.99388e-06 1.24617e-06 1.24617e-06 7.47704e-07 1.24617e-06 1.74464e-06 7.47704e-07 1.74464e-06 1.49541e-06 2.49235e-06 4.98469e-07 4.98469e-07 9.96938e-07 1.74464e-06 2.49235e-07 4.98469e-07 1.49541e-06 9.96938e-07 7.47704e-07 4.98469e-07 1.24617e-06 1.74464e-06 4.98469e-07 7.47704e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 4.98469e-07 4.98469e-07 9.96938e-07 2.49235e-07 7.47704e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 5.98163e-06 3.51421e-05 0.000121128 0.000377092 0.000777363 0.00130449 0.00165542 0.00173667 0.00136929 0.000935627 0.000544079 0.000286869 0.000155024 9.39614e-05 4.23699e-05 3.73852e-05 2.59204e-05 1.02186e-05 1.12156e-05 6.23086e-06 6.23086e-06 5.98163e-06 3.98775e-06 3.98775e-06 3.98775e-06 4.23699e-06 4.73546e-06 3.73852e-06 4.73546e-06 3.98775e-06 4.73546e-06 5.98163e-06 5.23393e-06 4.48622e-06 4.48622e-06 3.48928e-06 4.48622e-06 2.74158e-06 3.73852e-06 5.48316e-06 3.73852e-06 2.99082e-06 1.74464e-06 4.23699e-06 4.23699e-06 3.24005e-06 2.99082e-06 1.99388e-06 4.73546e-06 4.73546e-06 3.48928e-06 3.73852e-06 1.74464e-06 1.24617e-06 3.24005e-06 3.24005e-06 2.99082e-06 1.99388e-06 1.74464e-06 2.74158e-06 1.49541e-06 3.24005e-06 3.24005e-06 2.24311e-06 2.49235e-07 2.24311e-06 4.98469e-07 1.24617e-06 7.47704e-07 9.96938e-07 2.49235e-06 2.49235e-07 1.99388e-06 1.24617e-06 9.96938e-07 2.49235e-07 9.96938e-07 1.24617e-06 0 7.47704e-07 4.98469e-07 1.49541e-06 7.47704e-07 7.47704e-07 1.49541e-06 2.49235e-07 7.47704e-07 0 9.96938e-07 2.49235e-07 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 8.47398e-06 4.0376e-05 0.000155273 0.000402015 0.000860856 0.00138325 0.00172196 0.00177904 0.00143634 0.000966532 0.000569003 0.000301574 0.000163747 8.22474e-05 5.13423e-05 2.66681e-05 1.64495e-05 1.09663e-05 7.97551e-06 1.02186e-05 6.23086e-06 3.24005e-06 3.98775e-06 4.23699e-06 2.99082e-06 3.48928e-06 2.74158e-06 2.74158e-06 3.48928e-06 3.73852e-06 3.98775e-06 3.48928e-06 3.73852e-06 3.73852e-06 3.48928e-06 5.7324e-06 2.74158e-06 2.24311e-06 5.48316e-06 4.98469e-06 2.49235e-06 2.99082e-06 2.74158e-06 3.24005e-06 4.23699e-06 5.48316e-06 2.49235e-06 1.99388e-06 4.48622e-06 1.74464e-06 3.48928e-06 2.49235e-06 2.99082e-06 2.99082e-06 2.99082e-06 1.99388e-06 2.74158e-06 2.74158e-06 2.99082e-06 1.49541e-06 2.24311e-06 1.24617e-06 3.48928e-06 2.49235e-06 7.47704e-07 4.98469e-07 4.98469e-07 1.74464e-06 7.47704e-07 1.24617e-06 1.49541e-06 4.98469e-07 9.96938e-07 1.24617e-06 7.47704e-07 1.24617e-06 9.96938e-07 2.49235e-07 2.49235e-07 9.96938e-07 4.98469e-07 1.24617e-06 1.49541e-06 9.96938e-07 2.49235e-07 7.47704e-07 4.98469e-07 7.47704e-07 7.47704e-07 2.49235e-07 7.47704e-07 4.98469e-07 0 4.98469e-07 0 4.98469e-07 0 2.49235e-07 4.98469e-07 0 0 0 2.49235e-07 0 0 2.49235e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 9.72015e-06 4.08745e-05 0.000171473 0.000443388 0.000893506 0.00141515 0.00179723 0.00179648 0.00146101 0.00104728 0.000575732 0.000322011 0.000166489 8.87275e-05 6.13117e-05 3.83821e-05 2.06865e-05 1.39571e-05 8.47398e-06 7.47704e-06 3.73852e-06 5.48316e-06 3.73852e-06 3.98775e-06 4.23699e-06 3.24005e-06 5.23393e-06 5.23393e-06 3.48928e-06 3.73852e-06 6.72933e-06 3.73852e-06 3.24005e-06 4.48622e-06 4.73546e-06 1.99388e-06 2.74158e-06 3.73852e-06 3.48928e-06 3.48928e-06 4.48622e-06 1.74464e-06 2.99082e-06 2.24311e-06 5.48316e-06 3.73852e-06 3.24005e-06 2.24311e-06 2.99082e-06 4.23699e-06 1.99388e-06 2.74158e-06 2.24311e-06 2.49235e-06 2.49235e-06 2.49235e-06 2.24311e-06 2.74158e-06 2.24311e-06 1.24617e-06 1.99388e-06 2.24311e-06 3.73852e-06 1.24617e-06 2.24311e-06 1.99388e-06 2.99082e-06 2.24311e-06 4.98469e-07 1.49541e-06 1.24617e-06 9.96938e-07 1.24617e-06 1.99388e-06 4.98469e-07 2.49235e-07 2.74158e-06 4.98469e-07 7.47704e-07 7.47704e-07 4.98469e-07 7.47704e-07 7.47704e-07 1.24617e-06 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 7.47704e-07 0 2.49235e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.49541e-06 1.24617e-05 5.35854e-05 0.000199637 0.000481521 0.000944848 0.00153902 0.00189593 0.00188521 0.00154949 0.00103432 0.000620843 0.000351421 0.000173717 9.59553e-05 5.83209e-05 3.31482e-05 2.24311e-05 8.97245e-06 1.04679e-05 7.47704e-06 5.7324e-06 6.4801e-06 5.48316e-06 3.98775e-06 3.48928e-06 3.24005e-06 3.48928e-06 4.73546e-06 2.99082e-06 2.74158e-06 3.98775e-06 4.23699e-06 4.73546e-06 5.7324e-06 3.48928e-06 3.48928e-06 2.74158e-06 2.99082e-06 3.73852e-06 2.49235e-06 3.24005e-06 4.48622e-06 2.74158e-06 3.24005e-06 2.49235e-06 3.98775e-06 2.99082e-06 2.99082e-06 2.99082e-06 2.24311e-06 3.48928e-06 3.73852e-06 2.99082e-06 3.48928e-06 2.99082e-06 2.24311e-06 2.74158e-06 7.47704e-07 1.74464e-06 2.49235e-06 2.24311e-06 1.74464e-06 1.99388e-06 1.24617e-06 1.74464e-06 9.96938e-07 1.49541e-06 1.24617e-06 9.96938e-07 1.24617e-06 4.98469e-07 1.49541e-06 1.74464e-06 7.47704e-07 2.49235e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 0 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 2.49235e-07 0 7.47704e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.74158e-06 1.84434e-05 6.10625e-05 0.000204622 0.00051118 0.00103507 0.00163772 0.00195724 0.00194652 0.0016108 0.00108342 0.000673681 0.00032899 0.000177455 9.27153e-05 6.25579e-05 3.86314e-05 2.49235e-05 1.84434e-05 1.09663e-05 7.72627e-06 3.48928e-06 5.48316e-06 4.73546e-06 6.4801e-06 3.48928e-06 3.98775e-06 4.48622e-06 4.23699e-06 2.99082e-06 4.73546e-06 4.48622e-06 3.73852e-06 4.73546e-06 3.98775e-06 4.73546e-06 2.74158e-06 3.48928e-06 3.48928e-06 4.48622e-06 4.48622e-06 4.73546e-06 2.74158e-06 1.74464e-06 3.48928e-06 3.48928e-06 3.73852e-06 2.49235e-06 3.48928e-06 3.24005e-06 2.99082e-06 3.48928e-06 3.24005e-06 1.74464e-06 3.24005e-06 1.49541e-06 2.24311e-06 1.49541e-06 2.99082e-06 2.49235e-07 2.74158e-06 1.99388e-06 9.96938e-07 1.24617e-06 1.49541e-06 1.24617e-06 1.49541e-06 1.24617e-06 1.49541e-06 7.47704e-07 1.74464e-06 1.99388e-06 9.96938e-07 2.24311e-06 7.47704e-07 4.98469e-07 4.98469e-07 7.47704e-07 7.47704e-07 2.49235e-07 9.96938e-07 7.47704e-07 0 4.98469e-07 1.24617e-06 9.96938e-07 0 2.49235e-07 7.47704e-07 0 7.47704e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.74464e-06 1.5951e-05 6.82903e-05 0.000220822 0.000561027 0.00108068 0.00160706 0.00200385 0.00199238 0.00162202 0.00115321 0.000672186 0.00036812 0.000196148 0.000105177 5.80717e-05 3.88806e-05 2.51727e-05 1.62002e-05 1.09663e-05 6.97857e-06 6.23086e-06 2.99082e-06 3.73852e-06 4.23699e-06 2.74158e-06 3.73852e-06 5.7324e-06 3.73852e-06 1.99388e-06 5.48316e-06 3.73852e-06 4.73546e-06 5.48316e-06 2.74158e-06 3.24005e-06 4.23699e-06 2.99082e-06 3.48928e-06 4.48622e-06 4.23699e-06 3.48928e-06 3.98775e-06 2.74158e-06 2.49235e-06 3.24005e-06 2.99082e-06 3.73852e-06 2.74158e-06 3.48928e-06 1.99388e-06 4.23699e-06 2.24311e-06 4.23699e-06 2.74158e-06 2.24311e-06 1.99388e-06 1.49541e-06 1.99388e-06 1.74464e-06 2.74158e-06 2.74158e-06 2.49235e-06 2.74158e-06 1.24617e-06 1.24617e-06 4.98469e-07 1.24617e-06 1.24617e-06 2.24311e-06 7.47704e-07 1.24617e-06 1.74464e-06 9.96938e-07 7.47704e-07 2.49235e-07 9.96938e-07 1.74464e-06 0 9.96938e-07 4.98469e-07 7.47704e-07 2.49235e-07 7.47704e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 9.96938e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 1.74464e-06 2.09357e-05 8.37428e-05 0.000257709 0.000603148 0.00112579 0.00167336 0.00202852 0.00201581 0.00166314 0.00115819 0.000699352 0.000379335 0.00019216 0.000101688 6.87888e-05 4.41145e-05 2.11849e-05 1.32094e-05 1.02186e-05 6.72933e-06 5.48316e-06 3.98775e-06 2.49235e-06 5.23393e-06 6.72933e-06 6.4801e-06 4.23699e-06 4.73546e-06 5.23393e-06 3.73852e-06 3.73852e-06 3.24005e-06 4.73546e-06 5.7324e-06 3.73852e-06 2.24311e-06 4.73546e-06 3.24005e-06 4.23699e-06 4.48622e-06 3.24005e-06 3.24005e-06 1.74464e-06 3.98775e-06 3.48928e-06 3.48928e-06 2.99082e-06 2.24311e-06 1.99388e-06 2.99082e-06 2.24311e-06 1.49541e-06 2.49235e-06 1.74464e-06 3.73852e-06 1.49541e-06 1.99388e-06 2.99082e-06 1.99388e-06 2.74158e-06 1.99388e-06 3.98775e-06 1.99388e-06 4.98469e-07 4.98469e-07 1.24617e-06 4.98469e-07 1.24617e-06 9.96938e-07 1.24617e-06 1.24617e-06 1.74464e-06 1.49541e-06 1.99388e-06 4.98469e-07 9.96938e-07 9.96938e-07 7.47704e-07 4.98469e-07 1.24617e-06 7.47704e-07 7.47704e-07 9.96938e-07 0 7.47704e-07 2.49235e-07 2.49235e-07 0 0 0 2.49235e-07 7.47704e-07 0 4.98469e-07 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.24617e-06 5.23393e-06 2.29296e-05 9.09706e-05 0.000274657 0.000643773 0.00118112 0.00170751 0.00205369 0.00206865 0.00172645 0.00119608 0.000705334 0.000399523 0.000216336 0.000111159 7.77612e-05 4.16222e-05 2.51727e-05 1.62002e-05 1.04679e-05 7.97551e-06 7.47704e-06 4.73546e-06 3.24005e-06 4.48622e-06 2.74158e-06 3.73852e-06 5.48316e-06 4.48622e-06 4.73546e-06 3.24005e-06 2.24311e-06 2.99082e-06 4.48622e-06 3.98775e-06 3.48928e-06 3.98775e-06 2.49235e-06 2.99082e-06 3.24005e-06 2.49235e-06 2.24311e-06 3.98775e-06 3.24005e-06 4.48622e-06 4.48622e-06 4.48622e-06 1.99388e-06 2.24311e-06 3.24005e-06 4.48622e-06 2.74158e-06 2.49235e-06 3.24005e-06 3.24005e-06 3.98775e-06 1.99388e-06 2.24311e-06 2.24311e-06 2.99082e-06 2.24311e-06 2.24311e-06 1.49541e-06 2.49235e-07 2.49235e-06 1.74464e-06 1.74464e-06 1.24617e-06 7.47704e-07 7.47704e-07 7.47704e-07 7.47704e-07 1.24617e-06 2.49235e-07 7.47704e-07 1.74464e-06 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 9.96938e-07 4.98469e-07 2.49235e-07 1.24617e-06 1.24617e-06 2.49235e-07 4.98469e-07 7.47704e-07 4.98469e-07 7.47704e-07 9.96938e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 5.7324e-06 2.79143e-05 0.000104429 0.000304315 0.000658229 0.00120729 0.00176383 0.00209955 0.00210653 0.00172296 0.00121203 0.000739978 0.000417717 0.000226056 0.000118885 7.05334e-05 4.31176e-05 2.66681e-05 1.47048e-05 1.07171e-05 5.23393e-06 8.97245e-06 5.7324e-06 4.73546e-06 4.98469e-06 5.23393e-06 4.73546e-06 4.98469e-06 3.24005e-06 4.73546e-06 2.74158e-06 3.73852e-06 4.73546e-06 2.74158e-06 5.23393e-06 3.73852e-06 4.73546e-06 2.49235e-06 2.99082e-06 3.73852e-06 4.48622e-06 3.24005e-06 2.99082e-06 1.49541e-06 2.99082e-06 3.73852e-06 2.24311e-06 2.24311e-06 3.24005e-06 2.74158e-06 1.99388e-06 3.24005e-06 1.74464e-06 1.24617e-06 2.74158e-06 1.99388e-06 1.74464e-06 3.48928e-06 1.99388e-06 1.99388e-06 1.99388e-06 1.24617e-06 1.24617e-06 1.99388e-06 2.49235e-06 1.99388e-06 9.96938e-07 1.74464e-06 1.49541e-06 2.49235e-06 9.96938e-07 1.49541e-06 1.74464e-06 1.49541e-06 9.96938e-07 4.98469e-07 7.47704e-07 0 4.98469e-07 7.47704e-07 1.24617e-06 0 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 7.47704e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.49541e-06 3.98775e-06 3.38959e-05 0.000111657 0.000340205 0.0007001 0.00126163 0.00179873 0.00215339 0.00212124 0.00175685 0.00124243 0.000764652 0.000436161 0.000235028 0.00012686 6.00655e-05 4.06252e-05 2.59204e-05 2.06865e-05 1.1714e-05 7.47704e-06 5.48316e-06 4.73546e-06 6.97857e-06 2.99082e-06 4.98469e-06 5.23393e-06 3.24005e-06 3.48928e-06 3.73852e-06 2.74158e-06 3.98775e-06 3.73852e-06 3.24005e-06 4.48622e-06 2.49235e-06 2.24311e-06 3.24005e-06 3.48928e-06 3.24005e-06 3.24005e-06 3.73852e-06 1.24617e-06 3.24005e-06 2.24311e-06 3.24005e-06 3.73852e-06 3.98775e-06 2.74158e-06 3.48928e-06 2.99082e-06 3.24005e-06 3.48928e-06 2.24311e-06 2.49235e-06 2.24311e-06 2.74158e-06 1.24617e-06 2.49235e-06 1.74464e-06 2.24311e-06 1.99388e-06 2.49235e-06 1.99388e-06 1.99388e-06 1.49541e-06 1.24617e-06 1.99388e-06 1.24617e-06 2.74158e-06 1.24617e-06 9.96938e-07 1.24617e-06 1.74464e-06 4.98469e-07 9.96938e-07 7.47704e-07 2.49235e-07 9.96938e-07 4.98469e-07 7.47704e-07 7.47704e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 7.47704e-07 4.98469e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 9.96938e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 8.72321e-06 3.86314e-05 0.000137328 0.000350424 0.000745211 0.00127359 0.00184234 0.00219551 0.00207837 0.00176981 0.00128854 0.000801788 0.000433668 0.000241758 0.000135085 6.52995e-05 4.4613e-05 3.76344e-05 1.6948e-05 9.72015e-06 9.22168e-06 5.48316e-06 6.4801e-06 6.4801e-06 4.48622e-06 4.73546e-06 2.99082e-06 3.98775e-06 3.73852e-06 4.73546e-06 4.73546e-06 3.73852e-06 2.99082e-06 5.7324e-06 3.24005e-06 3.98775e-06 4.48622e-06 3.48928e-06 4.48622e-06 2.49235e-06 3.24005e-06 3.24005e-06 2.99082e-06 4.73546e-06 2.74158e-06 2.99082e-06 2.99082e-06 2.99082e-06 3.24005e-06 2.24311e-06 3.24005e-06 1.74464e-06 2.74158e-06 2.99082e-06 2.49235e-06 2.99082e-06 1.99388e-06 9.96938e-07 7.47704e-07 2.24311e-06 9.96938e-07 1.49541e-06 1.74464e-06 1.74464e-06 1.24617e-06 4.98469e-07 1.74464e-06 7.47704e-07 1.49541e-06 7.47704e-07 9.96938e-07 1.49541e-06 7.47704e-07 1.49541e-06 1.24617e-06 7.47704e-07 7.47704e-07 7.47704e-07 7.47704e-07 9.96938e-07 2.49235e-07 9.96938e-07 2.49235e-07 7.47704e-07 1.24617e-06 9.96938e-07 2.49235e-07 4.98469e-07 9.96938e-07 2.49235e-07 2.49235e-07 0 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.24311e-06 9.22168e-06 4.33668e-05 0.000139073 0.000354412 0.000780603 0.00131172 0.0018401 0.00217058 0.00215214 0.00180919 0.00127733 0.000838425 0.000458841 0.000253472 0.00012387 7.35242e-05 4.48622e-05 3.16528e-05 2.06865e-05 1.34587e-05 8.97245e-06 6.97857e-06 7.2278e-06 4.73546e-06 6.72933e-06 3.73852e-06 5.48316e-06 3.24005e-06 4.48622e-06 4.48622e-06 5.98163e-06 2.99082e-06 3.48928e-06 4.23699e-06 2.74158e-06 4.98469e-06 3.24005e-06 5.48316e-06 3.98775e-06 2.49235e-06 1.49541e-06 2.49235e-06 3.73852e-06 1.74464e-06 2.74158e-06 1.74464e-06 1.74464e-06 2.49235e-06 2.24311e-06 2.74158e-06 2.49235e-06 2.99082e-06 1.99388e-06 2.49235e-06 3.48928e-06 2.49235e-06 1.49541e-06 2.74158e-06 2.24311e-06 2.49235e-06 2.74158e-06 1.74464e-06 1.99388e-06 1.74464e-06 2.24311e-06 1.74464e-06 1.49541e-06 1.49541e-06 1.49541e-06 4.98469e-07 2.49235e-07 1.24617e-06 7.47704e-07 1.24617e-06 1.24617e-06 9.96938e-07 4.98469e-07 9.96938e-07 2.49235e-07 4.98469e-07 9.96938e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 7.47704e-07 4.98469e-07 7.47704e-07 0 0 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.99082e-06 1.12156e-05 4.7853e-05 0.00015303 0.000383323 0.000785338 0.00136356 0.00185929 0.00222517 0.00222666 0.00184882 0.00132992 0.000824219 0.00047529 0.000255964 0.000143808 6.95365e-05 4.43638e-05 2.81635e-05 1.6948e-05 1.22125e-05 6.23086e-06 6.97857e-06 4.48622e-06 6.4801e-06 4.48622e-06 5.23393e-06 3.48928e-06 3.24005e-06 5.23393e-06 4.23699e-06 3.73852e-06 3.73852e-06 3.48928e-06 3.73852e-06 3.48928e-06 2.99082e-06 4.23699e-06 2.49235e-06 4.23699e-06 2.49235e-06 3.48928e-06 2.49235e-06 2.99082e-06 7.47704e-07 2.49235e-06 3.24005e-06 1.49541e-06 2.49235e-06 2.24311e-06 2.49235e-06 2.24311e-06 9.96938e-07 3.24005e-06 3.98775e-06 2.99082e-06 1.74464e-06 1.74464e-06 1.99388e-06 1.49541e-06 7.47704e-07 2.24311e-06 2.24311e-06 1.49541e-06 2.24311e-06 9.96938e-07 1.99388e-06 1.49541e-06 1.74464e-06 7.47704e-07 9.96938e-07 1.24617e-06 1.49541e-06 4.98469e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 1.49541e-06 9.96938e-07 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.23699e-06 1.12156e-05 4.95977e-05 0.000165492 0.000388557 0.000817739 0.00139945 0.00193157 0.00225831 0.0021656 0.0018239 0.00132244 0.000868583 0.000503205 0.000259702 0.000141814 8.59859e-05 4.08745e-05 2.51727e-05 2.09357e-05 1.24617e-05 9.72015e-06 6.4801e-06 6.72933e-06 5.98163e-06 4.23699e-06 3.24005e-06 5.48316e-06 5.98163e-06 5.23393e-06 3.24005e-06 5.23393e-06 2.74158e-06 4.48622e-06 3.98775e-06 3.73852e-06 2.49235e-06 2.24311e-06 1.99388e-06 3.73852e-06 3.73852e-06 2.49235e-06 3.48928e-06 2.99082e-06 3.24005e-06 4.48622e-06 2.74158e-06 2.24311e-06 1.49541e-06 2.49235e-06 2.99082e-06 2.49235e-06 2.49235e-06 1.74464e-06 2.24311e-06 1.99388e-06 2.99082e-06 1.99388e-06 1.99388e-06 2.99082e-06 1.99388e-06 1.49541e-06 1.74464e-06 1.99388e-06 4.98469e-07 9.96938e-07 3.24005e-06 7.47704e-07 1.24617e-06 1.74464e-06 2.49235e-07 1.74464e-06 1.24617e-06 7.47704e-07 2.49235e-07 7.47704e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 7.47704e-07 0 2.49235e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 9.96938e-07 2.49235e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 2.99082e-06 1.34587e-05 5.85701e-05 0.000178701 0.000411736 0.000881543 0.0013987 0.00197194 0.00223165 0.00219601 0.00186378 0.00135683 0.000850388 0.000492986 0.000290358 0.000150288 8.52382e-05 4.08745e-05 2.66681e-05 1.86926e-05 1.12156e-05 8.97245e-06 5.7324e-06 5.48316e-06 5.48316e-06 4.48622e-06 5.48316e-06 4.73546e-06 1.24617e-06 5.23393e-06 3.98775e-06 4.98469e-06 6.23086e-06 2.49235e-06 3.73852e-06 2.49235e-06 3.24005e-06 3.73852e-06 3.98775e-06 1.99388e-06 2.24311e-06 1.24617e-06 2.99082e-06 4.23699e-06 1.99388e-06 2.74158e-06 2.99082e-06 1.24617e-06 2.49235e-06 2.49235e-06 2.24311e-06 1.99388e-06 1.74464e-06 1.24617e-06 2.49235e-06 2.74158e-06 1.74464e-06 9.96938e-07 1.74464e-06 2.24311e-06 1.49541e-06 1.74464e-06 2.24311e-06 1.99388e-06 7.47704e-07 2.24311e-06 4.98469e-07 2.49235e-07 1.74464e-06 1.24617e-06 1.49541e-06 7.47704e-07 1.24617e-06 2.49235e-07 1.24617e-06 1.24617e-06 2.49235e-07 4.98469e-07 2.49235e-07 1.24617e-06 2.49235e-07 4.98469e-07 1.24617e-06 0 2.49235e-07 4.98469e-07 4.98469e-07 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 0 7.47704e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 4.98469e-06 1.74464e-05 6.92872e-05 0.000187674 0.000456099 0.000874564 0.00145752 0.00198441 0.00224261 0.00224087 0.00184982 0.001385 0.00087282 0.000501211 0.000291854 0.000152282 7.92566e-05 4.81023e-05 3.21513e-05 1.74464e-05 1.2711e-05 9.47091e-06 7.47704e-06 5.48316e-06 4.48622e-06 8.22474e-06 5.48316e-06 4.23699e-06 5.98163e-06 4.73546e-06 3.48928e-06 3.24005e-06 2.99082e-06 3.24005e-06 4.23699e-06 3.24005e-06 2.74158e-06 4.23699e-06 3.73852e-06 1.99388e-06 2.99082e-06 4.23699e-06 3.48928e-06 1.99388e-06 3.24005e-06 2.99082e-06 2.24311e-06 1.49541e-06 2.74158e-06 1.74464e-06 2.49235e-06 2.74158e-06 2.99082e-06 1.74464e-06 1.49541e-06 2.49235e-07 1.49541e-06 2.24311e-06 2.24311e-06 7.47704e-07 1.99388e-06 9.96938e-07 2.24311e-06 1.24617e-06 1.24617e-06 2.24311e-06 2.99082e-06 9.96938e-07 1.24617e-06 1.99388e-06 7.47704e-07 9.96938e-07 9.96938e-07 1.49541e-06 9.96938e-07 4.98469e-07 7.47704e-07 4.98469e-07 7.47704e-07 9.96938e-07 7.47704e-07 1.49541e-06 7.47704e-07 4.98469e-07 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 0 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 0 4.98469e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 4.23699e-06 1.64495e-05 7.35242e-05 0.000199388 0.000449121 0.000906965 0.00146351 0.00200808 0.00225831 0.00228124 0.00184683 0.00133739 0.000893506 0.000528876 0.000292103 0.00014655 7.82597e-05 4.66069e-05 2.69173e-05 1.76957e-05 1.19633e-05 1.02186e-05 8.72321e-06 6.72933e-06 2.99082e-06 4.48622e-06 3.73852e-06 5.7324e-06 4.98469e-06 5.48316e-06 4.48622e-06 4.73546e-06 3.73852e-06 2.74158e-06 3.48928e-06 3.48928e-06 2.99082e-06 3.48928e-06 1.49541e-06 2.49235e-06 2.24311e-06 2.99082e-06 3.48928e-06 4.23699e-06 7.47704e-07 2.99082e-06 1.99388e-06 3.98775e-06 2.99082e-06 2.74158e-06 2.24311e-06 1.74464e-06 1.99388e-06 4.98469e-07 2.24311e-06 4.98469e-07 1.24617e-06 2.24311e-06 1.24617e-06 1.49541e-06 1.24617e-06 1.49541e-06 1.49541e-06 7.47704e-07 1.99388e-06 1.24617e-06 9.96938e-07 1.49541e-06 7.47704e-07 1.49541e-06 1.24617e-06 2.49235e-07 4.98469e-07 7.47704e-07 1.49541e-06 2.49235e-07 9.96938e-07 9.96938e-07 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 9.96938e-07 4.73546e-06 2.61696e-05 7.2278e-05 0.000220573 0.000487254 0.000940611 0.00150264 0.00201357 0.00227302 0.00221669 0.00184234 0.00134138 0.00088578 0.000523891 0.000307057 0.000159012 9.27153e-05 4.66069e-05 3.16528e-05 1.86926e-05 1.19633e-05 1.02186e-05 5.23393e-06 4.98469e-06 6.4801e-06 6.72933e-06 5.7324e-06 5.23393e-06 2.49235e-06 5.48316e-06 4.98469e-06 3.73852e-06 4.23699e-06 3.73852e-06 3.73852e-06 3.98775e-06 3.24005e-06 2.49235e-06 1.99388e-06 3.24005e-06 2.99082e-06 2.49235e-06 3.24005e-06 2.24311e-06 2.24311e-06 3.48928e-06 1.49541e-06 1.49541e-06 2.74158e-06 1.49541e-06 2.49235e-07 2.24311e-06 2.49235e-06 2.74158e-06 1.74464e-06 2.24311e-06 2.99082e-06 2.24311e-06 1.24617e-06 2.99082e-06 2.74158e-06 1.49541e-06 7.47704e-07 1.49541e-06 2.24311e-06 1.24617e-06 1.74464e-06 4.98469e-07 4.98469e-07 7.47704e-07 1.74464e-06 2.49235e-07 9.96938e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 9.96938e-07 9.96938e-07 1.24617e-06 4.98469e-07 4.98469e-07 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 5.23393e-06 2.54219e-05 9.12199e-05 0.000236773 0.000506943 0.000933384 0.00148843 0.00198441 0.00225732 0.00219326 0.00184758 0.00138624 0.000885032 0.000526383 0.000292352 0.000157766 9.52076e-05 5.35854e-05 3.09051e-05 1.99388e-05 1.37079e-05 8.22474e-06 9.47091e-06 6.23086e-06 3.98775e-06 5.23393e-06 6.97857e-06 5.23393e-06 3.98775e-06 3.24005e-06 3.73852e-06 1.74464e-06 3.98775e-06 3.48928e-06 2.49235e-06 4.23699e-06 2.74158e-06 2.99082e-06 3.48928e-06 1.74464e-06 3.48928e-06 3.48928e-06 3.98775e-06 3.24005e-06 2.99082e-06 3.24005e-06 2.24311e-06 1.74464e-06 9.96938e-07 9.96938e-07 1.24617e-06 9.96938e-07 1.24617e-06 1.74464e-06 1.24617e-06 1.24617e-06 7.47704e-07 1.99388e-06 1.74464e-06 1.99388e-06 9.96938e-07 1.49541e-06 3.48928e-06 9.96938e-07 1.74464e-06 1.49541e-06 1.99388e-06 7.47704e-07 2.49235e-06 9.96938e-07 1.24617e-06 1.24617e-06 2.49235e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 9.96938e-07 2.49235e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 7.72627e-06 2.8662e-05 9.2466e-05 0.000237271 0.000552553 0.000980738 0.00150687 0.00201431 0.00228598 0.00221694 0.00184658 0.00137278 0.000894005 0.000547818 0.000310796 0.000168732 9.09706e-05 5.33362e-05 3.26497e-05 1.96895e-05 1.22125e-05 7.2278e-06 8.47398e-06 7.97551e-06 4.23699e-06 4.98469e-06 3.73852e-06 3.73852e-06 6.23086e-06 4.23699e-06 2.24311e-06 2.74158e-06 3.73852e-06 3.24005e-06 3.24005e-06 3.73852e-06 3.48928e-06 4.23699e-06 3.24005e-06 4.23699e-06 4.23699e-06 2.74158e-06 2.24311e-06 3.48928e-06 2.99082e-06 3.48928e-06 2.49235e-06 2.24311e-06 2.24311e-06 2.99082e-06 2.24311e-06 2.49235e-06 2.49235e-06 3.24005e-06 1.24617e-06 2.24311e-06 1.74464e-06 2.74158e-06 1.24617e-06 1.49541e-06 1.24617e-06 2.74158e-06 9.96938e-07 9.96938e-07 1.24617e-06 2.49235e-07 4.98469e-07 1.99388e-06 2.49235e-07 0 2.49235e-07 1.24617e-06 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 4.98469e-07 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 7.47704e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 1.49541e-06 8.97245e-06 3.46436e-05 9.42107e-05 0.000254967 0.000548815 0.000997935 0.00154874 0.00198266 0.00225757 0.00216809 0.00184035 0.00143086 0.00089874 0.000555544 0.000294595 0.000167236 9.44599e-05 4.76038e-05 3.06559e-05 1.86926e-05 1.29602e-05 7.97551e-06 5.7324e-06 5.98163e-06 6.23086e-06 5.7324e-06 3.73852e-06 4.23699e-06 3.98775e-06 4.73546e-06 4.48622e-06 3.48928e-06 3.48928e-06 2.74158e-06 1.74464e-06 3.24005e-06 3.24005e-06 3.24005e-06 1.99388e-06 3.24005e-06 2.49235e-06 1.99388e-06 3.24005e-06 1.74464e-06 2.74158e-06 1.49541e-06 3.48928e-06 1.74464e-06 3.73852e-06 3.73852e-06 2.74158e-06 2.24311e-06 9.96938e-07 1.49541e-06 1.99388e-06 1.99388e-06 1.99388e-06 1.24617e-06 2.49235e-07 1.74464e-06 1.49541e-06 1.74464e-06 1.99388e-06 1.24617e-06 2.49235e-07 1.24617e-06 1.24617e-06 9.96938e-07 7.47704e-07 7.47704e-07 7.47704e-07 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 4.98469e-07 0 0 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 0 4.98469e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.74464e-06 9.47091e-06 3.7136e-05 0.000102186 0.000266681 0.000545076 0.00102336 0.00152332 0.00198042 0.00218379 0.00214516 0.00179972 0.00135633 0.000927402 0.000562024 0.000303069 0.00016923 9.29645e-05 5.33362e-05 3.78837e-05 2.59204e-05 9.72015e-06 8.97245e-06 6.4801e-06 8.47398e-06 4.23699e-06 4.73546e-06 3.98775e-06 4.48622e-06 4.73546e-06 4.48622e-06 4.73546e-06 2.99082e-06 4.23699e-06 1.49541e-06 2.74158e-06 2.99082e-06 3.24005e-06 1.99388e-06 2.99082e-06 2.74158e-06 1.49541e-06 3.48928e-06 3.24005e-06 2.24311e-06 2.24311e-06 1.74464e-06 1.99388e-06 2.49235e-06 1.99388e-06 9.96938e-07 1.49541e-06 2.74158e-06 1.74464e-06 1.74464e-06 2.24311e-06 1.74464e-06 9.96938e-07 2.49235e-06 2.99082e-06 2.24311e-06 2.24311e-06 7.47704e-07 1.49541e-06 1.24617e-06 1.24617e-06 1.49541e-06 1.99388e-06 7.47704e-07 9.96938e-07 4.98469e-07 9.96938e-07 9.96938e-07 9.96938e-07 7.47704e-07 4.98469e-07 7.47704e-07 4.98469e-07 7.47704e-07 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 2.99082e-06 1.14648e-05 3.53913e-05 0.000118885 0.000280389 0.00056651 0.00101787 0.00157018 0.00193556 0.0021985 0.00214815 0.00184459 0.00137154 0.000922916 0.000560279 0.000328491 0.000166738 9.86969e-05 5.50808e-05 3.09051e-05 1.91911e-05 1.29602e-05 1.02186e-05 9.96938e-06 5.23393e-06 6.4801e-06 4.98469e-06 3.48928e-06 5.48316e-06 2.74158e-06 4.98469e-06 5.7324e-06 4.23699e-06 4.23699e-06 2.74158e-06 2.24311e-06 2.74158e-06 1.99388e-06 1.99388e-06 3.98775e-06 1.99388e-06 2.74158e-06 3.48928e-06 2.99082e-06 2.74158e-06 1.49541e-06 1.74464e-06 1.74464e-06 2.24311e-06 1.74464e-06 1.49541e-06 2.74158e-06 1.24617e-06 1.74464e-06 1.99388e-06 2.49235e-06 7.47704e-07 1.24617e-06 2.49235e-06 1.49541e-06 9.96938e-07 1.49541e-06 1.49541e-06 1.24617e-06 1.24617e-06 1.24617e-06 7.47704e-07 2.49235e-07 7.47704e-07 1.24617e-06 2.49235e-07 2.49235e-07 7.47704e-07 1.24617e-06 2.49235e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 0 0 4.98469e-07 7.47704e-07 2.49235e-07 7.47704e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24617e-06 2.99082e-06 1.02186e-05 3.83821e-05 0.000106672 0.000286371 0.000591184 0.00102834 0.00153429 0.00193207 0.00218454 0.00215762 0.0018087 0.00134387 0.000937122 0.000548316 0.000311543 0.000196397 9.99431e-05 5.80717e-05 2.81635e-05 2.24311e-05 1.1714e-05 6.97857e-06 8.97245e-06 7.97551e-06 6.23086e-06 3.48928e-06 3.98775e-06 3.24005e-06 5.7324e-06 5.7324e-06 3.48928e-06 3.24005e-06 3.24005e-06 4.48622e-06 2.49235e-06 2.99082e-06 1.99388e-06 2.49235e-06 3.48928e-06 2.24311e-06 3.48928e-06 1.49541e-06 2.49235e-06 2.49235e-06 2.49235e-06 9.96938e-07 2.99082e-06 1.24617e-06 1.49541e-06 9.96938e-07 9.96938e-07 1.74464e-06 1.74464e-06 1.74464e-06 1.24617e-06 1.99388e-06 1.49541e-06 7.47704e-07 9.96938e-07 1.24617e-06 1.74464e-06 1.24617e-06 9.96938e-07 4.98469e-07 9.96938e-07 1.49541e-06 9.96938e-07 2.49235e-07 4.98469e-07 1.49541e-06 1.74464e-06 4.98469e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 0 0 7.47704e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 2.49235e-06 1.24617e-05 4.63576e-05 0.000125614 0.000287118 0.000600157 0.00101563 0.00152606 0.00196821 0.00212148 0.0021003 0.00180845 0.00133864 0.000935128 0.000575233 0.000316029 0.00018244 9.57061e-05 5.95671e-05 4.0376e-05 2.21819e-05 1.47048e-05 8.72321e-06 8.72321e-06 6.4801e-06 4.98469e-06 3.24005e-06 4.73546e-06 2.49235e-06 4.73546e-06 3.73852e-06 2.99082e-06 3.24005e-06 2.24311e-06 2.74158e-06 2.74158e-06 3.98775e-06 2.99082e-06 1.49541e-06 1.74464e-06 1.49541e-06 2.24311e-06 1.49541e-06 2.49235e-06 2.24311e-06 2.49235e-06 4.23699e-06 2.74158e-06 2.24311e-06 1.74464e-06 1.99388e-06 1.49541e-06 1.99388e-06 9.96938e-07 1.99388e-06 9.96938e-07 2.24311e-06 1.24617e-06 2.49235e-07 1.24617e-06 1.24617e-06 9.96938e-07 2.49235e-07 4.98469e-07 1.24617e-06 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 1.24617e-06 1.24617e-06 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 0 2.49235e-07 9.96938e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 3.73852e-06 1.5951e-05 4.63576e-05 0.000123371 0.000308802 0.00060888 0.00101962 0.00146625 0.00188297 0.00213818 0.00204921 0.00174589 0.00137378 0.000922916 0.000585452 0.00034195 0.000191661 9.69523e-05 5.00962e-05 3.2899e-05 1.79449e-05 1.29602e-05 9.96938e-06 5.7324e-06 5.48316e-06 6.97857e-06 5.98163e-06 3.24005e-06 4.48622e-06 2.99082e-06 3.24005e-06 2.49235e-06 3.73852e-06 3.48928e-06 4.73546e-06 4.98469e-06 3.73852e-06 2.74158e-06 2.99082e-06 1.74464e-06 2.49235e-06 2.49235e-06 3.24005e-06 1.24617e-06 3.48928e-06 1.99388e-06 2.49235e-06 1.99388e-06 3.48928e-06 7.47704e-07 9.96938e-07 1.74464e-06 2.24311e-06 1.49541e-06 9.96938e-07 1.49541e-06 3.24005e-06 1.49541e-06 1.49541e-06 4.98469e-07 1.24617e-06 7.47704e-07 1.49541e-06 1.74464e-06 7.47704e-07 7.47704e-07 4.98469e-07 9.96938e-07 9.96938e-07 7.47704e-07 1.24617e-06 4.98469e-07 1.24617e-06 0 2.49235e-07 1.49541e-06 1.24617e-06 7.47704e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 4.98469e-07 0 4.98469e-07 4.98469e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.48622e-06 1.49541e-05 4.95977e-05 0.000135085 0.000303319 0.000648508 0.00105401 0.00150637 0.00191063 0.00208485 0.00208011 0.00172869 0.00133017 0.000918679 0.00057623 0.000317774 0.000189917 0.000101438 5.75732e-05 2.81635e-05 1.91911e-05 1.49541e-05 8.72321e-06 7.2278e-06 4.98469e-06 5.23393e-06 2.49235e-06 3.24005e-06 4.48622e-06 3.48928e-06 3.98775e-06 2.24311e-06 4.23699e-06 2.74158e-06 2.49235e-06 2.49235e-06 9.96938e-07 2.24311e-06 2.74158e-06 3.24005e-06 2.49235e-06 1.49541e-06 1.99388e-06 1.99388e-06 1.74464e-06 1.99388e-06 1.49541e-06 2.74158e-06 3.24005e-06 7.47704e-07 7.47704e-07 7.47704e-07 2.24311e-06 4.98469e-07 1.49541e-06 1.24617e-06 1.74464e-06 1.74464e-06 9.96938e-07 1.49541e-06 1.49541e-06 9.96938e-07 9.96938e-07 9.96938e-07 1.24617e-06 7.47704e-07 7.47704e-07 7.47704e-07 7.47704e-07 4.98469e-07 7.47704e-07 4.98469e-07 7.47704e-07 7.47704e-07 9.96938e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 4.98469e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 7.47704e-07 5.7324e-06 1.89418e-05 5.65763e-05 0.000148045 0.00031902 0.000629567 0.00104479 0.00149167 0.00188347 0.0020684 0.00202528 0.00173941 0.0013177 0.000904223 0.000573738 0.000345938 0.000189668 0.000108916 5.65763e-05 3.43944e-05 1.74464e-05 1.29602e-05 7.72627e-06 5.23393e-06 5.23393e-06 3.98775e-06 2.99082e-06 3.98775e-06 4.48622e-06 2.99082e-06 4.48622e-06 3.24005e-06 2.74158e-06 4.48622e-06 1.74464e-06 2.49235e-06 1.74464e-06 1.74464e-06 2.74158e-06 2.99082e-06 3.24005e-06 1.99388e-06 2.74158e-06 3.48928e-06 2.74158e-06 1.49541e-06 1.74464e-06 1.99388e-06 1.24617e-06 1.74464e-06 1.49541e-06 1.24617e-06 9.96938e-07 1.24617e-06 2.24311e-06 9.96938e-07 2.49235e-06 1.24617e-06 1.99388e-06 1.24617e-06 7.47704e-07 1.99388e-06 1.49541e-06 1.24617e-06 2.49235e-07 7.47704e-07 9.96938e-07 4.98469e-07 4.98469e-07 4.98469e-07 9.96938e-07 9.96938e-07 2.49235e-07 0 4.98469e-07 7.47704e-07 4.98469e-07 0 0 4.98469e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.24311e-06 4.48622e-06 1.47048e-05 5.43331e-05 0.000157516 0.000345938 0.00063181 0.00103881 0.00147921 0.00188247 0.00204023 0.00196422 0.0016938 0.00129727 0.00092167 0.000551058 0.000332977 0.000189917 0.000107669 5.93178e-05 3.09051e-05 2.51727e-05 1.22125e-05 9.47091e-06 4.98469e-06 5.7324e-06 3.73852e-06 6.4801e-06 5.7324e-06 3.98775e-06 2.99082e-06 2.24311e-06 4.73546e-06 2.74158e-06 3.73852e-06 3.24005e-06 1.99388e-06 3.48928e-06 2.99082e-06 1.99388e-06 9.96938e-07 1.49541e-06 1.49541e-06 9.96938e-07 1.24617e-06 3.24005e-06 3.48928e-06 1.49541e-06 1.49541e-06 7.47704e-07 7.47704e-07 2.24311e-06 1.74464e-06 1.99388e-06 1.99388e-06 9.96938e-07 1.74464e-06 1.24617e-06 1.49541e-06 2.49235e-07 1.24617e-06 9.96938e-07 4.98469e-07 1.49541e-06 1.24617e-06 7.47704e-07 4.98469e-07 1.24617e-06 7.47704e-07 1.24617e-06 7.47704e-07 0 2.49235e-07 1.24617e-06 4.98469e-07 9.96938e-07 4.98469e-07 0 9.96938e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.24617e-06 4.73546e-06 2.71666e-05 6.30564e-05 0.00015303 0.000338959 0.000655736 0.00101414 0.00146326 0.00185605 0.002036 0.00191387 0.00166987 0.00130674 0.000894752 0.000578473 0.000340704 0.00018892 0.000105177 5.15916e-05 2.99082e-05 1.84434e-05 1.62002e-05 8.72321e-06 6.23086e-06 5.23393e-06 5.48316e-06 3.48928e-06 3.73852e-06 2.24311e-06 3.73852e-06 2.49235e-06 2.24311e-06 2.24311e-06 9.96938e-07 1.74464e-06 2.99082e-06 1.99388e-06 3.48928e-06 2.49235e-06 2.99082e-06 1.49541e-06 1.49541e-06 1.24617e-06 1.99388e-06 1.24617e-06 2.24311e-06 2.74158e-06 2.24311e-06 9.96938e-07 1.99388e-06 2.49235e-07 9.96938e-07 2.24311e-06 2.24311e-06 9.96938e-07 7.47704e-07 1.49541e-06 1.74464e-06 7.47704e-07 7.47704e-07 9.96938e-07 2.24311e-06 9.96938e-07 9.96938e-07 4.98469e-07 2.49235e-07 1.74464e-06 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.24617e-06 5.23393e-06 2.09357e-05 6.75426e-05 0.000165492 0.000368369 0.000626077 0.00104006 0.00143484 0.00179025 0.00199886 0.00191886 0.00164968 0.0012853 0.000899986 0.000570747 0.00033223 0.000185431 9.72015e-05 6.38041e-05 2.96589e-05 1.49541e-05 9.72015e-06 8.72321e-06 6.23086e-06 3.48928e-06 4.98469e-06 2.99082e-06 2.49235e-06 2.49235e-06 3.73852e-06 3.98775e-06 4.48622e-06 2.49235e-06 3.24005e-06 4.48622e-06 2.99082e-06 1.99388e-06 2.74158e-06 2.24311e-06 1.24617e-06 2.49235e-06 2.74158e-06 7.47704e-07 1.24617e-06 1.49541e-06 9.96938e-07 7.47704e-07 1.99388e-06 1.49541e-06 2.24311e-06 1.24617e-06 1.74464e-06 3.48928e-06 1.74464e-06 1.49541e-06 2.24311e-06 1.99388e-06 9.96938e-07 1.24617e-06 1.24617e-06 9.96938e-07 4.98469e-07 9.96938e-07 7.47704e-07 9.96938e-07 7.47704e-07 1.24617e-06 7.47704e-07 2.49235e-07 7.47704e-07 2.49235e-07 7.47704e-07 0 9.96938e-07 2.49235e-07 2.49235e-07 2.49235e-07 7.47704e-07 4.98469e-07 4.98469e-07 0 0 0 0 2.49235e-07 0 4.98469e-07 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.24311e-06 7.47704e-06 2.56712e-05 6.75426e-05 0.000155273 0.000349676 0.000646515 0.00103432 0.00144955 0.00177181 0.00195799 0.00190266 0.00161703 0.00127857 0.000901731 0.000581963 0.000326747 0.000185431 9.47091e-05 5.18408e-05 3.36467e-05 2.06865e-05 1.22125e-05 8.47398e-06 6.97857e-06 4.48622e-06 4.23699e-06 2.49235e-06 4.73546e-06 2.74158e-06 2.49235e-06 2.74158e-06 1.99388e-06 2.74158e-06 1.74464e-06 3.73852e-06 9.96938e-07 1.99388e-06 2.24311e-06 4.23699e-06 1.49541e-06 3.24005e-06 2.99082e-06 1.24617e-06 1.99388e-06 9.96938e-07 2.24311e-06 1.49541e-06 9.96938e-07 2.49235e-06 1.24617e-06 1.74464e-06 1.74464e-06 1.24617e-06 1.24617e-06 2.24311e-06 1.49541e-06 4.98469e-07 7.47704e-07 1.74464e-06 1.74464e-06 9.96938e-07 9.96938e-07 7.47704e-07 1.74464e-06 1.49541e-06 4.98469e-07 0 1.24617e-06 0 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 4.98469e-07 0 2.49235e-07 2.49235e-07 0 4.98469e-07 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 7.2278e-06 2.71666e-05 6.85395e-05 0.000162002 0.000350424 0.000642278 0.00105351 0.00144805 0.00176682 0.00193705 0.00183287 0.00162401 0.00121377 0.000880546 0.000578723 0.000336217 0.000197643 0.000108168 5.95671e-05 3.46436e-05 2.11849e-05 9.72015e-06 9.47091e-06 6.4801e-06 5.23393e-06 4.73546e-06 4.73546e-06 2.74158e-06 3.73852e-06 2.74158e-06 3.24005e-06 3.73852e-06 2.24311e-06 2.49235e-06 2.24311e-06 4.48622e-06 2.49235e-06 1.99388e-06 2.99082e-06 2.74158e-06 2.49235e-06 2.49235e-06 7.47704e-07 1.24617e-06 1.99388e-06 2.24311e-06 2.49235e-06 1.24617e-06 7.47704e-07 9.96938e-07 1.74464e-06 1.24617e-06 1.49541e-06 1.24617e-06 1.24617e-06 1.49541e-06 9.96938e-07 7.47704e-07 4.98469e-07 7.47704e-07 9.96938e-07 7.47704e-07 1.74464e-06 4.98469e-07 4.98469e-07 1.24617e-06 9.96938e-07 7.47704e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 4.98469e-07 0 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 1.49541e-06 1.02186e-05 2.7665e-05 6.97857e-05 0.000181443 0.000344442 0.000665207 0.00100317 0.00142338 0.00173866 0.00188272 0.00178651 0.0015475 0.00121676 0.000847647 0.000559033 0.00032899 0.000184932 0.000108666 6.13117e-05 3.98775e-05 1.71972e-05 1.29602e-05 1.02186e-05 6.72933e-06 4.23699e-06 4.73546e-06 3.98775e-06 3.24005e-06 2.74158e-06 2.99082e-06 3.24005e-06 2.74158e-06 2.49235e-06 2.74158e-06 1.24617e-06 1.99388e-06 2.74158e-06 2.24311e-06 9.96938e-07 1.74464e-06 1.99388e-06 3.24005e-06 2.74158e-06 1.49541e-06 1.74464e-06 2.49235e-06 2.49235e-06 1.99388e-06 2.24311e-06 1.99388e-06 9.96938e-07 9.96938e-07 1.24617e-06 1.99388e-06 1.74464e-06 1.49541e-06 1.24617e-06 4.98469e-07 2.49235e-06 7.47704e-07 1.24617e-06 7.47704e-07 4.98469e-07 1.24617e-06 9.96938e-07 4.98469e-07 1.24617e-06 7.47704e-07 2.49235e-07 9.96938e-07 0 0 2.49235e-07 7.47704e-07 7.47704e-07 0 0 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 1.24617e-06 8.72321e-06 2.46742e-05 7.30257e-05 0.00018219 0.000369366 0.000645019 0.000993948 0.00139821 0.00171149 0.00186751 0.00175162 0.00150961 0.00120555 0.000831945 0.000537101 0.000343695 0.000181692 9.96938e-05 5.40839e-05 2.84127e-05 1.74464e-05 1.34587e-05 6.97857e-06 7.47704e-06 5.23393e-06 3.98775e-06 2.99082e-06 4.73546e-06 1.99388e-06 2.49235e-06 2.24311e-06 2.74158e-06 3.48928e-06 3.48928e-06 3.48928e-06 2.74158e-06 1.99388e-06 1.99388e-06 1.74464e-06 2.24311e-06 1.74464e-06 1.24617e-06 2.74158e-06 1.49541e-06 2.99082e-06 1.74464e-06 1.49541e-06 1.99388e-06 1.24617e-06 1.99388e-06 1.24617e-06 9.96938e-07 1.24617e-06 2.24311e-06 9.96938e-07 1.49541e-06 1.24617e-06 9.96938e-07 1.49541e-06 2.24311e-06 9.96938e-07 0 4.98469e-07 4.98469e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 4.98469e-07 0 0 0 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 3.24005e-06 8.22474e-06 2.66681e-05 7.6515e-05 0.000171224 0.000356405 0.000655736 0.00098672 0.00135783 0.00168059 0.00179424 0.00171797 0.00145752 0.00115595 0.00084017 0.000541836 0.000332479 0.000189668 0.000112405 5.60778e-05 3.04066e-05 1.6948e-05 1.34587e-05 6.97857e-06 6.4801e-06 5.48316e-06 4.98469e-06 4.48622e-06 3.73852e-06 2.99082e-06 2.74158e-06 4.23699e-06 2.99082e-06 1.49541e-06 2.49235e-06 1.49541e-06 2.49235e-06 2.74158e-06 1.99388e-06 2.24311e-06 1.99388e-06 1.99388e-06 2.49235e-07 1.49541e-06 1.74464e-06 1.74464e-06 2.49235e-07 1.74464e-06 1.49541e-06 7.47704e-07 2.24311e-06 1.74464e-06 1.24617e-06 1.24617e-06 2.24311e-06 4.98469e-07 0 1.49541e-06 9.96938e-07 1.49541e-06 1.24617e-06 1.49541e-06 0 1.49541e-06 4.98469e-07 7.47704e-07 2.49235e-07 9.96938e-07 0 2.49235e-07 2.49235e-07 9.96938e-07 4.98469e-07 0 0 0 2.49235e-07 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 3.24005e-06 9.72015e-06 3.21513e-05 8.72321e-05 0.000194901 0.000362387 0.000628819 0.00100068 0.00135509 0.00160407 0.00171723 0.00170626 0.00143135 0.00116218 0.000795058 0.000515666 0.000338211 0.00018892 0.000110411 6.55487e-05 3.11543e-05 2.0188e-05 1.07171e-05 6.97857e-06 4.98469e-06 6.72933e-06 4.23699e-06 4.23699e-06 3.73852e-06 2.99082e-06 3.48928e-06 4.73546e-06 2.74158e-06 2.49235e-06 1.49541e-06 2.49235e-06 2.49235e-06 2.24311e-06 3.24005e-06 9.96938e-07 1.49541e-06 2.24311e-06 1.74464e-06 1.49541e-06 1.24617e-06 1.24617e-06 1.99388e-06 1.74464e-06 1.24617e-06 9.96938e-07 1.24617e-06 4.98469e-07 9.96938e-07 1.24617e-06 4.98469e-07 7.47704e-07 9.96938e-07 1.74464e-06 2.49235e-07 9.96938e-07 4.98469e-07 1.74464e-06 2.49235e-07 9.96938e-07 4.98469e-07 7.47704e-07 4.98469e-07 9.96938e-07 2.49235e-07 0 0 2.49235e-07 4.98469e-07 0 0 4.98469e-07 0 0 2.49235e-07 0 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.49541e-06 3.48928e-06 1.19633e-05 3.58898e-05 7.3275e-05 0.000186926 0.000365876 0.000641281 0.000957559 0.00129677 0.00157117 0.00167536 0.0016118 0.00143609 0.00109414 0.000773126 0.000532365 0.000322011 0.000177455 0.00011066 5.48316e-05 3.01574e-05 2.21819e-05 1.14648e-05 7.47704e-06 6.97857e-06 4.23699e-06 7.72627e-06 2.49235e-06 3.73852e-06 3.48928e-06 4.23699e-06 2.99082e-06 3.48928e-06 3.48928e-06 1.74464e-06 1.74464e-06 2.49235e-06 1.74464e-06 1.49541e-06 1.99388e-06 2.49235e-06 3.24005e-06 1.99388e-06 4.98469e-07 2.74158e-06 2.49235e-06 1.99388e-06 2.49235e-06 1.74464e-06 1.74464e-06 1.49541e-06 7.47704e-07 9.96938e-07 1.49541e-06 4.98469e-07 1.24617e-06 7.47704e-07 1.74464e-06 4.98469e-07 2.49235e-07 1.74464e-06 7.47704e-07 7.47704e-07 7.47704e-07 9.96938e-07 2.49235e-07 9.96938e-07 4.98469e-07 2.49235e-07 7.47704e-07 4.98469e-07 7.47704e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.49541e-06 2.99082e-06 9.96938e-06 3.7136e-05 8.29951e-05 0.000203874 0.000368369 0.000620096 0.000966033 0.00126387 0.0015455 0.00164943 0.00156818 0.00136207 0.00108442 0.000772876 0.00049822 0.000319519 0.000185431 9.69523e-05 6.52995e-05 3.11543e-05 1.89418e-05 1.37079e-05 9.47091e-06 5.98163e-06 4.23699e-06 3.98775e-06 3.24005e-06 2.49235e-06 5.23393e-06 2.99082e-06 1.99388e-06 2.49235e-06 3.24005e-06 1.24617e-06 2.24311e-06 2.74158e-06 2.74158e-06 1.99388e-06 2.24311e-06 1.24617e-06 2.49235e-06 2.74158e-06 9.96938e-07 9.96938e-07 1.99388e-06 4.98469e-07 2.49235e-06 1.74464e-06 9.96938e-07 1.74464e-06 4.98469e-07 1.49541e-06 1.49541e-06 9.96938e-07 4.98469e-07 1.49541e-06 9.96938e-07 1.24617e-06 1.74464e-06 2.49235e-07 7.47704e-07 0 4.98469e-07 9.96938e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 7.47704e-07 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 1.74464e-06 3.48928e-06 1.19633e-05 3.96283e-05 9.19676e-05 0.000178701 0.000358898 0.000608631 0.000936624 0.0012372 0.00146724 0.00156918 0.00152706 0.00132294 0.00104454 0.00075867 0.000495478 0.000334971 0.000186178 0.000102934 5.209e-05 3.38959e-05 2.19326e-05 1.2711e-05 7.97551e-06 5.7324e-06 3.24005e-06 5.48316e-06 2.99082e-06 2.49235e-06 4.23699e-06 2.24311e-06 1.74464e-06 2.49235e-06 2.49235e-06 3.48928e-06 2.99082e-06 9.96938e-07 1.74464e-06 3.24005e-06 2.24311e-06 2.24311e-06 1.74464e-06 2.49235e-06 7.47704e-07 1.99388e-06 1.49541e-06 1.49541e-06 9.96938e-07 2.99082e-06 1.24617e-06 7.47704e-07 1.24617e-06 1.49541e-06 1.24617e-06 9.96938e-07 7.47704e-07 9.96938e-07 4.98469e-07 1.24617e-06 4.98469e-07 7.47704e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 0 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.74464e-06 2.74158e-06 1.62002e-05 3.14036e-05 8.79798e-05 0.000198391 0.000378837 0.000624582 0.000895001 0.00121203 0.00142737 0.00154052 0.0014807 0.00128331 0.00103457 0.000772129 0.000509436 0.000324254 0.000191661 0.000101937 6.4801e-05 3.63883e-05 2.19326e-05 1.37079e-05 7.72627e-06 7.47704e-06 6.97857e-06 1.99388e-06 3.48928e-06 3.48928e-06 2.49235e-06 2.74158e-06 3.48928e-06 1.49541e-06 1.74464e-06 1.99388e-06 2.74158e-06 2.74158e-06 1.74464e-06 2.99082e-06 2.24311e-06 2.49235e-06 1.49541e-06 1.99388e-06 1.24617e-06 1.74464e-06 2.49235e-06 9.96938e-07 1.74464e-06 9.96938e-07 1.24617e-06 7.47704e-07 9.96938e-07 9.96938e-07 1.49541e-06 2.49235e-07 4.98469e-07 7.47704e-07 1.49541e-06 1.24617e-06 0 1.24617e-06 1.49541e-06 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 7.47704e-07 4.98469e-07 9.96938e-07 0 0 0 0 0 2.49235e-07 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 1.24617e-06 5.48316e-06 1.32094e-05 4.21206e-05 0.000101189 0.000186926 0.000362886 0.000624831 0.000923414 0.0012043 0.0014159 0.00151634 0.0014503 0.0012706 0.00101812 0.000711565 0.000506943 0.000333476 0.000186926 0.000105426 5.90686e-05 3.38959e-05 2.4425e-05 1.62002e-05 7.72627e-06 8.72321e-06 5.7324e-06 3.48928e-06 5.48316e-06 3.98775e-06 3.24005e-06 3.73852e-06 2.99082e-06 2.99082e-06 2.74158e-06 1.24617e-06 2.49235e-06 1.74464e-06 2.24311e-06 1.99388e-06 1.24617e-06 1.74464e-06 1.99388e-06 1.74464e-06 1.24617e-06 1.24617e-06 4.98469e-07 1.74464e-06 1.74464e-06 1.24617e-06 7.47704e-07 9.96938e-07 1.74464e-06 1.24617e-06 9.96938e-07 4.98469e-07 1.24617e-06 1.49541e-06 9.96938e-07 7.47704e-07 7.47704e-07 0 9.96938e-07 9.96938e-07 4.98469e-07 0 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 4.98469e-07 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 5.23393e-06 1.24617e-05 3.76344e-05 9.72015e-05 0.000206117 0.00037759 0.000608382 0.000909706 0.00116991 0.00137378 0.00146724 0.00139073 0.00118411 0.00096703 0.000704088 0.000480026 0.0003093 0.000192908 0.000105177 6.13117e-05 3.01574e-05 1.74464e-05 1.09663e-05 9.72015e-06 6.4801e-06 5.48316e-06 2.74158e-06 2.24311e-06 3.98775e-06 3.24005e-06 3.48928e-06 1.74464e-06 2.99082e-06 2.24311e-06 3.24005e-06 3.24005e-06 9.96938e-07 1.24617e-06 2.49235e-07 2.49235e-06 7.47704e-07 1.49541e-06 9.96938e-07 7.47704e-07 1.24617e-06 7.47704e-07 1.49541e-06 7.47704e-07 1.24617e-06 7.47704e-07 7.47704e-07 9.96938e-07 9.96938e-07 7.47704e-07 1.24617e-06 7.47704e-07 1.24617e-06 9.96938e-07 7.47704e-07 2.49235e-07 7.47704e-07 7.47704e-07 1.24617e-06 0 4.98469e-07 0 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 9.96938e-07 4.98469e-07 4.98469e-07 0 0 2.49235e-07 0 0 0 0 0 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24617e-06 4.98469e-06 1.37079e-05 3.6139e-05 9.62046e-05 0.000201631 0.000381827 0.000617354 0.000870826 0.00112355 0.0013187 0.00140618 0.00134088 0.0011891 0.000990209 0.000693121 0.000483515 0.000311792 0.000176957 0.000105675 6.38041e-05 4.01268e-05 2.26803e-05 1.14648e-05 9.22168e-06 6.97857e-06 4.23699e-06 2.99082e-06 3.24005e-06 2.49235e-06 1.99388e-06 1.99388e-06 3.73852e-06 2.99082e-06 1.74464e-06 2.99082e-06 2.74158e-06 2.49235e-06 1.99388e-06 1.99388e-06 9.96938e-07 1.49541e-06 9.96938e-07 1.24617e-06 1.74464e-06 9.96938e-07 1.49541e-06 1.24617e-06 9.96938e-07 4.98469e-07 4.98469e-07 7.47704e-07 9.96938e-07 7.47704e-07 7.47704e-07 1.49541e-06 7.47704e-07 7.47704e-07 2.49235e-07 9.96938e-07 4.98469e-07 7.47704e-07 7.47704e-07 1.24617e-06 7.47704e-07 7.47704e-07 4.98469e-07 2.49235e-07 9.96938e-07 0 0 0 0 0 0 7.47704e-07 7.47704e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 1.99388e-06 3.73852e-06 1.6948e-05 4.33668e-05 9.6703e-05 0.000189668 0.000343695 0.000592929 0.000826711 0.00108317 0.00128181 0.00135484 0.00133739 0.00114623 0.000900983 0.000692623 0.000478032 0.00030282 0.000183935 0.000108417 5.88194e-05 3.26497e-05 1.89418e-05 1.32094e-05 7.47704e-06 5.48316e-06 5.23393e-06 4.23699e-06 3.73852e-06 2.49235e-06 2.24311e-06 3.48928e-06 9.96938e-07 4.98469e-06 2.49235e-06 1.49541e-06 1.74464e-06 1.24617e-06 1.74464e-06 2.24311e-06 7.47704e-07 7.47704e-07 2.24311e-06 7.47704e-07 1.74464e-06 7.47704e-07 4.98469e-07 9.96938e-07 9.96938e-07 7.47704e-07 9.96938e-07 7.47704e-07 9.96938e-07 4.98469e-07 9.96938e-07 1.74464e-06 7.47704e-07 7.47704e-07 9.96938e-07 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 4.98469e-07 0 1.24617e-06 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 0 1.74464e-06 4.73546e-06 1.5951e-05 4.01268e-05 0.000111657 0.000204622 0.000356405 0.000572741 0.000849392 0.00107345 0.00126063 0.00131496 0.00127334 0.00109813 0.000887275 0.000692623 0.000468561 0.000300826 0.000186427 0.000105426 6.13117e-05 3.48928e-05 1.71972e-05 1.57018e-05 6.4801e-06 5.23393e-06 3.98775e-06 1.24617e-06 4.48622e-06 3.98775e-06 2.49235e-06 1.49541e-06 2.74158e-06 1.74464e-06 2.49235e-06 3.24005e-06 2.74158e-06 1.74464e-06 1.24617e-06 1.24617e-06 1.99388e-06 7.47704e-07 2.49235e-07 7.47704e-07 4.98469e-07 4.98469e-07 9.96938e-07 7.47704e-07 2.49235e-06 4.98469e-07 9.96938e-07 9.96938e-07 9.96938e-07 1.74464e-06 4.98469e-07 2.49235e-07 9.96938e-07 9.96938e-07 2.49235e-07 7.47704e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24617e-06 6.72933e-06 1.86926e-05 4.16222e-05 0.000110162 0.000194154 0.000349427 0.000565015 0.000813253 0.00105351 0.00123521 0.00128804 0.0012377 0.00110361 0.000868832 0.000665207 0.00045585 0.000291854 0.000174963 9.96938e-05 5.95671e-05 3.04066e-05 1.91911e-05 1.64495e-05 9.22168e-06 5.98163e-06 3.48928e-06 2.99082e-06 1.99388e-06 3.24005e-06 2.74158e-06 2.24311e-06 3.24005e-06 2.74158e-06 9.96938e-07 1.99388e-06 3.24005e-06 1.49541e-06 2.49235e-07 9.96938e-07 1.24617e-06 1.49541e-06 2.49235e-07 1.24617e-06 7.47704e-07 4.98469e-07 2.24311e-06 9.96938e-07 4.98469e-07 7.47704e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 9.96938e-07 4.98469e-07 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 9.96938e-07 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.74464e-06 2.74158e-06 4.48622e-06 2.29296e-05 4.48622e-05 0.000103183 0.00020512 0.000329737 0.000565264 0.000782098 0.00103258 0.00117639 0.00126387 0.00121078 0.00107919 0.00086609 0.000653742 0.000447625 0.000289112 0.000186926 0.000101189 5.93178e-05 3.09051e-05 2.06865e-05 1.44556e-05 4.98469e-06 5.48316e-06 4.48622e-06 1.74464e-06 3.24005e-06 3.24005e-06 2.74158e-06 2.74158e-06 1.49541e-06 1.49541e-06 1.24617e-06 4.98469e-07 7.47704e-07 7.47704e-07 4.98469e-07 1.99388e-06 1.24617e-06 1.24617e-06 1.74464e-06 9.96938e-07 1.24617e-06 2.74158e-06 1.24617e-06 4.98469e-07 4.98469e-07 1.24617e-06 1.24617e-06 4.98469e-07 1.99388e-06 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 1.24617e-06 2.49235e-07 0 0 4.98469e-07 9.96938e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 4.98469e-07 0 0 0 0 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-06 8.97245e-06 1.86926e-05 5.05946e-05 9.52076e-05 0.000196895 0.000339707 0.000552802 0.000754184 0.000990458 0.00115445 0.00122424 0.00114947 0.0010747 0.000864096 0.000654989 0.000455102 0.000290109 0.000160258 0.000102934 6.0564e-05 2.69173e-05 1.76957e-05 1.12156e-05 6.23086e-06 5.98163e-06 4.98469e-06 3.73852e-06 1.74464e-06 3.24005e-06 2.74158e-06 3.73852e-06 1.24617e-06 1.24617e-06 1.74464e-06 7.47704e-07 1.49541e-06 9.96938e-07 1.74464e-06 7.47704e-07 1.24617e-06 1.24617e-06 1.49541e-06 4.98469e-07 1.74464e-06 4.98469e-07 9.96938e-07 4.98469e-07 7.47704e-07 0 4.98469e-07 7.47704e-07 1.24617e-06 4.98469e-07 2.49235e-07 1.49541e-06 0 9.96938e-07 7.47704e-07 0 7.47704e-07 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.74158e-06 6.23086e-06 1.6948e-05 4.53607e-05 9.99431e-05 0.000191412 0.000342199 0.00053062 0.000746458 0.00098996 0.00114972 0.00118436 0.00114822 0.00100043 0.000810262 0.000606388 0.000445631 0.000286869 0.000170227 9.57061e-05 6.38041e-05 2.94097e-05 2.0188e-05 1.47048e-05 6.72933e-06 4.73546e-06 5.7324e-06 4.48622e-06 2.24311e-06 2.24311e-06 1.74464e-06 1.24617e-06 9.96938e-07 2.49235e-06 2.99082e-06 1.74464e-06 9.96938e-07 1.24617e-06 1.24617e-06 1.49541e-06 2.49235e-07 4.98469e-07 7.47704e-07 9.96938e-07 2.49235e-07 9.96938e-07 1.49541e-06 2.49235e-07 7.47704e-07 7.47704e-07 4.98469e-07 7.47704e-07 9.96938e-07 1.24617e-06 9.96938e-07 2.49235e-07 7.47704e-07 4.98469e-07 9.96938e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-06 6.72933e-06 1.81941e-05 4.36161e-05 0.000102934 0.000207862 0.00032226 0.000517162 0.000737485 0.000924411 0.00108716 0.00112505 0.0011233 0.000971018 0.00080104 0.000599908 0.000427437 0.000278146 0.000163996 9.62046e-05 5.90686e-05 3.24005e-05 1.74464e-05 1.34587e-05 7.72627e-06 6.23086e-06 4.73546e-06 3.73852e-06 2.49235e-06 1.99388e-06 3.24005e-06 7.47704e-07 2.49235e-06 9.96938e-07 1.74464e-06 1.49541e-06 2.49235e-06 1.74464e-06 9.96938e-07 7.47704e-07 4.98469e-07 2.49235e-06 1.24617e-06 9.96938e-07 2.24311e-06 1.49541e-06 7.47704e-07 4.98469e-07 7.47704e-07 7.47704e-07 7.47704e-07 2.49235e-07 7.47704e-07 7.47704e-07 9.96938e-07 2.49235e-07 0 7.47704e-07 2.49235e-07 0 0 2.49235e-07 7.47704e-07 4.98469e-07 1.24617e-06 4.98469e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 4.23699e-06 7.2278e-06 1.91911e-05 5.00962e-05 0.000103682 0.000203625 0.000316279 0.000510682 0.000706829 0.000938867 0.00106523 0.00115146 0.00108716 0.000952824 0.000778609 0.000580467 0.000390551 0.000269672 0.000163498 9.04722e-05 5.90686e-05 3.24005e-05 1.86926e-05 1.22125e-05 5.98163e-06 5.7324e-06 4.23699e-06 1.74464e-06 1.24617e-06 1.49541e-06 3.24005e-06 3.24005e-06 1.74464e-06 1.99388e-06 1.49541e-06 1.49541e-06 1.74464e-06 1.49541e-06 2.24311e-06 9.96938e-07 7.47704e-07 1.99388e-06 1.24617e-06 9.96938e-07 9.96938e-07 7.47704e-07 1.74464e-06 7.47704e-07 9.96938e-07 1.49541e-06 2.49235e-07 0 2.49235e-07 7.47704e-07 0 4.98469e-07 0 9.96938e-07 7.47704e-07 4.98469e-07 0 9.96938e-07 0 4.98469e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 3.24005e-06 8.47398e-06 2.46742e-05 4.56099e-05 9.91954e-05 0.000188172 0.000324254 0.000501709 0.000699352 0.000913694 0.00100815 0.00110984 0.00105052 0.00090522 0.000752439 0.000580717 0.000391548 0.000254967 0.000162252 9.22168e-05 5.28377e-05 3.24005e-05 1.96895e-05 9.47091e-06 5.48316e-06 4.98469e-06 5.48316e-06 3.24005e-06 2.49235e-06 1.74464e-06 3.24005e-06 2.74158e-06 1.74464e-06 1.49541e-06 2.24311e-06 4.98469e-07 1.24617e-06 1.49541e-06 9.96938e-07 7.47704e-07 7.47704e-07 4.98469e-07 1.49541e-06 2.49235e-07 7.47704e-07 2.49235e-07 4.98469e-07 4.98469e-07 9.96938e-07 1.24617e-06 0 2.49235e-07 4.98469e-07 9.96938e-07 9.96938e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 9.96938e-07 0 7.47704e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 2.99082e-06 4.48622e-06 2.04372e-05 5.18408e-05 0.000109912 0.000201631 0.000326996 0.000505199 0.000692374 0.000870826 0.000977498 0.00106423 0.00102435 0.000910952 0.000736239 0.000547818 0.000382575 0.000260949 0.000144556 8.94752e-05 5.3087e-05 2.81635e-05 1.57018e-05 1.02186e-05 8.47398e-06 3.98775e-06 3.24005e-06 2.24311e-06 3.48928e-06 3.48928e-06 1.99388e-06 1.74464e-06 1.99388e-06 1.49541e-06 7.47704e-07 0 1.74464e-06 9.96938e-07 1.99388e-06 9.96938e-07 1.99388e-06 4.98469e-07 0 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 7.47704e-07 7.47704e-07 4.98469e-07 4.98469e-07 7.47704e-07 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 9.96938e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.24617e-06 1.99388e-06 1.07171e-05 2.61696e-05 5.05946e-05 0.000103931 0.000181941 0.000318771 0.00050794 0.000707826 0.000867336 0.00100442 0.00102336 0.000979741 0.000859361 0.000697857 0.000526633 0.000365627 0.000251727 0.000154276 8.9226e-05 5.45824e-05 2.99082e-05 2.06865e-05 9.72015e-06 6.23086e-06 3.73852e-06 3.73852e-06 2.49235e-06 2.24311e-06 1.99388e-06 7.47704e-07 1.74464e-06 1.24617e-06 1.49541e-06 2.49235e-06 9.96938e-07 9.96938e-07 1.49541e-06 7.47704e-07 1.49541e-06 1.24617e-06 9.96938e-07 1.74464e-06 1.74464e-06 4.98469e-07 2.49235e-07 9.96938e-07 4.98469e-07 4.98469e-07 9.96938e-07 7.47704e-07 4.98469e-07 9.96938e-07 4.98469e-07 0 9.96938e-07 1.24617e-06 2.49235e-07 0 2.49235e-07 0 0 4.98469e-07 0 0 0 0 4.98469e-07 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24617e-06 1.24617e-06 3.73852e-06 7.2278e-06 1.91911e-05 5.48316e-05 0.00010742 0.000197394 0.000316029 0.000469558 0.000666703 0.000827957 0.000943851 0.00101114 0.000955067 0.000825963 0.000673432 0.00051442 0.000356156 0.000238268 0.000162252 9.54569e-05 5.90686e-05 3.33974e-05 1.71972e-05 9.96938e-06 7.97551e-06 3.24005e-06 4.23699e-06 1.24617e-06 2.49235e-06 1.99388e-06 1.74464e-06 1.99388e-06 7.47704e-07 1.74464e-06 1.24617e-06 1.74464e-06 1.99388e-06 9.96938e-07 1.24617e-06 1.24617e-06 7.47704e-07 1.74464e-06 1.49541e-06 4.98469e-07 9.96938e-07 7.47704e-07 2.49235e-07 7.47704e-07 7.47704e-07 4.98469e-07 1.24617e-06 9.96938e-07 2.49235e-07 9.96938e-07 9.96938e-07 4.98469e-07 2.49235e-07 0 0 2.49235e-07 0 0 4.98469e-07 0 0 0 2.49235e-07 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 0 1.99388e-06 6.97857e-06 2.54219e-05 5.70747e-05 0.000115146 0.000181692 0.000303319 0.000479029 0.000639287 0.000781849 0.000916934 0.000980738 0.00091494 0.000826462 0.00065449 0.00052115 0.000360393 0.000236773 0.000157018 9.32137e-05 5.08439e-05 3.1902e-05 1.62002e-05 9.72015e-06 5.98163e-06 4.98469e-06 3.73852e-06 3.24005e-06 9.96938e-07 2.49235e-06 9.96938e-07 4.98469e-07 1.74464e-06 2.49235e-06 2.49235e-07 1.49541e-06 2.74158e-06 7.47704e-07 1.24617e-06 1.49541e-06 1.24617e-06 1.24617e-06 9.96938e-07 7.47704e-07 7.47704e-07 9.96938e-07 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 1.24617e-06 0 7.47704e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 0 7.47704e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 4.98469e-07 9.96938e-07 3.24005e-06 8.97245e-06 2.24311e-05 5.40839e-05 0.000111657 0.000196397 0.000309799 0.000459589 0.000642028 0.000773624 0.000855872 0.000942356 0.000859361 0.000773375 0.000639536 0.000483017 0.000343695 0.000232785 0.000143808 8.67336e-05 6.0564e-05 2.69173e-05 1.79449e-05 7.72627e-06 8.72321e-06 4.48622e-06 2.99082e-06 2.99082e-06 3.73852e-06 1.49541e-06 4.98469e-07 2.74158e-06 1.49541e-06 7.47704e-07 1.74464e-06 1.24617e-06 1.24617e-06 9.96938e-07 7.47704e-07 2.49235e-07 1.24617e-06 4.98469e-07 9.96938e-07 2.49235e-07 4.98469e-07 9.96938e-07 0 1.24617e-06 4.98469e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 9.96938e-07 1.24617e-06 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 1.24617e-06 2.74158e-06 1.19633e-05 2.06865e-05 5.209e-05 0.00010094 0.000188671 0.000304565 0.000467066 0.00062184 0.000766895 0.000854625 0.000886527 0.000855124 0.000772627 0.000623585 0.000485011 0.000353165 0.000226803 0.000151036 9.19676e-05 4.98469e-05 2.94097e-05 1.57018e-05 7.72627e-06 8.47398e-06 2.49235e-06 2.49235e-06 2.24311e-06 1.74464e-06 1.24617e-06 4.98469e-07 9.96938e-07 7.47704e-07 7.47704e-07 1.24617e-06 9.96938e-07 1.24617e-06 1.49541e-06 9.96938e-07 4.98469e-07 4.98469e-07 7.47704e-07 1.24617e-06 4.98469e-07 4.98469e-07 1.24617e-06 4.98469e-07 7.47704e-07 4.98469e-07 9.96938e-07 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 9.96938e-07 4.98469e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 1.49541e-06 3.48928e-06 8.22474e-06 2.06865e-05 5.60778e-05 0.000106922 0.000199388 0.000294595 0.000432671 0.000593926 0.000723528 0.000838176 0.000835434 0.000829204 0.000734993 0.000590935 0.000470555 0.000329987 0.00021484 0.000154775 8.4989e-05 4.41145e-05 3.43944e-05 1.37079e-05 5.7324e-06 7.2278e-06 3.48928e-06 3.98775e-06 9.96938e-07 1.49541e-06 2.74158e-06 2.49235e-06 9.96938e-07 9.96938e-07 2.49235e-07 1.24617e-06 9.96938e-07 1.74464e-06 2.24311e-06 2.49235e-07 1.74464e-06 1.49541e-06 2.49235e-07 7.47704e-07 2.49235e-07 7.47704e-07 4.98469e-07 0 9.96938e-07 7.47704e-07 0 2.49235e-07 4.98469e-07 4.98469e-07 0 7.47704e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.74158e-06 4.73546e-06 7.2278e-06 2.46742e-05 5.65763e-05 0.000105925 0.000187674 0.000292352 0.000432173 0.000565763 0.000708574 0.00080428 0.000828954 0.000789326 0.00072926 0.00057972 0.000445133 0.00031578 0.000217831 0.000141814 8.52382e-05 5.70747e-05 3.04066e-05 1.22125e-05 1.02186e-05 6.4801e-06 2.74158e-06 5.48316e-06 2.24311e-06 3.48928e-06 2.24311e-06 2.24311e-06 1.74464e-06 1.24617e-06 2.24311e-06 1.49541e-06 4.98469e-07 1.24617e-06 7.47704e-07 1.24617e-06 7.47704e-07 9.96938e-07 9.96938e-07 1.49541e-06 1.24617e-06 1.24617e-06 7.47704e-07 0 4.98469e-07 0 2.49235e-07 0 2.49235e-07 7.47704e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 1.99388e-06 4.73546e-06 1.09663e-05 2.61696e-05 5.05946e-05 0.000103682 0.000180446 0.00027665 0.000431674 0.000561027 0.000686891 0.000758919 0.000798049 0.000759916 0.000683401 0.000569003 0.000421705 0.000326747 0.000212099 0.000146051 9.14691e-05 4.61084e-05 2.71666e-05 1.6948e-05 7.97551e-06 6.4801e-06 3.73852e-06 2.74158e-06 1.24617e-06 7.47704e-07 9.96938e-07 1.74464e-06 1.74464e-06 9.96938e-07 7.47704e-07 1.49541e-06 4.98469e-07 7.47704e-07 1.24617e-06 0 2.49235e-07 1.49541e-06 2.49235e-07 2.49235e-07 0 4.98469e-07 4.98469e-07 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 1.74464e-06 2.49235e-07 4.98469e-07 0 2.49235e-07 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.24617e-06 2.99082e-06 1.07171e-05 2.94097e-05 5.78224e-05 0.000102685 0.000183187 0.000302322 0.000407997 0.000537599 0.000665207 0.000731504 0.000773126 0.000754184 0.000670441 0.000575483 0.000429431 0.000305063 0.000210603 0.000129602 8.64844e-05 4.33668e-05 2.29296e-05 1.5951e-05 8.72321e-06 7.47704e-06 3.73852e-06 1.74464e-06 2.99082e-06 1.49541e-06 1.24617e-06 1.74464e-06 9.96938e-07 7.47704e-07 9.96938e-07 7.47704e-07 4.98469e-07 9.96938e-07 9.96938e-07 7.47704e-07 9.96938e-07 1.24617e-06 9.96938e-07 0 1.74464e-06 1.24617e-06 0 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 0 0 7.47704e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 1.74464e-06 2.49235e-06 1.04679e-05 2.96589e-05 5.35854e-05 0.000102685 0.00018219 0.000302571 0.000407249 0.000549562 0.000634551 0.000727267 0.000747455 0.000712312 0.00064477 0.000512676 0.000403012 0.000286869 0.000202378 0.000129104 7.6515e-05 4.63576e-05 3.06559e-05 1.6948e-05 7.97551e-06 4.98469e-06 3.48928e-06 2.74158e-06 1.74464e-06 2.49235e-06 1.99388e-06 9.96938e-07 1.49541e-06 9.96938e-07 9.96938e-07 1.74464e-06 9.96938e-07 4.98469e-07 7.47704e-07 7.47704e-07 4.98469e-07 9.96938e-07 7.47704e-07 1.24617e-06 4.98469e-07 4.98469e-07 0 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 4.98469e-07 7.47704e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 7.47704e-07 5.98163e-06 1.29602e-05 2.7665e-05 6.00655e-05 0.000103682 0.000163747 0.000276401 0.000407748 0.000508189 0.000616856 0.000710069 0.000734494 0.000703091 0.000602898 0.000501958 0.000378338 0.000275155 0.000191412 0.000124368 7.55181e-05 4.51115e-05 2.39265e-05 1.71972e-05 6.23086e-06 4.98469e-06 2.99082e-06 3.24005e-06 3.73852e-06 9.96938e-07 2.49235e-06 1.99388e-06 2.49235e-07 7.47704e-07 7.47704e-07 0 7.47704e-07 0 1.24617e-06 9.96938e-07 9.96938e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 7.47704e-07 0 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 9.96938e-07 7.47704e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 0 0 0 4.98469e-07 0 0 0 4.98469e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.74158e-06 4.98469e-06 1.12156e-05 2.64189e-05 5.40839e-05 0.000103183 0.000159759 0.000269921 0.00037784 0.000499715 0.000594674 0.00068365 0.000698854 0.000651499 0.000586449 0.000475041 0.000369116 0.000266432 0.000174215 0.000112654 6.60472e-05 4.36161e-05 2.16834e-05 1.32094e-05 9.47091e-06 4.48622e-06 2.74158e-06 1.74464e-06 1.99388e-06 2.49235e-06 9.96938e-07 1.24617e-06 1.49541e-06 1.74464e-06 7.47704e-07 4.98469e-07 7.47704e-07 7.47704e-07 4.98469e-07 7.47704e-07 7.47704e-07 2.49235e-07 9.96938e-07 2.49235e-07 4.98469e-07 9.96938e-07 4.98469e-07 7.47704e-07 7.47704e-07 2.49235e-07 0 7.47704e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 1.99388e-06 6.23086e-06 1.42064e-05 2.06865e-05 5.60778e-05 9.02229e-05 0.00016923 0.000258706 0.000375846 0.00048177 0.000603397 0.000655487 0.000664709 0.000632807 0.00054707 0.000463078 0.000353664 0.000275903 0.000172969 0.000118137 7.02842e-05 4.23699e-05 2.39265e-05 1.39571e-05 9.47091e-06 3.73852e-06 4.73546e-06 3.24005e-06 2.74158e-06 2.49235e-07 1.99388e-06 7.47704e-07 9.96938e-07 4.98469e-07 1.24617e-06 7.47704e-07 4.98469e-07 7.47704e-07 9.96938e-07 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 7.47704e-07 2.49235e-07 9.96938e-07 0 0 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.99082e-06 3.73852e-06 9.96938e-06 2.59204e-05 5.40839e-05 0.000101937 0.000171723 0.000265186 0.000353913 0.000467813 0.000573489 0.00062184 0.000650502 0.000610376 0.000551556 0.000432173 0.000358898 0.000245745 0.000166987 0.000104679 7.10319e-05 3.56405e-05 2.41758e-05 1.29602e-05 8.47398e-06 2.99082e-06 3.48928e-06 1.49541e-06 1.24617e-06 9.96938e-07 2.49235e-06 1.49541e-06 1.49541e-06 4.98469e-07 7.47704e-07 7.47704e-07 1.49541e-06 4.98469e-07 9.96938e-07 1.24617e-06 4.98469e-07 7.47704e-07 2.49235e-07 0 1.24617e-06 0 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 0 2.49235e-07 2.49235e-07 0 0 2.49235e-07 4.98469e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 7.47704e-07 1.74464e-06 5.48316e-06 1.14648e-05 2.54219e-05 5.10931e-05 0.000106672 0.000158762 0.000243004 0.000336467 0.00045585 0.000556541 0.000617603 0.00060564 0.000591184 0.000505697 0.000432671 0.000302072 0.000240761 0.000153529 0.000112903 6.10625e-05 3.83821e-05 2.36773e-05 1.29602e-05 6.4801e-06 3.98775e-06 3.98775e-06 1.99388e-06 1.74464e-06 1.74464e-06 4.98469e-07 4.98469e-07 1.99388e-06 7.47704e-07 9.96938e-07 7.47704e-07 2.49235e-07 4.98469e-07 9.96938e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 0 4.98469e-07 2.49235e-07 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 9.96938e-07 1.99388e-06 4.98469e-06 1.64495e-05 2.89112e-05 4.93485e-05 9.99431e-05 0.000155772 0.000234779 0.000343944 0.000431924 0.000528128 0.000571744 0.000589689 0.000550061 0.000471303 0.000401517 0.0003093 0.000224062 0.000157018 0.000102435 6.23087e-05 3.83821e-05 2.11849e-05 1.44556e-05 6.4801e-06 3.48928e-06 2.99082e-06 2.49235e-06 1.49541e-06 1.24617e-06 2.99082e-06 2.49235e-07 2.49235e-07 7.47704e-07 4.98469e-07 1.49541e-06 0 9.96938e-07 4.98469e-07 2.49235e-07 2.49235e-07 9.96938e-07 0 0 9.96938e-07 9.96938e-07 4.98469e-07 7.47704e-07 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 1.74464e-06 4.98469e-06 1.24617e-05 2.16834e-05 5.40839e-05 9.86969e-05 0.000155273 0.000228548 0.000361639 0.000437905 0.000508189 0.000567258 0.00056975 0.000516414 0.000461333 0.000383323 0.000277897 0.000227302 0.000145304 0.000103931 6.28071e-05 3.26497e-05 2.09357e-05 1.09663e-05 7.47704e-06 7.2278e-06 2.99082e-06 2.99082e-06 2.74158e-06 9.96938e-07 7.47704e-07 1.24617e-06 1.49541e-06 1.24617e-06 7.47704e-07 2.49235e-07 1.24617e-06 1.49541e-06 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 2.49235e-07 4.73546e-06 9.96938e-06 2.74158e-05 4.90992e-05 8.97245e-05 0.000137827 0.000227053 0.000320266 0.000408745 0.000476537 0.000509685 0.000553301 0.000506943 0.000442391 0.000349925 0.000288364 0.000214342 0.000142313 9.44599e-05 6.72933e-05 4.16222e-05 2.19326e-05 1.24617e-05 7.72627e-06 4.98469e-06 3.73852e-06 2.24311e-06 9.96938e-07 1.99388e-06 7.47704e-07 4.98469e-07 0 9.96938e-07 7.47704e-07 9.96938e-07 1.74464e-06 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 9.96938e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 0 4.98469e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 9.96938e-07 1.99388e-06 5.7324e-06 1.57018e-05 2.59204e-05 5.13423e-05 9.29645e-05 0.000138325 0.000210852 0.000305562 0.000389803 0.000464324 0.000468063 0.000525137 0.000481521 0.000421206 0.000351172 0.000264438 0.000204871 0.00013359 9.32137e-05 6.08132e-05 3.6139e-05 2.16834e-05 1.19633e-05 9.72015e-06 4.73546e-06 3.24005e-06 1.49541e-06 9.96938e-07 9.96938e-07 7.47704e-07 2.49235e-07 0 4.98469e-07 1.74464e-06 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 7.47704e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.49541e-06 9.96938e-07 6.23086e-06 1.14648e-05 2.21819e-05 5.40839e-05 9.04722e-05 0.000148295 0.000218579 0.00029634 0.000381329 0.000424197 0.0004723 0.00046881 0.000445881 0.000404259 0.00033198 0.000264687 0.000187424 0.00013683 8.54875e-05 4.83515e-05 3.06559e-05 2.06865e-05 6.4801e-06 6.97857e-06 6.23086e-06 3.98775e-06 1.49541e-06 2.99082e-06 1.24617e-06 7.47704e-07 7.47704e-07 0 9.96938e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 9.96938e-07 3.24005e-06 6.72933e-06 1.09663e-05 3.11543e-05 4.51115e-05 9.42107e-05 0.000140319 0.000213096 0.000289112 0.000344691 0.00043317 0.000460586 0.000443388 0.000424447 0.000405255 0.00031902 0.000253721 0.000194403 0.000131097 9.37122e-05 5.65763e-05 3.2899e-05 1.84434e-05 1.1714e-05 9.96938e-06 4.73546e-06 1.99388e-06 9.96938e-07 1.24617e-06 2.49235e-06 0 1.49541e-06 7.47704e-07 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 9.96938e-07 2.74158e-06 6.97857e-06 1.29602e-05 2.66681e-05 5.18408e-05 9.29645e-05 0.000132344 0.000183437 0.000272164 0.000345688 0.000411486 0.000445881 0.000432671 0.000408994 0.000356156 0.000313039 0.000229545 0.000173717 0.000124867 7.15303e-05 5.80717e-05 3.1902e-05 1.94403e-05 1.09663e-05 7.2278e-06 5.98163e-06 2.24311e-06 1.24617e-06 1.49541e-06 2.24311e-06 1.24617e-06 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 1.49541e-06 4.98469e-07 1.24617e-06 0 2.49235e-07 0 0 0 7.47704e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 4.98469e-07 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 7.72627e-06 1.14648e-05 2.8662e-05 5.28377e-05 8.57367e-05 0.000130848 0.000201132 0.000250481 0.000317276 0.000370861 0.000399772 0.000404009 0.000407748 0.000352418 0.000292601 0.000222317 0.000167735 0.000136581 8.59859e-05 5.58286e-05 3.31482e-05 1.74464e-05 9.22168e-06 4.98469e-06 2.99082e-06 9.96938e-07 1.24617e-06 9.96938e-07 1.74464e-06 1.24617e-06 1.24617e-06 2.49235e-07 1.24617e-06 2.49235e-07 2.49235e-07 0 4.98469e-07 0 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 2.99082e-06 5.7324e-06 1.14648e-05 2.4425e-05 4.68561e-05 7.67643e-05 0.00012686 0.000187424 0.000235776 0.000313537 0.000369366 0.000384818 0.000399274 0.000378089 0.000344442 0.00028662 0.000219077 0.000162002 0.000115146 8.52382e-05 4.83515e-05 3.53913e-05 1.74464e-05 1.1714e-05 4.48622e-06 2.49235e-06 2.24311e-06 1.24617e-06 1.49541e-06 9.96938e-07 4.98469e-07 0 2.49235e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 4.98469e-07 7.47704e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 9.96938e-07 2.49235e-06 5.7324e-06 1.44556e-05 2.59204e-05 4.885e-05 6.82903e-05 0.000111159 0.000175461 0.000248238 0.000287118 0.000366375 0.000379584 0.000373353 0.000354162 0.0003255 0.000267927 0.000200634 0.000161255 0.000114399 7.7512e-05 4.43638e-05 3.56405e-05 1.37079e-05 9.96938e-06 7.2278e-06 3.98775e-06 1.49541e-06 1.99388e-06 1.24617e-06 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 1.24617e-06 2.49235e-07 4.98469e-07 9.96938e-07 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 1.24617e-06 7.47704e-07 7.47704e-06 1.09663e-05 2.56712e-05 4.56099e-05 7.37734e-05 0.000115645 0.000163996 0.000238767 0.000295094 0.000339458 0.000358649 0.000356904 0.00035167 0.000305562 0.000257958 0.000203625 0.000139821 0.000118386 7.87581e-05 4.53607e-05 3.16528e-05 2.29296e-05 7.2278e-06 5.48316e-06 2.99082e-06 1.24617e-06 7.47704e-07 9.96938e-07 9.96938e-07 4.98469e-07 9.96938e-07 7.47704e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 7.47704e-07 0 0 2.49235e-07 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 1.74464e-06 1.74464e-06 6.97857e-06 1.32094e-05 2.4425e-05 4.83515e-05 7.80104e-05 0.000112654 0.000168233 0.000228797 0.000252973 0.000315033 0.000363883 0.000339458 0.000327744 0.000297586 0.000252475 0.000196397 0.000140568 0.000114897 8.0752e-05 4.73546e-05 2.54219e-05 1.6948e-05 9.47091e-06 6.23086e-06 1.74464e-06 3.24005e-06 1.24617e-06 9.96938e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 1.49541e-06 1.99388e-06 6.72933e-06 1.44556e-05 2.51727e-05 4.21206e-05 7.05334e-05 0.000109912 0.000168233 0.000218828 0.000266183 0.000303817 0.000353165 0.000326497 0.000320516 0.000290358 0.000240013 0.000196646 0.000132344 9.07214e-05 6.52995e-05 3.96283e-05 2.71666e-05 1.54525e-05 8.72321e-06 5.23393e-06 2.99082e-06 2.24311e-06 7.47704e-07 7.47704e-07 1.24617e-06 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 7.47704e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 1.49541e-06 3.24005e-06 5.48316e-06 1.24617e-05 3.09051e-05 4.11237e-05 6.77918e-05 0.000107919 0.000160258 0.000213096 0.000248985 0.000290857 0.000317026 0.000316528 0.000311294 0.000262195 0.000227551 0.000174464 0.000134836 8.79798e-05 5.33362e-05 3.66375e-05 2.09357e-05 1.94403e-05 8.97245e-06 6.23086e-06 1.74464e-06 2.74158e-06 1.74464e-06 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 1.49541e-06 3.24005e-06 7.72627e-06 1.47048e-05 2.19326e-05 3.96283e-05 6.50502e-05 0.000101937 0.000146301 0.000202877 0.000236274 0.000273161 0.000295841 0.000311294 0.00028014 0.000244499 0.000208859 0.00015951 0.000125116 8.29951e-05 5.85701e-05 3.93791e-05 2.31788e-05 1.32094e-05 6.4801e-06 5.98163e-06 2.49235e-06 1.99388e-06 1.49541e-06 9.96938e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 4.98469e-07 4.98469e-07 0 4.98469e-07 0 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 7.47704e-07 1.49541e-06 8.47398e-06 1.42064e-05 2.09357e-05 4.33668e-05 7.27765e-05 0.00010418 0.000136082 0.000183935 0.000230044 0.000260949 0.000269672 0.000291604 0.00027665 0.000233782 0.00020188 0.000166987 0.000116393 8.12505e-05 5.40839e-05 3.48928e-05 2.11849e-05 1.14648e-05 9.22168e-06 3.98775e-06 2.74158e-06 2.49235e-06 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 9.96938e-07 2.24311e-06 6.97857e-06 1.14648e-05 1.96895e-05 4.36161e-05 6.38041e-05 9.62046e-05 0.000131347 0.000182689 0.000223563 0.000253721 0.00026369 0.00027341 0.000248985 0.000229296 0.000190415 0.000144058 0.000108168 7.00349e-05 4.81023e-05 3.56405e-05 1.94403e-05 9.96938e-06 5.7324e-06 3.73852e-06 3.73852e-06 1.24617e-06 1.24617e-06 4.98469e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 9.96938e-07 1.99388e-06 7.47704e-06 1.42064e-05 2.21819e-05 3.73852e-05 6.0564e-05 0.00010094 0.000135833 0.000176957 0.000215339 0.000225807 0.000252973 0.000256462 0.00023777 0.000206865 0.000174713 0.000147796 0.000100442 7.05334e-05 4.71053e-05 3.21513e-05 2.06865e-05 1.2711e-05 5.48316e-06 3.24005e-06 2.74158e-06 1.74464e-06 1.49541e-06 0 9.96938e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 9.96938e-07 9.96938e-07 3.24005e-06 5.7324e-06 1.57018e-05 1.84434e-05 3.81329e-05 5.98163e-05 9.69523e-05 0.000128356 0.000160258 0.000199886 0.000232037 0.000254967 0.00024749 0.000220822 0.000194154 0.000167236 0.000125365 9.09706e-05 6.30564e-05 4.73546e-05 2.71666e-05 1.62002e-05 1.12156e-05 5.7324e-06 2.99082e-06 1.74464e-06 1.24617e-06 7.47704e-07 7.47704e-07 7.47704e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 4.98469e-07 9.96938e-07 2.74158e-06 7.47704e-06 9.96938e-06 2.31788e-05 3.86314e-05 6.03148e-05 9.84477e-05 0.000122873 0.000147298 0.000188172 0.000219326 0.000230542 0.000228797 0.000223563 0.00018892 0.000161753 0.000128356 9.42107e-05 6.15609e-05 4.28684e-05 3.1902e-05 1.71972e-05 8.72321e-06 7.97551e-06 3.73852e-06 2.24311e-06 9.96938e-07 1.49541e-06 4.98469e-07 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.49541e-06 3.73852e-06 4.73546e-06 1.34587e-05 2.21819e-05 3.6139e-05 5.55793e-05 9.12199e-05 0.000123122 0.000158762 0.000189668 0.000194403 0.000216336 0.000219077 0.000186427 0.000177455 0.000143559 0.00010418 8.89768e-05 6.25579e-05 3.93791e-05 2.34281e-05 1.39571e-05 1.12156e-05 6.72933e-06 2.24311e-06 2.24311e-06 4.98469e-07 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 2.74158e-06 3.48928e-06 4.98469e-06 9.22168e-06 2.21819e-05 3.06559e-05 5.209e-05 8.22474e-05 0.000110411 0.000140818 0.000173467 0.000191911 0.000209357 0.00019216 0.000187674 0.00016923 0.000141316 0.000103682 7.60166e-05 5.60778e-05 3.33974e-05 2.19326e-05 1.24617e-05 1.02186e-05 4.98469e-06 2.24311e-06 1.74464e-06 7.47704e-07 9.96938e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 1.49541e-06 2.49235e-07 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 7.47704e-07 1.74464e-06 4.48622e-06 1.24617e-05 1.64495e-05 3.46436e-05 5.48316e-05 7.45211e-05 0.000106423 0.000135085 0.000161006 0.000186178 0.000199388 0.000189668 0.000166987 0.000151784 0.000129104 9.12199e-05 7.47704e-05 5.35854e-05 3.36467e-05 2.19326e-05 1.6948e-05 7.72627e-06 3.24005e-06 1.74464e-06 1.74464e-06 1.99388e-06 9.96938e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 4.98469e-07 1.24617e-06 2.99082e-06 5.7324e-06 9.96938e-06 2.11849e-05 3.01574e-05 5.33362e-05 7.30257e-05 9.57061e-05 0.000129104 0.000155273 0.000162999 0.000181443 0.000166987 0.000164993 0.000128605 0.000116891 8.4989e-05 6.52995e-05 4.71053e-05 3.36467e-05 1.71972e-05 1.29602e-05 7.72627e-06 5.7324e-06 3.24005e-06 1.74464e-06 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 2.49235e-07 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 1.49541e-06 2.74158e-06 4.98469e-06 8.22474e-06 1.96895e-05 3.16528e-05 5.43331e-05 7.07826e-05 9.57061e-05 0.000127608 0.000136082 0.000161006 0.000172221 0.000159261 0.000141067 0.00012063 0.000108168 8.57367e-05 6.4801e-05 4.68561e-05 3.36467e-05 2.11849e-05 1.2711e-05 4.98469e-06 3.48928e-06 2.24311e-06 1.99388e-06 9.96938e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 4.98469e-07 2.49235e-07 3.24005e-06 6.97857e-06 7.97551e-06 1.96895e-05 3.24005e-05 4.68561e-05 7.02842e-05 9.17183e-05 0.000103931 0.000134337 0.000150039 0.000145802 0.000139821 0.000133091 0.00012711 0.000109912 8.14997e-05 5.3087e-05 3.98775e-05 2.8662e-05 1.81941e-05 1.04679e-05 8.47398e-06 3.24005e-06 2.74158e-06 9.96938e-07 7.47704e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 4.98469e-07 1.74464e-06 3.24005e-06 5.23393e-06 7.72627e-06 1.96895e-05 2.66681e-05 4.7853e-05 6.92872e-05 8.59859e-05 0.000103183 0.000128356 0.000131845 0.000140568 0.000140319 0.000118386 0.000119383 9.19676e-05 7.05334e-05 5.08439e-05 4.11237e-05 2.31788e-05 1.79449e-05 1.2711e-05 7.97551e-06 3.98775e-06 2.24311e-06 7.47704e-07 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 9.96938e-07 1.24617e-06 4.48622e-06 9.72015e-06 1.94403e-05 3.11543e-05 4.23699e-05 6.13117e-05 8.22474e-05 9.3463e-05 0.000109414 0.000123371 0.000137328 0.000135085 0.000109414 0.000100691 8.67336e-05 6.60472e-05 4.38653e-05 3.26497e-05 2.61696e-05 1.66987e-05 1.32094e-05 6.4801e-06 3.73852e-06 2.24311e-06 1.74464e-06 4.98469e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 0 0 7.47704e-07 9.96938e-07 2.49235e-06 5.23393e-06 1.02186e-05 1.6948e-05 2.69173e-05 3.76344e-05 4.63576e-05 7.45211e-05 9.69523e-05 0.000103931 0.000119134 0.000124119 0.000124867 0.000114399 8.89768e-05 7.62658e-05 5.80717e-05 4.885e-05 3.48928e-05 1.99388e-05 1.66987e-05 1.04679e-05 4.73546e-06 2.24311e-06 2.24311e-06 9.96938e-07 7.47704e-07 0 4.98469e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.24617e-06 0 4.98469e-07 1.74464e-06 5.7324e-06 8.97245e-06 1.37079e-05 2.61696e-05 4.0376e-05 4.71053e-05 6.97857e-05 9.17183e-05 9.44599e-05 0.000106672 0.000114897 0.000112903 0.000105177 8.99737e-05 7.12811e-05 5.98163e-05 3.88806e-05 3.31482e-05 1.64495e-05 1.42064e-05 8.97245e-06 4.73546e-06 3.24005e-06 7.47704e-07 1.49541e-06 2.49235e-07 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 9.96938e-07 1.24617e-06 1.49541e-06 6.72933e-06 9.47091e-06 1.42064e-05 2.4425e-05 3.41451e-05 5.03454e-05 7.6515e-05 7.82597e-05 8.52382e-05 0.000106922 9.91954e-05 9.79492e-05 9.22168e-05 9.29645e-05 6.10625e-05 5.43331e-05 4.06252e-05 2.61696e-05 1.74464e-05 1.34587e-05 7.72627e-06 5.7324e-06 3.98775e-06 1.99388e-06 7.47704e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 7.47704e-07 1.99388e-06 2.49235e-06 3.98775e-06 1.09663e-05 1.19633e-05 1.99388e-05 3.38959e-05 4.73546e-05 5.38347e-05 7.90074e-05 8.72321e-05 9.79492e-05 9.54569e-05 9.72015e-05 9.14691e-05 7.72627e-05 5.6327e-05 4.68561e-05 3.16528e-05 2.14342e-05 1.64495e-05 1.07171e-05 7.97551e-06 2.99082e-06 2.24311e-06 1.49541e-06 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 1.24617e-06 1.49541e-06 2.99082e-06 7.97551e-06 1.49541e-05 2.06865e-05 3.04066e-05 4.63576e-05 6.13117e-05 6.87888e-05 8.10012e-05 8.24967e-05 8.19982e-05 8.57367e-05 7.90074e-05 7.57673e-05 6.00655e-05 4.93485e-05 3.66375e-05 2.36773e-05 1.19633e-05 9.47091e-06 4.23699e-06 2.74158e-06 1.49541e-06 4.98469e-07 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 7.47704e-07 1.99388e-06 5.48316e-06 6.72933e-06 1.34587e-05 1.64495e-05 2.96589e-05 4.0376e-05 5.33362e-05 5.93178e-05 7.00349e-05 7.92566e-05 9.12199e-05 6.97857e-05 7.85089e-05 6.60472e-05 5.60778e-05 4.08745e-05 3.38959e-05 1.86926e-05 9.96938e-06 1.04679e-05 4.98469e-06 2.49235e-06 2.99082e-06 0 9.96938e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 1.49541e-06 2.24311e-06 4.73546e-06 8.22474e-06 1.84434e-05 1.79449e-05 2.89112e-05 3.96283e-05 5.10931e-05 5.80717e-05 6.82903e-05 7.30257e-05 7.42719e-05 7.2278e-05 6.57979e-05 5.93178e-05 3.98775e-05 3.73852e-05 2.99082e-05 1.62002e-05 1.39571e-05 6.23086e-06 2.74158e-06 1.74464e-06 1.49541e-06 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 9.96938e-07 2.24311e-06 3.48928e-06 4.23699e-06 7.97551e-06 1.37079e-05 2.31788e-05 2.8662e-05 3.38959e-05 4.56099e-05 5.98163e-05 6.15609e-05 6.85395e-05 7.00349e-05 6.28071e-05 5.93178e-05 5.60778e-05 4.23699e-05 3.2899e-05 1.79449e-05 1.49541e-05 7.72627e-06 5.7324e-06 3.98775e-06 4.98469e-07 9.96938e-07 4.98469e-07 7.47704e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 9.96938e-07 2.49235e-06 3.24005e-06 4.73546e-06 7.2278e-06 1.07171e-05 1.1714e-05 2.36773e-05 3.16528e-05 4.16222e-05 4.7853e-05 6.00655e-05 6.0564e-05 6.82903e-05 6.50502e-05 6.0564e-05 5.05946e-05 3.58898e-05 2.7665e-05 1.86926e-05 1.02186e-05 9.22168e-06 3.98775e-06 3.48928e-06 1.24617e-06 1.49541e-06 7.47704e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 7.47704e-07 4.98469e-07 1.49541e-06 3.24005e-06 5.23393e-06 1.14648e-05 1.49541e-05 2.29296e-05 3.38959e-05 4.51115e-05 4.58592e-05 5.93178e-05 6.03148e-05 5.6327e-05 5.209e-05 4.90992e-05 3.78837e-05 3.1902e-05 2.89112e-05 1.84434e-05 1.14648e-05 7.2278e-06 4.98469e-06 2.24311e-06 2.49235e-06 2.49235e-07 7.47704e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 1.74464e-06 1.99388e-06 6.4801e-06 8.22474e-06 1.6948e-05 2.24311e-05 2.96589e-05 3.11543e-05 4.93485e-05 4.93485e-05 5.58286e-05 5.15916e-05 4.90992e-05 4.51115e-05 4.01268e-05 2.49235e-05 1.96895e-05 1.52033e-05 1.24617e-05 5.23393e-06 3.24005e-06 9.96938e-07 2.24311e-06 9.96938e-07 9.96938e-07 2.49235e-07 4.98469e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 1.99388e-06 2.24311e-06 4.73546e-06 4.73546e-06 9.72015e-06 1.32094e-05 1.89418e-05 2.91604e-05 3.01574e-05 4.31176e-05 4.68561e-05 4.06252e-05 5.18408e-05 4.21206e-05 3.88806e-05 3.24005e-05 2.8662e-05 1.94403e-05 1.37079e-05 6.97857e-06 4.98469e-06 2.99082e-06 1.24617e-06 1.49541e-06 9.96938e-07 2.49235e-07 7.47704e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 9.96938e-07 1.99388e-06 2.99082e-06 4.73546e-06 7.97551e-06 1.37079e-05 2.26803e-05 2.56712e-05 3.14036e-05 3.6139e-05 3.98775e-05 4.26191e-05 3.96283e-05 4.06252e-05 3.24005e-05 2.24311e-05 1.96895e-05 1.32094e-05 8.22474e-06 5.7324e-06 5.48316e-06 3.98775e-06 1.74464e-06 9.96938e-07 4.98469e-07 7.47704e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 1.24617e-06 1.24617e-06 4.23699e-06 4.23699e-06 7.72627e-06 1.1714e-05 1.6948e-05 2.24311e-05 2.66681e-05 3.2899e-05 3.63883e-05 3.93791e-05 3.56405e-05 3.31482e-05 2.24311e-05 1.76957e-05 2.0188e-05 1.19633e-05 8.72321e-06 5.98163e-06 2.99082e-06 2.74158e-06 2.24311e-06 1.49541e-06 4.98469e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 4.98469e-07 7.47704e-07 1.74464e-06 4.48622e-06 7.2278e-06 1.34587e-05 1.57018e-05 1.91911e-05 2.46742e-05 3.33974e-05 3.14036e-05 3.91298e-05 3.14036e-05 2.91604e-05 2.21819e-05 1.5951e-05 1.44556e-05 7.2278e-06 6.72933e-06 4.48622e-06 3.24005e-06 2.49235e-06 3.73852e-06 1.24617e-06 0 4.98469e-07 0 0 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 0 4.98469e-07 2.24311e-06 2.74158e-06 5.23393e-06 4.48622e-06 1.09663e-05 1.47048e-05 1.89418e-05 2.49235e-05 2.81635e-05 2.56712e-05 2.99082e-05 2.71666e-05 2.51727e-05 1.6948e-05 1.29602e-05 1.64495e-05 9.72015e-06 7.47704e-06 5.23393e-06 3.73852e-06 3.48928e-06 1.74464e-06 4.98469e-07 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 9.96938e-07 4.98469e-07 2.49235e-06 2.99082e-06 6.4801e-06 5.48316e-06 1.32094e-05 1.52033e-05 1.6948e-05 2.04372e-05 2.46742e-05 2.11849e-05 2.41758e-05 2.21819e-05 1.96895e-05 1.47048e-05 1.39571e-05 9.96938e-06 8.97245e-06 6.23086e-06 3.73852e-06 2.24311e-06 2.99082e-06 9.96938e-07 4.98469e-07 7.47704e-07 2.49235e-07 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 4.98469e-07 2.49235e-07 1.24617e-06 2.24311e-06 3.98775e-06 6.23086e-06 7.2278e-06 1.12156e-05 1.74464e-05 1.89418e-05 1.91911e-05 1.6948e-05 2.11849e-05 1.99388e-05 1.79449e-05 1.2711e-05 1.34587e-05 1.09663e-05 8.22474e-06 6.97857e-06 3.98775e-06 3.73852e-06 1.74464e-06 1.49541e-06 9.96938e-07 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 9.96938e-07 2.49235e-06 2.99082e-06 2.49235e-06 3.73852e-06 6.72933e-06 1.14648e-05 1.32094e-05 1.52033e-05 1.44556e-05 1.62002e-05 1.47048e-05 1.71972e-05 1.04679e-05 1.32094e-05 1.24617e-05 1.14648e-05 7.97551e-06 6.72933e-06 2.74158e-06 3.98775e-06 1.74464e-06 1.24617e-06 1.24617e-06 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 7.47704e-07 0 9.96938e-07 9.96938e-07 2.99082e-06 4.98469e-06 3.98775e-06 5.48316e-06 1.34587e-05 1.2711e-05 1.14648e-05 1.37079e-05 1.84434e-05 1.2711e-05 1.34587e-05 1.44556e-05 1.02186e-05 8.72321e-06 7.47704e-06 6.4801e-06 4.98469e-06 3.98775e-06 3.24005e-06 1.74464e-06 1.74464e-06 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 9.96938e-07 1.74464e-06 2.24311e-06 2.74158e-06 5.48316e-06 4.23699e-06 7.47704e-06 1.02186e-05 6.97857e-06 1.22125e-05 1.09663e-05 1.14648e-05 1.24617e-05 9.47091e-06 9.47091e-06 8.22474e-06 8.72321e-06 3.98775e-06 4.23699e-06 1.49541e-06 2.24311e-06 1.24617e-06 4.98469e-07 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 0 9.96938e-07 9.96938e-07 7.47704e-07 2.74158e-06 2.99082e-06 4.23699e-06 6.4801e-06 8.22474e-06 9.72015e-06 1.14648e-05 8.72321e-06 1.54525e-05 9.72015e-06 1.32094e-05 8.47398e-06 7.97551e-06 6.23086e-06 3.24005e-06 2.99082e-06 3.24005e-06 1.49541e-06 2.49235e-07 7.47704e-07 2.49235e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 0 0 7.47704e-07 7.47704e-07 2.49235e-07 1.74464e-06 2.74158e-06 3.24005e-06 2.74158e-06 5.98163e-06 6.4801e-06 6.23086e-06 1.07171e-05 1.24617e-05 9.47091e-06 8.97245e-06 6.72933e-06 6.97857e-06 9.22168e-06 6.23086e-06 6.23086e-06 2.24311e-06 1.99388e-06 1.74464e-06 9.96938e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 4.98469e-07 0 2.49235e-07 7.47704e-07 1.99388e-06 1.74464e-06 1.99388e-06 3.48928e-06 5.23393e-06 6.72933e-06 7.97551e-06 8.97245e-06 8.97245e-06 7.97551e-06 9.47091e-06 7.72627e-06 1.09663e-05 7.72627e-06 2.99082e-06 4.98469e-06 3.73852e-06 1.99388e-06 1.99388e-06 9.96938e-07 7.47704e-07 2.49235e-07 4.98469e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 1.49541e-06 7.47704e-07 1.74464e-06 2.24311e-06 2.49235e-06 4.23699e-06 2.99082e-06 5.48316e-06 6.97857e-06 9.96938e-06 7.72627e-06 9.47091e-06 1.02186e-05 6.23086e-06 6.23086e-06 3.73852e-06 5.7324e-06 4.73546e-06 2.49235e-06 2.99082e-06 1.99388e-06 9.96938e-07 7.47704e-07 9.96938e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 4.98469e-07 1.24617e-06 7.47704e-07 9.96938e-07 1.49541e-06 1.74464e-06 2.99082e-06 3.73852e-06 6.97857e-06 6.23086e-06 5.98163e-06 7.47704e-06 8.47398e-06 6.23086e-06 7.47704e-06 5.48316e-06 5.23393e-06 4.23699e-06 4.73546e-06 1.74464e-06 2.24311e-06 9.96938e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 7.47704e-07 2.49235e-07 2.24311e-06 2.74158e-06 5.23393e-06 3.48928e-06 5.7324e-06 8.72321e-06 5.23393e-06 6.97857e-06 5.7324e-06 6.4801e-06 4.48622e-06 2.24311e-06 3.24005e-06 1.74464e-06 2.49235e-06 1.74464e-06 9.96938e-07 1.24617e-06 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 9.96938e-07 3.73852e-06 1.74464e-06 3.24005e-06 4.48622e-06 4.98469e-06 5.7324e-06 4.23699e-06 7.97551e-06 5.23393e-06 6.23086e-06 5.98163e-06 4.73546e-06 3.48928e-06 1.99388e-06 1.24617e-06 7.47704e-07 9.96938e-07 9.96938e-07 4.98469e-07 4.98469e-07 4.98469e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 7.47704e-07 2.24311e-06 2.49235e-06 3.73852e-06 2.49235e-06 3.98775e-06 5.7324e-06 3.98775e-06 5.7324e-06 4.48622e-06 4.23699e-06 3.24005e-06 2.74158e-06 2.74158e-06 1.24617e-06 9.96938e-07 1.24617e-06 4.98469e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 4.98469e-07 7.47704e-07 1.24617e-06 7.47704e-07 4.98469e-07 1.24617e-06 2.49235e-06 2.74158e-06 3.98775e-06 4.48622e-06 6.4801e-06 4.48622e-06 5.7324e-06 3.73852e-06 3.98775e-06 2.99082e-06 2.99082e-06 2.74158e-06 1.49541e-06 1.99388e-06 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 2.49235e-07 9.96938e-07 2.49235e-07 9.96938e-07 2.24311e-06 2.49235e-06 2.24311e-06 4.73546e-06 4.73546e-06 3.48928e-06 1.99388e-06 2.99082e-06 3.73852e-06 1.49541e-06 3.48928e-06 1.99388e-06 1.24617e-06 9.96938e-07 1.74464e-06 0 2.49235e-07 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 7.47704e-07 2.49235e-07 4.98469e-07 4.98469e-07 1.49541e-06 1.74464e-06 2.99082e-06 1.74464e-06 3.48928e-06 4.23699e-06 2.49235e-06 3.24005e-06 1.74464e-06 3.24005e-06 9.96938e-07 2.49235e-06 9.96938e-07 1.24617e-06 1.24617e-06 4.98469e-07 2.49235e-07 1.24617e-06 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 0 2.49235e-07 9.96938e-07 1.24617e-06 1.74464e-06 3.24005e-06 1.24617e-06 3.24005e-06 1.99388e-06 2.49235e-06 2.74158e-06 2.74158e-06 2.74158e-06 2.49235e-06 2.49235e-06 1.49541e-06 1.24617e-06 4.98469e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 9.96938e-07 1.24617e-06 2.49235e-06 2.49235e-06 2.24311e-06 2.49235e-06 5.23393e-06 3.48928e-06 2.99082e-06 2.49235e-06 2.24311e-06 2.99082e-06 1.24617e-06 2.49235e-07 9.96938e-07 4.98469e-07 4.98469e-07 0 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 1.24617e-06 7.47704e-07 1.74464e-06 2.24311e-06 2.24311e-06 3.73852e-06 3.24005e-06 2.49235e-06 2.99082e-06 1.74464e-06 1.74464e-06 9.96938e-07 7.47704e-07 1.24617e-06 2.49235e-07 2.49235e-07 0 4.98469e-07 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 4.98469e-07 4.98469e-07 0 4.98469e-07 1.74464e-06 1.24617e-06 2.49235e-06 2.99082e-06 1.74464e-06 9.96938e-07 2.24311e-06 1.49541e-06 1.24617e-06 1.24617e-06 7.47704e-07 1.24617e-06 2.49235e-07 1.49541e-06 4.98469e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 4.98469e-07 7.47704e-07 7.47704e-07 7.47704e-07 1.24617e-06 1.99388e-06 1.99388e-06 1.74464e-06 1.74464e-06 1.24617e-06 1.74464e-06 1.49541e-06 2.49235e-07 9.96938e-07 7.47704e-07 7.47704e-07 4.98469e-07 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 4.98469e-07 4.98469e-07 4.98469e-07 7.47704e-07 2.74158e-06 1.24617e-06 1.99388e-06 9.96938e-07 1.99388e-06 2.24311e-06 9.96938e-07 7.47704e-07 1.74464e-06 1.49541e-06 4.98469e-07 4.98469e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96938e-07 4.98469e-07 4.98469e-07 1.24617e-06 1.49541e-06 1.24617e-06 9.96938e-07 2.24311e-06 2.24311e-06 4.98469e-07 7.47704e-07 1.74464e-06 9.96938e-07 9.96938e-07 4.98469e-07 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 7.47704e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 0 0 4.98469e-07 2.49235e-07 0 1.74464e-06 1.24617e-06 1.49541e-06 9.96938e-07 4.98469e-07 1.74464e-06 2.24311e-06 4.98469e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 4.98469e-07 7.47704e-07 4.98469e-07 9.96938e-07 7.47704e-07 4.98469e-07 2.49235e-07 1.99388e-06 4.98469e-07 1.49541e-06 9.96938e-07 9.96938e-07 7.47704e-07 4.98469e-07 9.96938e-07 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 4.98469e-07 7.47704e-07 2.49235e-07 4.98469e-07 7.47704e-07 7.47704e-07 7.47704e-07 1.49541e-06 1.49541e-06 7.47704e-07 7.47704e-07 7.47704e-07 7.47704e-07 4.98469e-07 9.96938e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 1.74464e-06 7.47704e-07 7.47704e-07 9.96938e-07 4.98469e-07 1.24617e-06 7.47704e-07 2.49235e-07 4.98469e-07 0 0 2.49235e-07 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 4.98469e-07 0 0 2.49235e-07 7.47704e-07 4.98469e-07 2.49235e-07 2.49235e-07 7.47704e-07 7.47704e-07 7.47704e-07 2.49235e-07 7.47704e-07 2.49235e-07 4.98469e-07 9.96938e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 4.98469e-07 2.49235e-07 9.96938e-07 2.49235e-07 9.96938e-07 2.49235e-07 4.98469e-07 7.47704e-07 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 7.47704e-07 2.49235e-07 1.24617e-06 2.49235e-07 1.24617e-06 0 1.74464e-06 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 4.98469e-07 7.47704e-07 0 4.98469e-07 4.98469e-07 0 7.47704e-07 2.49235e-07 2.49235e-07 2.49235e-07 7.47704e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 2.49235e-07 9.96938e-07 7.47704e-07 4.98469e-07 4.98469e-07 2.49235e-07 2.49235e-07 4.98469e-07 4.98469e-07 4.98469e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 7.47704e-07 7.47704e-07 4.98469e-07 4.98469e-07 4.98469e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 2.49235e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 4.98469e-07 0 4.98469e-07 9.96938e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.98469e-07 0 4.98469e-07 0 4.98469e-07 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 7.47704e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 4.98469e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 2.49235e-07 0 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 2.49235e-07 0 0 2.49235e-07 7.47704e-07 0 2.49235e-07 2.49235e-07 0 2.49235e-07 9.96938e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 4.98469e-07 0 2.49235e-07 4.98469e-07 1.24617e-06 0 0 0 4.98469e-07 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 2.49235e-07 2.49235e-07 2.49235e-07 4.98469e-07 0 4.98469e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 2.49235e-07 2.49235e-07 4.98469e-07 0 2.49235e-07 0 0 0 0 0 4.98469e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 2.49235e-07 4.98469e-07 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 4.98469e-07 4.98469e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 2.49235e-07 2.49235e-07 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.49235e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 


==> anc/DayaBay_IBDPromptSpectrum_EH1_3158days.txt <==
# True energy spectrum of prompt signals from antineutrino interactions after non-linearity correction
# candidate interactions in the detectors of Experimental Hall 1 (EH1)
#
# Emin:        Lower bin edge in true prompt energy [MeV]
# Emax:        Upper bin edge in true prompt energy [MeV]
# Ec:          Center of bin in true prompt energy [MeV]
# Nobs_xAD:    Total number of observed events, including backgrounds
# Npred_xAD:   Total predicted number of events from best fit, backgrounds subtracted

# Emin  Emax    Ec      Nobs_6AD   Nobs_8AD   Nobs_7AD   Npred_6AD  Npred_8AD  Npred_7AD
0.70    1.30    1.00    5604.67    39012.43   17603.20   4556.54    32272.59   14765.03   
1.30    1.55    1.43    6448.07    45725.01   20510.40   6030.42    42781.78   19576.57   
1.55    1.80    1.68    8844.75    62899.76   28833.75   8577.60    60796.66   27686.81   
1.80    2.05    1.92    10999.21   76876.15   34955.92   10736.49   76049.59   34628.29   
2.05    2.30    2.17    12453.95   88554.65   40380.09   12439.47   87968.81   40048.60   
2.30    2.55    2.42    13852.80   98712.69   44305.75   13820.58   97564.10   44414.26   
2.55    2.80    2.67    14634.41   103231.47  47315.89   14512.62   102298.11  46565.45   
2.80    3.05    2.92    14763.28   103356.76  47245.01   14613.88   102958.82  46863.65   
3.05    3.30    3.17    14338.59   101450.82  46386.84   14356.40   101087.67  46011.71   
3.30    3.55    3.42    13680.12   95245.23   43744.79   13543.20   95309.77   43380.40   
3.55    3.80    3.67    12418.46   87102.31   39837.25   12326.45   86663.11   39443.55   
3.80    4.05    3.92    11250.57   78050.78   35421.92   11079.51   77803.23   35410.35   
4.05    4.30    4.17    10242.88   71394.13   32549.54   10159.20   71272.85   32438.89   
4.30    4.55    4.42    9377.80    65261.47   29489.01   9220.40    64658.04   29429.34   
4.55    4.80    4.67    8319.67    57679.34   26035.45   8196.95    57465.65   26155.83   
4.80    5.05    4.92    7091.25    50508.33   22903.31   7123.99    49916.10   22719.95   
5.05    5.30    5.17    6091.09    42036.04   19281.20   6000.34    41967.53   19102.91   
5.30    5.55    5.42    4925.09    34001.81   15551.82   4861.95    33945.18   15452.15   
5.55    5.80    5.67    3848.18    26983.96   12266.92   3832.26    26742.04   12172.87   
5.80    6.05    5.92    3137.42    21634.12   9651.62    3034.98    21174.78   9638.35    
6.05    6.30    6.17    2350.71    16325.35   7302.89    2272.49    15849.52   7214.58    
6.30    6.55    6.42    1587.70    11480.48   5208.90    1607.16    11203.51   5100.08    
6.55    6.80    6.67    1206.10    7961.25    3731.80    1110.33    7731.57    3519.58    
6.80    7.05    6.92    774.08     5355.16    2323.59    735.10     5113.00    2327.62    
7.05    7.30    7.17    499.20     3398.79    1491.50    456.66     3179.50    1447.33    
7.30    12.00   9.65    896.96     5822.70    2783.65    533.87     3755.75    1708.62    


==> anc/DayaBay_IBDPromptSpectrum_EH2_3158days.txt <==
# True energy spectrum of the prompt signals from antineutrino after non-linearity corretion
# candidate interactions in the detectors of Experimental Hall 2 (EH2)
#
# Emin:        Lower bin edge in true prompt energy [MeV]
# Emax:        Upper bin edge in true prompt energy [MeV]
# Ec:          Center of bin in true prompt energy [MeV]
# Nobs_xAD:    Total number of observed events, including backgrounds
# Npred_xAD:   Total predicted number of events from best fit, backgrounds subtracted

# Emin  Emax    Ec      Nobs_6AD   Nobs_8AD   Nobs_7AD   Npred_6AD  Npred_8AD  Npred_7AD
0.70    1.30    1.00    2497.14    35366.46   29696.28   2085.70    30256.95   25772.37   
1.30    1.55    1.43    2940.18    42595.25   35793.16   2784.99    40342.06   34363.45   
1.55    1.80    1.68    4047.11    58260.61   50118.89   3951.17    57217.86   48726.53   
1.80    2.05    1.92    5018.64    72885.51   61815.60   4954.11    71695.00   61048.68   
2.05    2.30    2.17    5716.42    83912.52   71132.66   5746.33    83093.49   70742.44   
2.30    2.55    2.42    6392.55    92660.00   79148.53   6389.55    92313.00   78604.12   
2.55    2.80    2.67    6745.14    97778.93   83202.24   6707.97    96873.42   82488.43   
2.80    3.05    2.92    6773.73    98150.64   83624.81   6762.13    97608.41   83120.38   
3.05    3.30    3.17    6770.88    96323.65   81768.17   6652.18    95967.08   81739.70   
3.30    3.55    3.42    6340.03    90801.27   77274.51   6276.97    90530.39   77116.91   
3.55    3.80    3.67    5700.70    82749.32   69963.04   5715.63    82403.81   70198.73   
3.80    4.05    3.92    5228.59    74275.37   63144.03   5140.18    74068.54   63105.23   
4.05    4.30    4.17    4636.83    68228.42   58059.88   4708.75    67838.06   57812.35   
4.30    4.55    4.42    4261.45    61517.74   52438.06   4278.48    61604.02   52510.44   
4.55    4.80    4.67    3864.03    55264.71   46859.36   3805.11    54775.89   46690.95   
4.80    5.05    4.92    3267.49    47690.57   40593.90   3308.87    47615.31   40591.33   
5.05    5.30    5.17    2853.06    40209.44   34435.89   2790.49    40115.40   34205.53   
5.30    5.55    5.42    2371.58    32771.59   27854.38   2259.08    32455.32   27682.55   
5.55    5.80    5.67    1788.33    25893.21   21942.87   1781.46    25582.26   21821.95   
5.80    6.05    5.92    1427.25    20640.62   17569.34   1414.34    20298.15   17313.88   
6.05    6.30    6.17    1123.07    15319.39   13085.86   1062.27    15231.48   12992.08   
6.30    6.55    6.42    796.83     11150.19   9370.33    753.75     10796.25   9209.24    
6.55    6.80    6.67    499.45     7505.06    6558.04    522.02     7468.69    6371.89    
6.80    7.05    6.92    374.82     5264.63    4369.44    346.73     4954.32    4227.60    
7.05    7.30    7.17    214.13     3341.53    2780.66    217.15     3098.05    2642.93    
7.30    12.00   9.65    361.58     5286.37    4440.07    271.59     3829.12    3258.62    


==> anc/DayaBay_IBDPromptSpectrum_EH3_3158days.txt <==
# True energy spectrum of the prompt signals from antineutrino after non-linearity corretion
# candidate interactions in the detectors of Experimental Hall 3 (EH3)
#
# Emin:        Lower bin edge in true prompt energy [MeV]
# Emax:        Upper bin edge in true prompt energy [MeV]
# Ec:          Center of bin in true prompt energy [MeV]
# Nobs_xAD:    Total number of observed events, including backgrounds
# Npred_xAD:   Total predicted number of events from best fit, backgrounds subtracted

# Emin  Emax    Ec      Nobs_6AD   Nobs_8AD   Nobs_7AD   Npred_6AD  Npred_8AD  Npred_7AD
0.70    1.30    1.00    1597.61    11127.91   9401.67    950.57     9352.43    8077.33    
1.30    1.55    1.43    1484.69    12871.60   11087.98   1248.86    12313.35   10637.36   
1.55    1.80    1.68    1992.75    17468.75   15357.16   1734.43    17103.67   14773.24   
1.80    2.05    1.92    2243.54    21564.13   18291.86   2142.11    21116.43   18235.03   
2.05    2.30    2.17    2443.81    24510.56   21072.42   2459.48    24234.60   20922.13   
2.30    2.55    2.42    2862.84    26955.85   23528.06   2718.53    26772.23   23111.64   
2.55    2.80    2.67    2899.64    28079.51   24502.50   2847.75    28034.33   24198.17   
2.80    3.05    2.92    2885.30    28387.22   24534.88   2868.50    28239.11   24373.34   
3.05    3.30    3.17    2777.18    27894.46   23765.71   2822.40    27787.55   23985.86   
3.30    3.55    3.42    2677.33    26325.62   22620.05   2668.66    26268.21   22675.29   
3.55    3.80    3.67    2362.65    23984.39   20650.68   2435.02    23965.64   20687.75   
3.80    4.05    3.92    2256.38    21717.35   18652.63   2194.02    21593.31   18641.03   
4.05    4.30    4.17    2090.15    19701.62   17290.83   2016.87    19840.05   17131.02   
4.30    4.55    4.42    1825.64    18322.23   15699.07   1836.50    18063.31   15598.18   
4.55    4.80    4.67    1635.50    16155.66   13941.58   1637.65    16106.20   13907.35   
4.80    5.05    4.92    1441.80    14238.48   12129.82   1427.03    14034.06   12119.25   
5.05    5.30    5.17    1223.15    11975.52   10368.66   1204.18    11841.31   10228.06   
5.30    5.55    5.42    988.90     9778.50    8302.94    977.14     9602.83    8296.25    
5.55    5.80    5.67    821.52     7798.76    6515.64    771.93     7585.15    6553.17    
5.80    6.05    5.92    580.60     6027.80    5049.45    612.89     6024.81    5205.26    
6.05    6.30    6.17    452.78     4589.70    3955.84    460.03     4524.11    3908.74    
6.30    6.55    6.42    343.44     3260.89    2742.69    326.06     3207.96    2771.75    
6.55    6.80    6.67    231.29     2322.77    1977.29    225.60     2220.09    1918.42    
6.80    7.05    6.92    161.62     1534.12    1305.21    149.55     1472.52    1272.57    
7.05    7.30    7.17    108.00     975.97     850.48     93.20      919.41     794.41     
7.30    12.00   9.65    142.86     1460.64    1257.90    111.12     1113.61    960.39     


==> anc/supplemental.tex <==
\documentclass[aps,prl,showpacs,showkeys,amsmath,amssymb,
floatfix,superscriptaddress,nolongbibliography]{revtex4-2} %% class option 'nolongbibliography' omits titles in references
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{xcolor}
\usepackage{tabularx} % for the table
%\usepackage{hyperref}% add hypertext capabilities
\usepackage[normalem]{ulem} % to allow strikethrough
\usepackage[mathlines]{lineno}% Enable numbering of text and display math

\newcommand{\RED}[1]{{\color{red}#1}}

\linenumbers\relax % Commence numbering lines
\begin{document}
\section{Determination of $^9$Li/$^8$He background}
The IBD candidates of the tagged muon samples consisted of decays of cosmogenic isotopes and genuine IBD events from reactor antineutrinos. 
For decays of $^9$Li/$^8$He or di-$^{12}$B that are paired with their parental tagged muons, and decays of long-live cosmogenic isotopes accidentally paired with natural radioactive decays, 
the $\Delta t$ distributions of these candidates are exponential functions.
A di-$^{12}$B event is the decay of two $^{12}$B nuclei produced in a single muon spallation process.
Genuine reactor antineutrino IBD events are uncorrelated with cosmic-ray muons. 
This is similar to the case when the decays of $^9$Li/$^8$He or di-$^{12}$B nuclei are paired with unrelated tagged muons. 
Their $\Delta t$ distributions are mostly uniform with some small slopes 
due to the so-called run-boundary effect, which is caused by some candidate events occurring close to the start and end times of a physics run.
These two types of candidates were combined together, denoted by
$\mu$-uncor, in the fit.
Using the $E_p$ and $\Delta t$ distributions of the IBD candidates, four energy-time joint probability density functions are defined:
\begin{equation}
\begin{aligned}
    \phi^{^{9}Li}\left(E_p,\Delta t\right)~=~&S^{^{9}Li}\left(E_p\right) \cdot \frac{1}{\tau^{^{9}Li}}\exp\left({-\frac{\Delta t}{\tau^{^{9}Li}}}\right)\\
%\end{equation}
%\begin{equation}
    \phi^{di\mbox{-}^{12}B}\left(E_p,\Delta t\right)~=~&S^{di\mbox{-}^{12}B}\left(E_p\right) \cdot \frac{2}{\tau^{^{12}B}}\exp\left({-\frac{2\Delta t}{\tau^{^{12}B}}}\right)\\
%\end{equation}
%\begin{equation}
    \phi^{iso}_h\left(E_p,\Delta t\right)~=~&S^{acc}_h\left(E_p\right) \cdot {\frac{1}{\tau^{iso}}\exp\left({-\frac{\Delta t}{\tau^{iso}}}\right)}\\
%\end{equation}
%\begin{equation}
%    \phi^{IBD}_{h,\mu,r}\left(E_p,\Delta t\right)~\approx~& S^{bkd}_{h,\mu,r}\left(E_p\right) \cdot \frac{1}{2}
    \phi^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p,\Delta t\right)~=~& S^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p\right) \cdot \frac{2(1-b_{h,\mu,r}\cdot \Delta t)}{\Delta t_M(2-b_{h,\mu,r}\cdot \Delta t_M)}  
\end{aligned}
\end{equation}
\noindent where $h$ stands for the experimental halls (EH1, EH2 and EH3), $\mu$ indexes the $E_\mu$ region ($E_\mu <$ 2 GeV and $E_\mu \ge $ 2 GeV), $r$ indexes the $\Delta r$ region ($\Delta r < 0.5$ m and $\Delta r \ge 0.5$ m), and $\tau^j$ and  $S^j$ are the lifetime and normalized $E_p$ spectrum of the cosmogenic isotope $j$, respectively. 
The time-dependence of the $^9$Li/$^8$He decays is treated as a single exponential since the lifetimes are comparable and $^9$Li production dominates.
%\RED{QUESTION: How is $\tau^{iso}$ determined?} 
The variable $\tau^{iso}$ is the lifetime of a given cosmogenic isotope under consideration. 
The constant $\Delta t_M$ is the upper limit of $\Delta t$ used in the normalization. The constant $b_{h,\mu,r}$ is related to the slope of the $\Delta t$ distribution. 
In this measurement, $\Delta t_M$ was chosen to be 2 s. 
For $\Delta t <$ 2 s, $b_{h,\mu,r}$ was small ($0 < b_{h,\mu,r} < \frac{1}{2}$). In this case,  
\begin{equation}
\begin{aligned}
    \phi^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p,\Delta t\right)~=~& S^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p\right) \cdot \frac{1-b_{h,\mu,r}\cdot \Delta t}{2(1-b_{h,\mu,r})}~\approx~ S^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p\right) \cdot \frac{1}{2} 
\end{aligned}
\end{equation}
In the fit, the energy spectra of the $^9$Li and di$\mbox{-}^{12}$B, were fully correlated among the experimental halls, $E_\mu$ and $\Delta r$ regions. 
The $E_p$ spectra of the accidental background were constrained by the singles spectrum in each experimental hall independently. 
The $E_p$ spectra of the uncorrelated backgrounds, 
%which are mostly genuine IBD events, 
%treated as a background in the $^9$Li/$^8$He analysis, 
%and thus 
$S^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p\right)$, and $b_{h,\mu,r}$ were well determined 
%in the fit especially 
in the $\Delta t \le 0$ region where the cosmogenic background is absent.


To better constrain the various types of cosmogenic background, we incorporated into the fit the measured $\Delta r$ efficiencies of the $\Delta r$ regions for type $i$, denoted by $\epsilon^i_{h,r}$. 
%\RED{Question: How are the efficiencies determined? Simulation?}
Let $N^i_{h,\mu}$ be the total number of events of type $i$ in region $\mu$ and experimental hall $h$.
Then, the number of events with $E_p$ and $\Delta t$, $N^i_{h,\mu,r}(E_p,\Delta t)$, can be expressed as
\begin{equation}  
\begin{aligned}
N^{^{9}Li}_{h,\mu,r}\left(E_p,\Delta t\right)~=~&N^{^{9}Li}_{h,\mu} \cdot \epsilon^{^{9}Li}_{h,r} \cdot \phi^{^{9}Li}\left(E_p,\Delta t\right)\\
N^{di\mbox{-}^{12}B}_{h,\mu,r}\left(E_p,\Delta t\right)~=~&N^{di\mbox{-}^{12}B}_{h,\mu} \cdot \epsilon^{di\mbox{-}^{12}B}_{h,r} \cdot \phi^{di\mbox{-}^{12}B}\left(E_p,\Delta t\right)\\
N^{iso}_{h,\mu,r}\left(E_p,\Delta t\right)~=~&N^{iso}_{h,\mu} \cdot \epsilon^{acc}_{h,r} \cdot \phi^{iso}_h\left(E_p,\Delta t\right)
\end{aligned}
\end{equation}
For the uncorrelated events, 
\begin{equation}
N^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p,\Delta t\right)=N^{\mu\mbox{-}uncor}_{h,\mu,r} \cdot \phi^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p,\Delta t\right).
\end{equation}
The total expected number of events is thus given by
\begin{equation}
    N^{exp}_{h,\mu,r}\left(E_p,\Delta t\right)=N^{^{9}Li}_{h,\mu,r}\left(E_p,\Delta t\right)+N^{di\mbox{-}^{12}B}_{h,\mu,r}\left(E_p,\Delta t\right)+\sum_{iso}N^{iso}_{h,\mu,r}\left(E_p,\Delta t\right)+N^{\mu\mbox{-}uncor}_{h,\mu,r}\left(E_p,\Delta t\right),
\end{equation}
\noindent where $iso$ represents $^{12}$N, $^{12}$B, $^9$C, $^9$Li, $^8$He, $^8$B and $^8$Li.
%The total number of events in each experimental hall and the energy spectrum of the 
%$^9$Li/$^8$He background were determined by minimizing 
The $\chi^2$ function used in the minimization was obtained from the binned Poisson log-likelihood ratio method and is given by 
\begin{equation}
    \chi^2 =
    2\sum^3_{h=1}\sum^2_{\mu=1}\sum^2_{r=1}\sum^{21}_{p=1}\sum^{25}_{t=1}
    \left\{
    N^{exp}_{h,\mu,r,p,t}(E_p,\Delta t)
    -N^{obs}_{h,\mu,r,p,t}(E_p,\Delta t)
    +N^{obs}_{h,\mu,r,p,t}(E_p,\Delta t)
    \cdot ln\left[
    \frac{N^{obs}_{h,\mu,r,p,t}(E_p,\Delta t)}
    {N^{exp}_{h,\mu,r,p,t}(E_p,\Delta t)}\right]\right\}
\end{equation}
\noindent where $p$ and $t$ represent the bins with variable size of $E_p$ and $\Delta t$ respectively, and  $N^{obs}_{h,\mu,r,p,t}\left(E_p,\Delta t\right)$ is the observed number of events. 
The normalized spectra, $S^{^{9}Li}, S^{di\mbox{-}^{12}B}$ and $S^{\mu\mbox{-}uncor}_{h,\mu,r}$, and the number of events, $N^{^{9}Li}_{h,\mu}, N^{di\mbox{-}^{12}B}_{h,\mu}, N^{iso}_{h,\mu}$ and $N^{iso}_{h,\mu}$, are parameters in the fit.

%\pagebreak
\vspace{1cm}
\section{Estimation of Fast-neutron and Muon-x background}
%After the prompt-energy spectra between 12 MeV and 250 MeV of the fast-neutron and muon-x backgrounds were obtained, the expected sum of these backgrounds with $E_p >$ 12 MeV was expressed as 
%\begin{equation}
%N_{pre}(E_p) = s_{fn} \cdot N_{OWS\mbox{-}tag}(E_p) + N^{7\le nHit \le 12}_{IWS\mbox{-}tag}(E_p) + s_{\mu\mbox{-}x} \cdot N^{nHit=7}_{IWS\mbox{-}tag}(E_p)
%\end{equation}
%\noindent where $s_{fn}$ and $s_{\mu\mbox{-}x}$ are scaling factors to be determined from the fit, $N_{OWS\mbox{-}tag}(E_p)$ is the number of fast-neutron events, 
%\RED{We estimate the fast-neutron ($fn$) and muon-x ($\mu$-x) backgrounds from the distribution 
%of IBD candidates with the $E_p$ criteria changed to $12 < E_p < 250$ MeV. The two-dimensional probability density function for the fast neutrons, $\phi_{OWS-tag}(E_p,E_d)$, was taken from events tagged only by the OWS. 
%Similarly, we approximated the pdf for the muon-x background, $\phi_{IWS-tag}(E_p,E_d)$, with events IWS-tagged by the Nhit = 7 requirement.}
%
%$N^{7\le nHit \le 12}_{IWS\mbox{-}tag}(E_p)$ is the number of IWS-tag events and $N^{nHit=7}_{IWS\mbox{-}tag}(E_p)$ is the approximated number of remaining muon-x events.  
%
%In addition to the prompt-energy spectra, the delayed-energy spectra with 6 MeV $< E_d <$ 12 MeV were used in the fit as well. 
%
%We use the events tagged only by the OWS to represent the fast neutrons 2d pdf $\phi_{OWS\mbox{-}tag}(E_p, E_d)$ . Similarly, we use nHit=7 IWS-tag events to approximate the $\mu$-x 2d pdf $\phi_{IWS\mbox{-}tag}(E_p, E_d)$.
%The expected sum of these backgrounds with 
%0.7 MeV $< E_p <$ 250 MeV and 6 MeV $< E_d <$ 12 MeV was expressed as
%\begin{equation}
%N^{exp}(E_p, E_d) = N_{fn} \cdot \phi_{OWS\mbox{-}tag}(E_p, E_d) + N_{\mu\mbox{-}{\rm x}} \cdot %\phi_{IWS\mbox{-}tag}(E_p, E_d)
%\end{equation}
%\noindent where $N_{fn}$ and $N_{\mu\mbox{-}{\rm x}}$ are the number of events for fast neutrons and $\mu$-x.  
%
%These backgrounds with $E_p >$ 12 MeV are fitted to the 'IBD' candidates with 12 MeV $< E_p <$ 250 MeV and 6 MeV $< E_d <$ 12 MeV

%\RED{The number of events attributed to fast neutrons and $\mu$-x is determined from the binned Poisson log-likelihood ratio method as, }
%\begin{equation}
%    \chi^2(N_{fn},N_{\mu\mbox{-}{\rm x}}) =
%    2\sum_{E_p>12MeV,E_d}{\left[N^{exp}\left(E_p,E_d\right)-%N^{obs}\left(E_p,E_d\right)+N^{obs}\left(E_p,E_d\right)ln\frac{N^{obs}\left(E_p,E_d\right)}{N^{exp}\left(E_p,E_d\right)}\right]}
%\end{equation}
%\begin{equation}
%    \chi^2(N_{fn},N_{\mu\mbox{-}{\rm x}}) =
%    2\sum_{E_p,E_d}{\left[N^{exp}\left(E_p,E_d\right)-N^{obs}\left(E_p,E_d\right)+N^{obs}\left(E%_p,E_d\right)ln\frac{N^{obs}\left(E_p,E_d\right)}{N^{exp}\left(E_p,E_d\right)}\right]}
%\end{equation}
%\noindent where $N^{obs}\left(E_p,E_d\right)$ is the observed number of IBD candidates and the sum extends over $12 < E_p < 250$ MeV and $6 < E_d < 12$ MeV. 
%In the fitter, $N_{fn}$ and $N_{\mu\mbox{-}x}$ are the only two free parameters.
%\RED{The number of $fn$ and $\mu$-x background events in the signal region is determined by extrapolation of the fitted results to $0.7 < E_p < 12$ MeV.}

%Based on the fitting results, we can determine the actual number of fast neutrons and $\mu$-x backgrounds for 0.7 MeV $< E_p <$ 12 MeV.
The procedure for determining the fast-neutron and muon-x backgrounds is as follows.
We first obtained a two-dimensional probability density function (pdf) for the fast neutrons, $\phi_{OWS\mbox{-}tag}(E_p, E_d)$, from the events tagged only by the OWS. 
Similarly, we approximated the pdf for the muon-x background, $\phi_{IWS\mbox{-}tag}(E_p, E_d)$,
with the events IWS-tagged with nHit = 7.
In terms of the pdfs, the expected sum of these backgrounds with 
0.7 MeV $< E_p <$ 250 MeV and 6 MeV $< E_d <$ 12 MeV was given by 
\begin{equation}
N^{exp}(E_p, E_d) = N_{fn} \cdot \phi_{OWS\mbox{-}tag}(E_p, E_d) + N_{\mu\mbox{-}x} \cdot \phi_{IWS\mbox{-}tag}(E_p, E_d)
\end{equation}
\noindent where $N_{fn}$ and $N_{\mu\mbox{-}x}$ are the number of events for the fast neutron and muon-x backgrounds.  

The sample of IBD candidates with 12 MeV $< E_p <$ 250 MeV and 6 MeV $< E_d <$ 12 MeV was then used for measuring these backgrounds with $E_p >$ 12 MeV using the binned Poisson log-likelihood ratio method which yielded 
\begin{equation}\label{eqn:chi_fnmx}
    \chi^2(N_{fn}, N_{\mu\mbox{-}x}) =
    2\sum_{E_p>12MeV,E_d}{\left\{N^{exp}\left(E_p,E_d\right)-N^{obs}\left(E_p,E_d\right)+N^{obs}\left(E_p,E_d\right)\cdot ln\left[\frac{N^{obs}\left(E_p,E_d\right)}{N^{exp}\left(E_p,E_d\right)}\right]\right\}}
\end{equation}
\noindent where $N^{obs}\left(E_p,E_d\right)$ is the observed number of IBD candidates. 
In the fit, $N_{fn}$ and $N_{\mu\mbox{-}x}$ were the free parameters.

The values of $N_{fn}$ and $N_{\mu\mbox{-}x}$ that minimize Eqn.~(\ref{eqn:chi_fnmx}) are used to determine the actual number of fast neutron and muon-x background events for 0.7 MeV $< E_p <$ 12 MeV.

\vspace{1cm}
%\vfill\pagebreak
\section{Extraction of $\rm{sin}^22\theta_{13}$ and $\Delta m^2$}
The $\chi^2$ expression used in the fit for extracting sin$^22\theta_{13}$
and $\Delta m^2$ from the measured prompt-energy spectra is expressed as
\begin{equation}
\chi^2(\theta_{13}, \Delta m^2, {\bm \nu}) = 
\chi^2_{\rm stat}(\theta_{13}, \Delta m^2, {\bm \nu}) + 
\chi^2_{\rm syst}({\bm \nu})
\end{equation}
\noindent where the nuisance parameters are expressed as a vector ${\bm \nu}$.

The statistical term, $\chi^2_{\rm stat}(\theta_{13}, \Delta m^2, {\bm \nu})$, consists of three entries
\begin{equation}
\chi^2_{\rm stat}(\theta_{13}, \Delta m^2, {\bm \nu}) = 
 \sum\limits_{d=1}^{6}\sum\limits_{i=1}^{26}\frac{[M_{di}-F_{di}]^{2}}{F_{di}}\\
 +\sum\limits_{d=1}^{8}\sum\limits_{i=1}^{26}\frac{[M_{di}-F_{di}]^{2}}{F_{di}}
 +\sum\limits_{d=1}^{7}\sum\limits_{i=1}^{26}\frac{[M_{di}-F_{di}]^{2}}{F_{di}},
\end{equation}
corresponding to the three detector configurations (6-AD, 8-AD, 7-AD).
The index $d$ runs over all the ADs used in a given configuration, and index $i$ denotes the bin of the prompt-energy spectrum.
The observed number of events in energy bin $i$ of detector $d$ is denoted by $M_{di}$.
The predicted number of events, $F_{di}$, is given by
\begin{equation}
\begin{aligned}
F_{di}~=~ 
&{T_{di}}
\left[
1 + \epsilon^{D} + \epsilon_{d}
+ \left(\frac{0.072}{0.2}\right)\epsilon_{d}^{E}
+ b_{i}\epsilon_{d}^{E} + \epsilon_{i}
+ \sum\limits_{l=1}^{4}f_{li}\epsilon_{l}+g_{i}\epsilon_{d}^{IAV}
%+ a^{i}\epsilon_{R} Zeyuan: this term was not in the IHEP fitter since \epsilon_{D} and \epsilon_{i} take care of the effect
+ \sum\limits_{r=1}^{6}\omega_{rd}\left(\epsilon_{r} + \epsilon_{r}^{n}S^{n}_{i}
+ \epsilon_{r}^{s}S^{s}_{i} + \epsilon_{r}^{f}S^{f}_{i}\right)
\right]\\
&+ {B_{di}^{Li9}} \left(1 + \eta_{k}^{Li9} \right)
\left(1 + \eta^{\prime Li9}\right)
\left(1 + \eta_{i}^{Li9Shape}\right)
+ {B_{di}^{fn-\mu\mbox{-}x}}\left(1 + \eta_{k}^{fn-\mu\mbox{-}x}\right)\\
&+ {B_{di}^{AmC}}\left(1 + \eta^{AmC}\right)
+ {B_{di}^{acc}}\left(1 + \eta_{d}^{acc}\right)
+ {B_{di}^{alphaN}}\left(1 + \eta^{alphaN}\right)
\end{aligned}\label{eq:predict}
\end{equation}
\noindent Here, 
$T_{di}$ is the number of IBD events obtained from the procedure as described in the main article. It depends on sin$^22\theta_{13}$ and $\Delta m^2$.
Table~\ref{tab:parameter} is a summary of the meaning of the quantities that appear in Equation~\ref{eq:predict}. The ratio (0.072/0.2) is an overall scaling factor for the relative energy scale adjustment, $\epsilon^{E}_d$. 
Index $k$ represents the experimental hall (EH1, EH2 and EH3).

The term $\chi^2_{\rm syst}({\bm \nu})$ contains the systematic uncertainties related to the reactor,
detector and background expressed as pull terms of the nuisance parameters. 
\begin{equation}
\begin{aligned}
\chi^2_{\rm syst}({\bm \nu})~=~ &\sum\limits_{d=1}^{8}\left[\left(\frac{\epsilon_{d}}{\sigma_{d}}\right)^{2}
+ \left(\frac{\eta_{d}^{acc}}{\sigma_{d}^{acc}}\right)^{2}
+ \left(\frac{\epsilon_{d}^{E}}{\sigma_{d}^{E}}\right)^{2}
+ \left(\frac{\epsilon_{d}^{IAV}}{\sigma_{d}^{IAV}}\right)^{2}\right]\\
&+\sum\limits_{k=1}^{3}\left[\left(\frac{\eta_{k}^{fn-\mu\mbox{-} x}}{\sigma_{k}^{fn-\mu\mbox{-}x}}\right)^{2}
+ \left(\frac{\eta_{k}^{Li9}}{\sigma_{k}^{Li9}}\right)^{2}\right]
+ \left(\frac{\eta^{\prime Li9}}{\sigma^{\prime Li9}}\right)^{2}
+ \left(\frac{\eta^{AmC}}{\sigma^{AmC}}\right)^{2}
+ \left(\frac{\eta^{alphaN}}{\sigma^{alphaN}}\right)^{2}
+ \sum\limits_{i=1}^{26}\left(\frac{\eta_{i}^{Li9Shape}}{\sigma_{i}^{Li9Shape}}\right)^{2}\\
&+ \sum\limits_{l=1}^{4}\left(\frac{\epsilon_{l}}{\sigma_{l}}\right)^{2}
+ \sum\limits_{r=1}^{6}\left[\left(\frac{\epsilon_{r}}{\sigma_{r}}\right)^{2}
+ \left(\frac{\epsilon_{r}^{n}}{\sigma_{r}^{n}}\right)^{2}
+ \left(\frac{\epsilon_{r}^{s}}{\sigma_{r}^{s}}\right)^{2}
+ \left(\frac{\epsilon_{r}^{f}}{\sigma_{r}^{f}}\right)^{2}\right]
\end{aligned}
\end{equation}
\noindent where the $\sigma$s are the uncertainties of the corresponding nuisance parameters.

The 29 parameters in the fit were sin$^22\theta_{13}$, $\Delta m^2$, the overall normalization $\epsilon^D$ and the fine adjustment of the prompt-energy spectrum expressed as $\epsilon_i$.
\begin{table}[!htb]
\caption{Parameters in the $\chi^2$ expression.}
\label{tab:parameter}
\begin{tabular}{c l}\\ 
\hline 
Quantity    & Description  \\ 
\hline
\textbf{Free parameter} \\ [0.5ex]
sin$^22\theta_{13}$& \\ [0.5ex]
$\Delta m^2$    & \\ [0.5ex]
$\epsilon^D$    & overall normalization \\ [0.5ex]
$\epsilon_i$    & energy bin-dependent adjustment of the prompt-energy spectrum \\ [0.5ex]
\hline
\textbf{Constant} \\
$b_i$           & energy bin-dependence of the relative energy scale \\ [0.5ex]
$f_{li}$       & spectral difference of non-linear response model $l$ from the best fit in the $i$-th energy bin \\ [0.5ex]
$g_i$           & correction, obtained from simulation, to detection of IBD events due to the IAV \\ [0.5ex]
$\omega_{rd}$& fraction of IBD events in detector $d$ coming from reactor $r$ \\ [0.5ex]
$S^{n}_{i}$     & contribution from the non-equilibrium effect \\ [0.5ex]
$S^{s}_{i}$     & contribution from the spent fuel \\ [0.5ex]
$S^{f}_{i}$     & contribution from the fission fraction \\ [0.5ex]
$B_{di}^{Li9}$  & number of $^9$Li background events \\ [0.5ex]
$B_{di}^{fn-\mu\mbox{-}x}$ & number of fast-neutron$\mbox{-}$muon x background events \\ [0.5ex]
$B_{di}^{AmC}$  & number of Am$\mbox{-}$C background events \\ [0.5ex]
$B_{di}^{acc}$  & number of accidental background events \\ [0.5ex]
$B_{di}^{alphaN}$ & number of alpha-n background events \\ [0.5ex]
\hline
\textbf{Nuisance parameter} \\
$\epsilon_d$    & relative detection efficiencies of the $d\mbox{-}$th AD \\ [0.5ex]
$\epsilon_l$    & adjustment to spectral difference between the $l\mbox{-}$th non-linear response model and the best fit \\[0.5ex]
$\epsilon^{E}_d$& relative energy scale of the $d\mbox{-}$th AD \\ [0.5ex]
$\epsilon_{d}^{IAV}$ & adjustment of the IAV effect \\ [0.5ex]
$\epsilon_{r}$  & thermal power of the $r\mbox{-}$th reactor \\ [0.5ex]
$\epsilon_{r}^{n}$ & adjustment to the contribution of the non-equilibrium effect \\ [0.5ex]
$\epsilon_{r}^{s}$ & adjustment to the contribution from the spent fuel \\ [0.5ex]
$\epsilon_{r}^{f}$ & adjustment to the contribution from the fission fraction \\ [0.5ex]
$\eta_{k}^{Li9}$ & adjustment to the $^9$Li background rate in the $k\mbox{-}$ hall  \\ [0.5ex]
$\eta^{\prime Li9}$ & overall adjustment to the $^9$Li background rate \\ [0.5ex]
$\eta_{i}^{Li9Shape}$ & adjustment to the energy spectrum of the $^9$Li background \\ [0.5ex]
$\eta_{k}^{fn-\mu\mbox{-}x}$ & adjustment to the fast-neutron and muon-x background rate in the $k\mbox{-}$th hall  \\ [0.5ex]
$\eta^{AmC}$ & adjustment to the Am-C background rate in the $k\mbox{-}$th hall \\ [0.5ex]
$\eta_{d}^{acc}$ & adjustment to the accidental background rate in the $d\mbox{-}$th AD \\ [0.5ex]
$\eta^{alphaN}$ & adjustment to the alpha-n background rate \\ [0.5ex]
\hline
\end{tabular}
\end{table}
\end{document}

\begin{equation}
\begin{aligned}
F^{i}_d = & T^{i}_d 
\left[
1 + \epsilon_D + \epsilon_d
+\frac{0.072\epsilon^{E}_d}{0.2} + b^i\epsilon^{E}_d
+ \epsilon_i + \sum\limits_{l=1}^{4}f^{i}_l\epsilon_l
+g^i\epsilon^{IAV}_d + a^i\epsilon_R
+\sum\limits_{r=1}^{6}\omega^{d}_r(\epsilon_r + \epsilon^{n}_r S^{i}_n + \epsilon^{S}_r S^{i}_S + \epsilon^{f}_r S^{i}_f)
\right] \\
&+B^{Li9}_{di}\left(1 + \eta^{Li9}_k\right)\left(1 + \eta^{Li9Shape}_i\right)
+B^{Fn}_{di}\left(1 + \eta^{Fn}_k\right)\left(1 + \eta^{FnShape}_i\right) \\
&+ B^{AmC}_{di}\left(1 + \eta^{AmC}\right)\left(1 + \eta^{AmCShape}_i\right)
+ B^{acc}_{di}\left(1 + \eta^{acc}_d\right)
+ B^{alphaN}_{di}\left(1 + \eta^{alphaN}_d\right)\\
&+ B^{Md}_{di}\left(1 + \eta^{Md}_k\right) {\rm (7AD~ period~only)}.
\end{aligned}
\label{eq:predict}
\end{equation}


\begin{equation}
\begin{aligned}
\chi^2_{\rm syst}({\bm \nu}) = &
 %\min\limits_{pull~terms}&
\sum\limits_{d=1}^{N_{AD}}\left[
\left(\frac{\epsilon_{d}}{\sigma_{d}}\right)^{2}
+\left(\frac{\eta_{d}^{acc}}{\sigma_{d}^{acc}}\right)^{2}
+\left(\frac{\eta_{d}^{alphaN}}{\sigma_{d}^{alphaN}}\right)^{2}
+\left(\frac{\epsilon_{d}^{E}}{\sigma_{d}^{E}}\right)^{2}
+\left(\frac{\epsilon_{d}^{IAV}}{\sigma_{d}^{IAV}}\right)^{2}
\right]\\
&+\sum\limits_{k=1}^{3}\left[
\left(\frac{\eta_{k}^{Fn}}{\sigma_{k}^{Fn}}\right)^{2}
+\left(\frac{\eta_{k}^{Li9}}{\sigma_{k}^{Li9}}\right)^{2}
+\left(\frac{\eta_{k}^{Md}}{\sigma_{k}^{Md}}\right)^{2}
\right]
+\left(\frac{\eta^{AmC}}{\sigma^{AmC}}\right)^{2}\\
&+\sum\limits_{i=1}^{26}
\left(\frac{\eta_{i}^{Li9Shape}}{\sigma_{i}^{Li9Shape}}\right)^{2}
+\sum\limits_{i=1}^{26}
\left(\frac{\eta_{i}^{FnShape}}{\sigma_{i}^{FnShape}}\right)^{2}
+\sum\limits_{i=1}^{14}
\left(\frac{\eta_{i}^{AmCShape}}{\sigma_{i}^{AmCShape}}\right)^{2}
+\sum\limits_{l=1}^{4}
\left(\frac{\epsilon_{l}}{\sigma_{l}}\right)^{2}\\
&+\sum\limits_{r=1}^{6}
\left[
\left(\frac{\epsilon_{r}}{\sigma_{r}}\right)^{2}
+\left(\frac{\epsilon_{r}^{n}}{\sigma_{r}^{n}}\right)^{2}
+\left(\frac{\epsilon_{r}^{s}}{\sigma_{r}^{s}}\right)^{2}
+\left(\frac{\epsilon_{r}^{f}}{\sigma_{r}^{f}}\right)^{2}
%+\left(\frac{\epsilon_{r}^{\prime}}{\sigma_{r}^{\prime}}\right)^{2}
%+\left(\frac{\epsilon_{r}^{\prime\prime}}{\sigma_{r}^{\prime\prime}}\right)^{2}
\right],
\end{aligned}
\label{eq:chi2Func}
\end{equation}
%where index $k$ represents the three experimental halls (EH1, EH2 and EH3). 
%\end{document}

